Observation of strangeness enhancement with charmed mesons in high-multiplicity $p\mathrm{Pb}$ collisions at $\sqrt {s_{\mathrm{NN}}}=8.16\,$TeV

The production of prompt $D^+_{s}$ and $D^+$ mesons is measured by the LHCb experiment in proton-lead ($p\mathrm{Pb}$) collisions in both the forward ($1.5<y^*<4.0$) and backward ($-5.0<y^*<-2.5$) rapidity regions at a nucleon-nucleon center-of-mass energy of $\sqrt {s_{\mathrm{NN}}}=8.16\,$TeV. The nuclear modification factors of both $D^+_{s}$ and $D^+$ mesons are determined as a function of transverse momentum, $p_{\mathrm{T}}$, and rapidity. In addition, the $D^+_{s}$ to $D^+$ cross-section ratio is measured as a function of the charged particle multiplicity in the event. An enhanced $D^+_{s}$ to $D^+$ production in high-multiplicity events is observed for the whole measured $p_{\mathrm{T}}$ range, in particular at low $p_{\mathrm{T}}$ and backward rapidity, where the significance exceeds six standard deviations. This constitutes the first observation of strangeness enhancement in charm quark hadronization in high-multiplicity $p\mathrm{Pb}$ collisions. The results are also qualitatively consistent with the presence of quark coalescence as an additional charm quark hadronization mechanism in high-multiplicity proton-lead collisions.

==> figs/DpAp_ip.C <==
void DpAp_ip()
{
//=========Macro generated from canvas: can_3_0_1/
//=========  (Fri Nov 10 00:32:48 2023) by ROOT version 6.22/00
   TCanvas *can_3_0_1 = new TCanvas("can_3_0_1", "",0,0,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_3_0_1->Range(-7,-4091.058,6.333333,17028.43);
   can_3_0_1->SetFillColor(0);
   can_3_0_1->SetBorderMode(0);
   can_3_0_1->SetBorderSize(2);
   can_3_0_1->SetTickx(1);
   can_3_0_1->SetTicky(1);
   can_3_0_1->SetLeftMargin(0.15);
   can_3_0_1->SetTopMargin(0.08);
   can_3_0_1->SetBottomMargin(0.16);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_56016b0__1 = new TH1D("frame_56016b0__1","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_56016b0__1->SetBinContent(1,15338.87);
   frame_56016b0__1->SetMinimum(-711.9408);
   frame_56016b0__1->SetMaximum(15338.87);
   frame_56016b0__1->SetEntries(2);
   frame_56016b0__1->SetDirectory(0);
   frame_56016b0__1->SetStats(0);
   frame_56016b0__1->SetLineWidth(2);
   frame_56016b0__1->SetMarkerStyle(20);
   frame_56016b0__1->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_56016b0__1->GetXaxis()->SetNdivisions(505);
   frame_56016b0__1->GetXaxis()->SetLabelFont(132);
   frame_56016b0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_56016b0__1->GetXaxis()->SetLabelSize(0.06);
   frame_56016b0__1->GetXaxis()->SetTitleSize(0.072);
   frame_56016b0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_56016b0__1->GetXaxis()->SetTitleFont(132);
   frame_56016b0__1->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_56016b0__1->GetYaxis()->SetLabelFont(132);
   frame_56016b0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_56016b0__1->GetYaxis()->SetLabelSize(0.06);
   frame_56016b0__1->GetYaxis()->SetTitleSize(0.072);
   frame_56016b0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_56016b0__1->GetYaxis()->SetTitleFont(132);
   frame_56016b0__1->GetZaxis()->SetLabelFont(132);
   frame_56016b0__1->GetZaxis()->SetLabelSize(0.06);
   frame_56016b0__1->GetZaxis()->SetTitleSize(0.072);
   frame_56016b0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_56016b0__1->GetZaxis()->SetTitleFont(132);
   frame_56016b0__1->Draw("FUNC");
   
   Double_t Data_Dp+_fx3001[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t Data_Dp+_fy3001[50] = {
   0,
   0,
   0.6146309,
   0.9414235,
   -0.3998865,
   1.072796,
   4.27427,
   3.181499,
   14.69813,
   17.20792,
   30.67693,
   41.59785,
   52.873,
   106.0485,
   140.6044,
   237.2008,
   349.2038,
   595.0975,
   963.1224,
   1489.989,
   2369.713,
   3483.27,
   5140.621,
   7612.937,
   10375,
   13133.44,
   14098.66,
   13595.21,
   9739.425,
   5085.216,
   2002.53,
   772.1193,
   430.9672,
   270.8142,
   265.0717,
   208.5024,
   177.9545,
   93.02053,
   76.00933,
   43.93071,
   11.47815,
   10.24552,
   3.697038,
   3.094836,
   1.484367,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_Dp+_felx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Dp+_fely3001[50] = {
   0,
   0,
   0.50691,
   0.9414235,
   0.3998865,
   1.072796,
   2.137167,
   2.146129,
   3.928839,
   4.276683,
   5.661429,
   6.645632,
   7.442197,
   10.65223,
   12.10542,
   15.7491,
   19.37787,
   25.0851,
   31.95248,
   39.73484,
   50.3065,
   60.82414,
   74.07034,
   90.06329,
   105.2523,
   118.639,
   123.3649,
   121.6989,
   104.5426,
   77.75327,
   52.0334,
   35.10266,
   27.33401,
   23.06512,
   21.07393,
   18.93614,
   16.59139,
   12.83417,
   11.0032,
   8.289169,
   5.420305,
   5.032224,
   3.550402,
   2.793309,
   1.123871,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_Dp+_fehx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Dp+_fehy3001[50] = {
   0,
   0,
   0.50691,
   0.9414235,
   0.3998865,
   1.072796,
   2.137167,
   2.146129,
   3.928839,
   4.276683,
   5.661429,
   6.645632,
   7.442197,
   10.65223,
   12.10542,
   15.7491,
   19.37787,
   25.0851,
   31.95248,
   39.73484,
   50.3065,
   60.82414,
   74.07034,
   90.06329,
   105.2523,
   118.639,
   123.3649,
   121.6989,
   104.5426,
   77.75327,
   52.0334,
   35.10266,
   27.33401,
   23.06512,
   21.07393,
   18.93614,
   16.59139,
   12.83417,
   11.0032,
   8.289169,
   5.420305,
   5.032224,
   3.550402,
   2.793309,
   1.123871,
   0,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,Data_Dp+_fx3001,Data_Dp+_fy3001,Data_Dp+_felx3001,Data_Dp+_fehx3001,Data_Dp+_fely3001,Data_Dp+_fehy3001);
   grae->SetName("Data_Dp+");
   grae->SetTitle("Histogram of data_dts_plot__Dp_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data_DppL3001 = new TH1F("Graph_Data_DppL3001","Histogram of data_dts_plot__Dp_IPCHI2_OWNPV",100,-6,6);
   Graph_Data_DppL3001->SetMinimum(-1423.082);
   Graph_Data_DppL3001->SetMaximum(15644.3);
   Graph_Data_DppL3001->SetDirectory(0);
   Graph_Data_DppL3001->SetStats(0);
   Graph_Data_DppL3001->SetLineWidth(2);
   Graph_Data_DppL3001->SetMarkerStyle(20);
   Graph_Data_DppL3001->GetXaxis()->SetNdivisions(505);
   Graph_Data_DppL3001->GetXaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data_DppL3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data_DppL3001->GetXaxis()->SetTitleFont(132);
   Graph_Data_DppL3001->GetYaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Data_DppL3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Data_DppL3001->GetYaxis()->SetTitleFont(132);
   Graph_Data_DppL3001->GetZaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data_DppL3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data_Dp+3001);
   
   grae->Draw("p");
   
   Double_t Fit_fx1[137] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.8,
   0.85,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Fit_fy1[137] = {
   0,
   0.0368848,
   0.0368848,
   0.05133276,
   0.071221,
   0.09851173,
   0.135842,
   0.186744,
   0.2559327,
   0.3496802,
   0.4763024,
   0.6467863,
   0.8755989,
   1.181724,
   1.589985,
   2.132734,
   2.85198,
   3.802093,
   5.053187,
   6.695366,
   8.844019,
   11.64639,
   15.28972,
   20.01123,
   26.11047,
   33.96423,
   44.04487,
   56.94233,
   73.39079,
   94.30056,
   120.7962,
   154.262,
   196.3952,
   249.2698,
   315.4096,
   397.8755,
   500.3645,
   627.3261,
   784.0941,
   977.0383,
   1213.736,
   1503.168,
   1855.933,
   2284.494,
   2803.444,
   3102.032,
   3429.806,
   3789.329,
   4183.352,
   4614.835,
   5086.951,
   5603.104,
   6166.938,
   6782.351,
   7452.646,
   8892.31,
   10390.77,
   11852.12,
   12529.31,
   13145.78,
   13680.89,
   14113.27,
   14284.26,
   14421.65,
   14522.99,
   14585.96,
   14608.45,
   14588.56,
   14524.72,
   14415.65,
   14260.45,
   14058.67,
   13810.28,
   13515.76,
   13176.11,
   12792.86,
   12368.14,
   11904.58,
   11405.42,
   10874.4,
   9734.236,
   7285.441,
   6096.813,
   5010.669,
   4513.249,
   4048.686,
   3617.96,
   3221.443,
   2858.964,
   2529.87,
   2233.105,
   1967.274,
   1521.589,
   1177.566,
   918.676,
   728.6177,
   592.3679,
   496.8132,
   386.2472,
   334.5067,
   306.5247,
   285.2168,
   263.5972,
   239.6602,
   213.5726,
   186.3084,
   159.0288,
   132.8071,
   108.5058,
   86.7296,
   67.82084,
   51.8848,
   38.83277,
   28.43399,
   20.36847,
   14.27447,
   9.78685,
   6.56458,
   4.307767,
   2.765531,
   1.736945,
   1.067271,
   0.6415711,
   0.3773079,
   0.2170841,
   0.1221916,
   0.06728776,
   0.03625032,
   0.01910595,
   0.009851601,
   0.004969653,
   0.002452599,
   0.001184154,
   0.0005593335,
   0.0005593335,
   0,
   0.0005593335};
   TGraph *graph = new TGraph(137,Fit_fx1,Fit_fy1);
   graph->SetName("Fit");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1 = new TH1F("Graph_Fit1","Projection of Prompt+Fromb",137,-6.12,6.12);
   Graph_Fit1->SetMinimum(0);
   Graph_Fit1->SetMaximum(16069.29);
   Graph_Fit1->SetDirectory(0);
   Graph_Fit1->SetStats(0);
   Graph_Fit1->SetLineWidth(2);
   Graph_Fit1->SetMarkerStyle(20);
   Graph_Fit1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1->GetYaxis()->SetLabelOffset(0.015);
   Graph_Fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetYaxis()->SetTitleOffset(1.1);
   Graph_Fit1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Fit1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1);
   
   graph->Draw("l");
   
   Double_t Prompt_fx2[137] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.8,
   0.85,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Prompt_fy2[137] = {
   0,
   0.0368848,
   0.0368848,
   0.05133276,
   0.071221,
   0.09851173,
   0.135842,
   0.186744,
   0.2559327,
   0.3496802,
   0.4763024,
   0.6467863,
   0.8755989,
   1.181724,
   1.589985,
   2.132734,
   2.85198,
   3.802093,
   5.053187,
   6.695366,
   8.844019,
   11.64639,
   15.28972,
   20.01123,
   26.11047,
   33.96423,
   44.04487,
   56.94233,
   73.39078,
   94.30052,
   120.7961,
   154.2618,
   196.3949,
   249.269,
   315.408,
   397.8721,
   500.3578,
   627.3129,
   784.0687,
   976.9906,
   1213.649,
   1503.01,
   1855.656,
   2284.016,
   2802.639,
   3100.995,
   3428.48,
   3787.641,
   4181.215,
   4612.143,
   5083.58,
   5598.906,
   6161.738,
   6775.945,
   7444.797,
   8880.721,
   10374.03,
   11828.46,
   12501.41,
   13113.07,
   13642.75,
   14069.03,
   14236.71,
   14370.62,
   14468.3,
   14527.42,
   14545.87,
   14521.77,
   14453.52,
   14339.86,
   14179.89,
   13973.15,
   13719.61,
   13419.77,
   13074.63,
   12685.73,
   12255.18,
   11785.65,
   11280.37,
   10743.1,
   9590.068,
   7114.47,
   5912.15,
   4812.308,
   4308.085,
   3836.775,
   3399.38,
   2996.293,
   2627.363,
   2291.961,
   1989.05,
   1717.257,
   1260.284,
   905.9544,
   637.8953,
   439.9441,
   297.2012,
   196.6567,
   80.91703,
   30.64723,
   10.68471,
   3.428895,
   1.012898,
   0.2754213,
   0.0689365,
   0.01588258,
   0.003368317,
   0.0006575441,
   0.0001181563,
   1.95438e-05,
   2.975645e-06,
   4.170359e-07,
   5.380044e-08,
   6.388784e-09,
   6.983461e-10,
   7.026568e-11,
   6.507825e-12,
   5.548155e-13,
   4.35393e-14,
   3.145099e-15,
   2.091256e-16,
   1.279971e-17,
   7.211296e-19,
   3.739784e-20,
   1.785253e-21,
   7.844641e-23,
   3.172974e-24,
   1.181354e-25,
   4.04868e-27,
   1.277224e-28,
   3.708863e-30,
   9.913672e-32,
   2.439206e-33,
   5.524365e-35,
   5.524365e-35,
   0,
   5.524365e-35};
   graph = new TGraph(137,Prompt_fx2,Prompt_fy2);
   graph->SetName("Prompt");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Prompt2 = new TH1F("Graph_Prompt2","Projection of Prompt+Fromb",137,-6.12,6.12);
   Graph_Prompt2->SetMinimum(0);
   Graph_Prompt2->SetMaximum(16000.46);
   Graph_Prompt2->SetDirectory(0);
   Graph_Prompt2->SetStats(0);
   Graph_Prompt2->SetLineWidth(2);
   Graph_Prompt2->SetMarkerStyle(20);
   Graph_Prompt2->GetXaxis()->SetNdivisions(505);
   Graph_Prompt2->GetXaxis()->SetLabelFont(132);
   Graph_Prompt2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Prompt2->GetXaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetXaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Prompt2->GetXaxis()->SetTitleFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelOffset(0.015);
   Graph_Prompt2->GetYaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetYaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetYaxis()->SetTitleOffset(1.1);
   Graph_Prompt2->GetYaxis()->SetTitleFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetZaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Prompt2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Prompt2);
   
   graph->Draw("l");
   
   Double_t Secondary_fx3[126] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Secondary_fy3[126] = {
   0,
   1.59654e-18,
   1.59654e-18,
   6.603995e-18,
   2.672483e-17,
   1.058046e-16,
   4.098029e-16,
   1.55284e-15,
   5.756515e-15,
   2.087727e-14,
   7.407454e-14,
   2.571256e-13,
   8.731784e-13,
   2.90096e-12,
   9.428913e-12,
   2.998215e-11,
   9.327065e-11,
   2.838628e-10,
   8.451874e-10,
   2.461947e-09,
   7.015938e-09,
   1.956022e-08,
   5.335107e-08,
   1.423618e-07,
   3.716423e-07,
   9.491567e-07,
   2.371548e-06,
   5.797049e-06,
   1.386319e-05,
   3.243401e-05,
   7.423681e-05,
   0.0001662337,
   0.0003641666,
   0.0007804808,
   0.00163646,
   0.003356835,
   0.00673652,
   0.01322581,
   0.02540331,
   0.04773528,
   0.08775458,
   0.157827,
   0.2776987,
   0.4780218,
   0.8050126,
   1.326291,
   2.137746,
   3.370968,
   5.200371,
   7.848653,
   11.58876,
   16.74019,
   23.65727,
   32.70771,
   38.14374,
   44.24017,
   51.03058,
   58.5416,
   66.79115,
   75.7868,
   85.5241,
   95.98508,
   107.1369,
   118.931,
   144.1676,
   170.9705,
   198.3609,
   225.1501,
   237.9088,
   250.0169,
   261.3054,
   271.6112,
   280.7807,
   288.6737,
   295.1667,
   300.1566,
   303.5629,
   305.3302,
   305.4296,
   303.8594,
   300.6455,
   295.84,
   289.5206,
   281.7879,
   272.763,
   262.5843,
   251.4042,
   239.3848,
   213.5037,
   186.2925,
   159.0254,
   132.8064,
   108.5057,
   97.27466,
   86.72958,
   76.90508,
   67.82083,
   59.48281,
   51.8848,
   45.01001,
   38.83277,
   33.32022,
   28.43399,
   20.36847,
   14.27447,
   9.78685,
   6.56458,
   4.307767,
   2.765531,
   1.736945,
   1.067271,
   0.6415711,
   0.3773079,
   0.2170841,
   0.1221916,
   0.06728776,
   0.03625032,
   0.01910595,
   0.009851601,
   0.004969653,
   0.002452599,
   0.001184154,
   0.0005593335,
   0.0005593335,
   0,
   0.0005593335};
   graph = new TGraph(126,Secondary_fx3,Secondary_fy3);
   graph->SetName("Secondary");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Secondary3 = new TH1F("Graph_Secondary3","Projection of Prompt+Fromb",126,-6.12,6.12);
   Graph_Secondary3->SetMinimum(0);
   Graph_Secondary3->SetMaximum(335.9725);
   Graph_Secondary3->SetDirectory(0);
   Graph_Secondary3->SetStats(0);
   Graph_Secondary3->SetLineWidth(2);
   Graph_Secondary3->SetMarkerStyle(20);
   Graph_Secondary3->GetXaxis()->SetNdivisions(505);
   Graph_Secondary3->GetXaxis()->SetLabelFont(132);
   Graph_Secondary3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Secondary3->GetXaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetXaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Secondary3->GetXaxis()->SetTitleFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelOffset(0.015);
   Graph_Secondary3->GetYaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetYaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetYaxis()->SetTitleOffset(1.1);
   Graph_Secondary3->GetYaxis()->SetTitleFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetZaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Secondary3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Secondary3);
   
   graph->Draw("l");
   
   Double_t h_data_dts_fx3002[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t h_data_dts_fy3002[50] = {
   0,
   0,
   0.6146309,
   0.9414235,
   -0.3998865,
   1.072796,
   4.27427,
   3.181499,
   14.69813,
   17.20792,
   30.67693,
   41.59785,
   52.873,
   106.0485,
   140.6044,
   237.2008,
   349.2038,
   595.0975,
   963.1224,
   1489.989,
   2369.713,
   3483.27,
   5140.621,
   7612.937,
   10375,
   13133.44,
   14098.66,
   13595.21,
   9739.425,
   5085.216,
   2002.53,
   772.1193,
   430.9672,
   270.8142,
   265.0717,
   208.5024,
   177.9545,
   93.02053,
   76.00933,
   43.93071,
   11.47815,
   10.24552,
   3.697038,
   3.094836,
   1.484367,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_felx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fely3002[50] = {
   0,
   0,
   0.50691,
   0.9414235,
   0.3998865,
   1.072796,
   2.137167,
   2.146129,
   3.928839,
   4.276683,
   5.661429,
   6.645632,
   7.442197,
   10.65223,
   12.10542,
   15.7491,
   19.37787,
   25.0851,
   31.95248,
   39.73484,
   50.3065,
   60.82414,
   74.07034,
   90.06329,
   105.2523,
   118.639,
   123.3649,
   121.6989,
   104.5426,
   77.75327,
   52.0334,
   35.10266,
   27.33401,
   23.06512,
   21.07393,
   18.93614,
   16.59139,
   12.83417,
   11.0032,
   8.289169,
   5.420305,
   5.032224,
   3.550402,
   2.793309,
   1.123871,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_fehx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fehy3002[50] = {
   0,
   0,
   0.50691,
   0.9414235,
   0.3998865,
   1.072796,
   2.137167,
   2.146129,
   3.928839,
   4.276683,
   5.661429,
   6.645632,
   7.442197,
   10.65223,
   12.10542,
   15.7491,
   19.37787,
   25.0851,
   31.95248,
   39.73484,
   50.3065,
   60.82414,
   74.07034,
   90.06329,
   105.2523,
   118.639,
   123.3649,
   121.6989,
   104.5426,
   77.75327,
   52.0334,
   35.10266,
   27.33401,
   23.06512,
   21.07393,
   18.93614,
   16.59139,
   12.83417,
   11.0032,
   8.289169,
   5.420305,
   5.032224,
   3.550402,
   2.793309,
   1.123871,
   0,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(50,h_data_dts_fx3002,h_data_dts_fy3002,h_data_dts_felx3002,h_data_dts_fehx3002,h_data_dts_fely3002,h_data_dts_fehy3002);
   grae->SetName("h_data_dts");
   grae->SetTitle("Histogram of data_dts_plot__Dp_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_dts3002 = new TH1F("Graph_h_data_dts3002","Histogram of data_dts_plot__Dp_IPCHI2_OWNPV",100,-6,6);
   Graph_h_data_dts3002->SetMinimum(-1423.082);
   Graph_h_data_dts3002->SetMaximum(15644.3);
   Graph_h_data_dts3002->SetDirectory(0);
   Graph_h_data_dts3002->SetStats(0);
   Graph_h_data_dts3002->SetLineWidth(2);
   Graph_h_data_dts3002->SetMarkerStyle(20);
   Graph_h_data_dts3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data_dts3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_dts3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_dts3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_h_data_dts3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_h_data_dts3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_dts3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_dts3002);
   
   grae->Draw("p");
   
   TH1D *frame_56016b0__2 = new TH1D("frame_56016b0__2","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_56016b0__2->SetBinContent(1,15338.87);
   frame_56016b0__2->SetMinimum(-711.9408);
   frame_56016b0__2->SetMaximum(15338.87);
   frame_56016b0__2->SetEntries(2);
   frame_56016b0__2->SetDirectory(0);
   frame_56016b0__2->SetStats(0);
   frame_56016b0__2->SetLineWidth(2);
   frame_56016b0__2->SetMarkerStyle(20);
   frame_56016b0__2->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_56016b0__2->GetXaxis()->SetNdivisions(505);
   frame_56016b0__2->GetXaxis()->SetLabelFont(132);
   frame_56016b0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_56016b0__2->GetXaxis()->SetLabelSize(0.06);
   frame_56016b0__2->GetXaxis()->SetTitleSize(0.072);
   frame_56016b0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_56016b0__2->GetXaxis()->SetTitleFont(132);
   frame_56016b0__2->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_56016b0__2->GetYaxis()->SetLabelFont(132);
   frame_56016b0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_56016b0__2->GetYaxis()->SetLabelSize(0.06);
   frame_56016b0__2->GetYaxis()->SetTitleSize(0.072);
   frame_56016b0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_56016b0__2->GetYaxis()->SetTitleFont(132);
   frame_56016b0__2->GetZaxis()->SetLabelFont(132);
   frame_56016b0__2->GetZaxis()->SetLabelSize(0.06);
   frame_56016b0__2->GetZaxis()->SetTitleSize(0.072);
   frame_56016b0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_56016b0__2->GetZaxis()->SetTitleFont(132);
   frame_56016b0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data_Dp+","Data, weighted","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Prompt","Prompt","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Secondary","From-#it{b}","LF");
   entry->SetFillStyle(1000);
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"-3.8< #it{y}* <-3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can_3_0_1->Modified();
   can_3_0_1->cd();
   can_3_0_1->SetSelected(can_3_0_1);
}


==> figs/DpAp_mass.C <==
void DpAp_mass()
{
//=========Macro generated from canvas: can/
//=========  (Fri Nov 10 00:23:40 2023) by ROOT version 6.22/00
   TCanvas *can = new TCanvas("can", "",718,1463,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->Range(1764,-2377.493,1964,12481.84);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.15);
   can->SetTopMargin(0.08);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   TH1D *frame_28356f0__1 = new TH1D("frame_28356f0__1","A RooPlot of \"#it{M}(#it{K#pi#pi})\"",100,1794,1944);
   frame_28356f0__1->SetBinContent(1,11293.09);
   frame_28356f0__1->SetMaximum(11293.09);
   frame_28356f0__1->SetEntries(2);
   frame_28356f0__1->SetDirectory(0);
   frame_28356f0__1->SetStats(0);
   frame_28356f0__1->SetLineWidth(2);
   frame_28356f0__1->SetMarkerStyle(20);
   frame_28356f0__1->GetXaxis()->SetTitle("#it{M}(#it{K}#it{#pi#pi}) [MeV/#it{c}^{2}]");
   frame_28356f0__1->GetXaxis()->SetNdivisions(505);
   frame_28356f0__1->GetXaxis()->SetLabelFont(132);
   frame_28356f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_28356f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_28356f0__1->GetXaxis()->SetTitleSize(0.072);
   frame_28356f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_28356f0__1->GetXaxis()->SetTitleFont(132);
   frame_28356f0__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_28356f0__1->GetYaxis()->SetLabelFont(132);
   frame_28356f0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_28356f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_28356f0__1->GetYaxis()->SetTitleSize(0.072);
   frame_28356f0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_28356f0__1->GetYaxis()->SetTitleFont(132);
   frame_28356f0__1->GetZaxis()->SetLabelFont(132);
   frame_28356f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_28356f0__1->GetZaxis()->SetTitleSize(0.072);
   frame_28356f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_28356f0__1->GetZaxis()->SetTitleFont(132);
   frame_28356f0__1->Draw("FUNC");
   
   Double_t data_fx3001[75] = {
   1795,
   1797,
   1799,
   1801,
   1803,
   1805,
   1807,
   1809,
   1811,
   1813,
   1815,
   1817,
   1819,
   1821,
   1823,
   1825,
   1827,
   1829,
   1831,
   1833,
   1835,
   1837,
   1839,
   1841,
   1843,
   1845,
   1847,
   1849,
   1851,
   1853,
   1855,
   1857,
   1859,
   1861,
   1863,
   1865,
   1867,
   1869,
   1871,
   1873,
   1875,
   1877,
   1879,
   1881,
   1883,
   1885,
   1887,
   1889,
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943};
   Double_t data_fy3001[75] = {
   253,
   244,
   273,
   282,
   267,
   253,
   252,
   270,
   268,
   266,
   280,
   247,
   250,
   262,
   284,
   272,
   281,
   301,
   321,
   301,
   321,
   302,
   322,
   372,
   392,
   431,
   457,
   569,
   684,
   964,
   1394,
   2117,
   3093,
   4472,
   6126,
   7997,
   9638,
   10594,
   10561,
   9756,
   8031,
   6324,
   4529,
   3093,
   1993,
   1287,
   856,
   551,
   461,
   323,
   279,
   227,
   234,
   219,
   207,
   236,
   231,
   204,
   216,
   215,
   219,
   202,
   208,
   197,
   199,
   214,
   192,
   199,
   197,
   189,
   236,
   187,
   217,
   205,
   191};
   Double_t data_felx3001[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[75] = {
   15.41383,
   15.1285,
   16.03028,
   16.3003,
   15.84778,
   15.41383,
   15.38238,
   15.93928,
   15.87834,
   15.81717,
   16.24067,
   15.22419,
   15.31929,
   15.69413,
   16.35972,
   16,
   16.27051,
   16.85655,
   17.42345,
   16.85655,
   17.42345,
   16.88534,
   17.45132,
   18.79378,
   19.3053,
   20.26656,
   20.8834,
   23.35896,
   25.65817,
   30.55238,
   36.83966,
   45.51358,
   55.11699,
   66.37488,
   77.77036,
   88.92734,
   97.67459,
   102.4284,
   102.2679,
   98.27373,
   89.11724,
   79.02515,
   66.7997,
   55.11699,
   44.14583,
   35.37827,
   28.76175,
   22.97871,
   20.97673,
   17.47915,
   16.21077,
   14.57481,
   14.80523,
   14.30709,
   13.89618,
   14.87043,
   14.70691,
   13.79161,
   14.20544,
   14.1714,
   14.30709,
   13.72146,
   13.93087,
   13.54457,
   13.61559,
   14.13728,
   13.36542,
   13.61559,
   13.54457,
   13.25682,
   14.87043,
   13.18393,
   14.2394,
   13.82655,
   13.32932};
   Double_t data_fehx3001[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[75] = {
   16.41383,
   16.1285,
   17.03028,
   17.3003,
   16.84778,
   16.41383,
   16.38238,
   16.93928,
   16.87834,
   16.81717,
   17.24067,
   16.22419,
   16.31929,
   16.69413,
   17.35972,
   17,
   17.27051,
   17.85655,
   18.42345,
   17.85655,
   18.42345,
   17.88534,
   18.45132,
   19.79378,
   20.3053,
   21.26656,
   21.8834,
   24.35896,
   26.65817,
   31.55238,
   37.83966,
   46.51358,
   56.11699,
   67.37488,
   78.77036,
   89.92734,
   98.67459,
   103.4284,
   103.2679,
   99.27373,
   90.11724,
   80.02515,
   67.7997,
   56.11699,
   45.14583,
   36.37827,
   29.76175,
   23.97871,
   21.97673,
   18.47915,
   17.21077,
   15.57481,
   15.80523,
   15.30709,
   14.89618,
   15.87043,
   15.70691,
   14.79161,
   15.20544,
   15.1714,
   15.30709,
   14.72146,
   14.93087,
   14.54457,
   14.61559,
   15.13728,
   14.36542,
   14.61559,
   14.54457,
   14.25682,
   15.87043,
   14.18393,
   15.2394,
   14.82655,
   14.32932};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Dp_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of Mass_plot__Dp_MM",100,1779,1959);
   Graph_data3001->SetMinimum(156.4345);
   Graph_data3001->SetMaximum(11749.79);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t model_fx1[137] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1851.75,
   1852.5,
   1853.25,
   1854,
   1854.75,
   1855.5,
   1856.25,
   1857,
   1857.75,
   1858.5,
   1859.25,
   1860,
   1860.75,
   1861.5,
   1862.25,
   1863,
   1864.5,
   1865.25,
   1866,
   1866.75,
   1867.125,
   1867.5,
   1867.875,
   1868.25,
   1868.625,
   1869,
   1869.375,
   1869.75,
   1870.125,
   1870.5,
   1870.875,
   1871.25,
   1871.625,
   1872,
   1872.375,
   1872.75,
   1873.125,
   1873.5,
   1874.25,
   1875,
   1876.5,
   1877.25,
   1878,
   1878.75,
   1879.5,
   1880.25,
   1881,
   1881.75,
   1882.5,
   1883.25,
   1884,
   1884.75,
   1885.5,
   1886.25,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t model_fy1[137] = {
   0,
   251.7983,
   251.7983,
   252.655,
   253.5587,
   254.5131,
   255.5221,
   256.5902,
   257.7224,
   258.9241,
   260.2015,
   261.5615,
   263.0119,
   264.5614,
   266.2201,
   267.9992,
   269.9117,
   271.9724,
   274.1986,
   276.6102,
   279.2305,
   282.0868,
   285.2114,
   288.643,
   292.4277,
   296.6217,
   301.2937,
   306.5284,
   312.4322,
   319.1398,
   326.8248,
   335.715,
   346.1149,
   358.4429,
   373.2924,
   391.5427,
   414.571,
   444.6845,
   486.0339,
   546.6174,
   642.976,
   714.8121,
   812.9862,
   943.471,
   1099.011,
   1283.106,
   1500.064,
   1754.476,
   2051.034,
   2394.256,
   2788.1,
   3235.487,
   3737.739,
   4293.968,
   4900.494,
   5550.335,
   6232.879,
   7635.297,
   8316.678,
   8955.313,
   9527.89,
   9782.296,
   10011.89,
   10214.24,
   10387.15,
   10528.72,
   10637.36,
   10711.84,
   10751.31,
   10755.33,
   10723.83,
   10657.2,
   10556.18,
   10421.92,
   10255.92,
   10060.03,
   9836.378,
   9587.339,
   9315.507,
   8714.569,
   8056.574,
   6661.068,
   5965.239,
   5293.757,
   4659.523,
   4071.718,
   3536,
   3054.902,
   2628.386,
   2254.442,
   1929.685,
   1649.887,
   1410.426,
   1206.621,
   1033.973,
   888.315,
   663.3669,
   506.7799,
   399.6428,
   327.8516,
   280.9124,
   251.0562,
   232.6179,
   221.5712,
   215.1488,
   211.5187,
   209.5156,
   208.4273,
   207.8353,
   207.5035,
   207.3032,
   207.1673,
   207.0618,
   206.9702,
   206.8847,
   206.8018,
   206.72,
   206.6387,
   206.5575,
   206.4763,
   206.3952,
   206.3141,
   206.233,
   206.1519,
   206.0708,
   205.9897,
   205.9086,
   205.8275,
   205.7464,
   205.6654,
   205.5843,
   205.5032,
   205.4221,
   205.341,
   205.341,
   0,
   205.341};
   TGraph *graph = new TGraph(137,model_fx1,model_fy1);
   graph->SetName("model");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model1 = new TH1F("Graph_model1","Projection of CBS+bkg",137,1777.2,1960.8);
   Graph_model1->SetMinimum(0);
   Graph_model1->SetMaximum(11830.86);
   Graph_model1->SetDirectory(0);
   Graph_model1->SetStats(0);
   Graph_model1->SetLineWidth(2);
   Graph_model1->SetMarkerStyle(20);
   Graph_model1->GetXaxis()->SetNdivisions(505);
   Graph_model1->GetXaxis()->SetLabelFont(132);
   Graph_model1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model1->GetXaxis()->SetLabelSize(0.06);
   Graph_model1->GetXaxis()->SetTitleSize(0.072);
   Graph_model1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model1->GetXaxis()->SetTitleFont(132);
   Graph_model1->GetYaxis()->SetLabelFont(132);
   Graph_model1->GetYaxis()->SetLabelOffset(0.015);
   Graph_model1->GetYaxis()->SetLabelSize(0.06);
   Graph_model1->GetYaxis()->SetTitleSize(0.072);
   Graph_model1->GetYaxis()->SetTitleOffset(1.1);
   Graph_model1->GetYaxis()->SetTitleFont(132);
   Graph_model1->GetZaxis()->SetLabelFont(132);
   Graph_model1->GetZaxis()->SetLabelSize(0.06);
   Graph_model1->GetZaxis()->SetTitleSize(0.072);
   Graph_model1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model1);
   
   graph->Draw("l");
   
   Double_t sign_fx2[137] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1851.75,
   1852.5,
   1853.25,
   1854,
   1854.75,
   1855.5,
   1856.25,
   1857,
   1857.75,
   1858.5,
   1859.25,
   1860,
   1860.75,
   1861.5,
   1862.25,
   1863,
   1864.5,
   1865.25,
   1866,
   1866.75,
   1867.125,
   1867.5,
   1867.875,
   1868.25,
   1868.625,
   1869,
   1869.375,
   1869.75,
   1870.125,
   1870.5,
   1870.875,
   1871.25,
   1871.625,
   1872,
   1872.375,
   1872.75,
   1873.125,
   1873.5,
   1874.25,
   1875,
   1876.5,
   1877.25,
   1878,
   1878.75,
   1879.5,
   1880.25,
   1881,
   1881.75,
   1882.5,
   1883.25,
   1884,
   1884.75,
   1885.5,
   1886.25,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t sign_fy2[137] = {
   0,
   38.34758,
   38.34758,
   39.28538,
   40.2702,
   41.30566,
   42.39578,
   43.545,
   44.75826,
   46.04106,
   47.39957,
   48.84068,
   50.37217,
   52.00282,
   53.74257,
   55.60276,
   57.59633,
   59.73818,
   62.04548,
   64.53817,
   67.23953,
   70.17692,
   73.38267,
   76.89532,
   80.76116,
   85.03629,
   89.78932,
   95.10514,
   101.09,
   107.8787,
   115.6449,
   124.6161,
   135.0971,
   147.5062,
   162.4369,
   180.7682,
   203.8776,
   234.0723,
   275.5027,
   336.1674,
   432.607,
   504.4837,
   602.6983,
   733.2237,
   888.8039,
   1072.94,
   1289.938,
   1544.391,
   1840.99,
   2184.252,
   2578.136,
   3025.564,
   3527.856,
   4084.126,
   4690.692,
   5340.574,
   6023.158,
   7425.658,
   8107.079,
   8745.755,
   9318.373,
   9572.799,
   9802.413,
   10004.78,
   10177.71,
   10319.3,
   10427.96,
   10502.46,
   10541.96,
   10545.99,
   10514.52,
   10447.9,
   10346.9,
   10212.66,
   10046.69,
   9850.821,
   9627.185,
   9378.167,
   9106.355,
   8505.457,
   7847.503,
   6452.078,
   5756.289,
   5084.848,
   4450.654,
   3862.89,
   3327.212,
   2846.155,
   2419.679,
   2045.776,
   1721.059,
   1441.303,
   1201.882,
   998.1171,
   825.5094,
   679.8923,
   455.0253,
   298.5194,
   191.4634,
   119.7534,
   72.89524,
   43.12012,
   24.76288,
   13.79733,
   7.455979,
   3.906993,
   1.985013,
   0.9777859,
   0.466953,
   0.2161955,
   0.09704247,
   0.04222971,
   0.0178162,
   0.007287063,
   0.002889552,
   0.001110833,
   0.000414007,
   0.0001495915,
   5.240187e-05,
   1.779619e-05,
   5.859327e-06,
   1.87029e-06,
   5.787759e-07,
   1.736411e-07,
   5.050507e-08,
   1.424157e-08,
   3.893331e-09,
   1.03187e-09,
   2.651365e-10,
   6.604718e-11,
   1.595069e-11,
   3.734609e-12,
   8.477177e-13,
   1.865511e-13,
   1.865511e-13,
   0,
   1.865511e-13};
   graph = new TGraph(137,sign_fx2,sign_fy2);
   graph->SetName("sign");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sign2 = new TH1F("Graph_sign2","Projection of CBS+bkg",137,1777.2,1960.8);
   Graph_sign2->SetMinimum(0);
   Graph_sign2->SetMaximum(11600.59);
   Graph_sign2->SetDirectory(0);
   Graph_sign2->SetStats(0);
   Graph_sign2->SetLineWidth(2);
   Graph_sign2->SetMarkerStyle(20);
   Graph_sign2->GetXaxis()->SetNdivisions(505);
   Graph_sign2->GetXaxis()->SetLabelFont(132);
   Graph_sign2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sign2->GetXaxis()->SetLabelSize(0.06);
   Graph_sign2->GetXaxis()->SetTitleSize(0.072);
   Graph_sign2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sign2->GetXaxis()->SetTitleFont(132);
   Graph_sign2->GetYaxis()->SetLabelFont(132);
   Graph_sign2->GetYaxis()->SetLabelOffset(0.015);
   Graph_sign2->GetYaxis()->SetLabelSize(0.06);
   Graph_sign2->GetYaxis()->SetTitleSize(0.072);
   Graph_sign2->GetYaxis()->SetTitleOffset(1.1);
   Graph_sign2->GetYaxis()->SetTitleFont(132);
   Graph_sign2->GetZaxis()->SetLabelFont(132);
   Graph_sign2->GetZaxis()->SetLabelSize(0.06);
   Graph_sign2->GetZaxis()->SetTitleSize(0.072);
   Graph_sign2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sign2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sign2);
   
   graph->Draw("l");
   
   Double_t bkgn_fx3[106] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1852.5,
   1854,
   1855.5,
   1857,
   1858.5,
   1860,
   1861.5,
   1863,
   1864.5,
   1866,
   1867.5,
   1869,
   1870.5,
   1872,
   1873.5,
   1875,
   1876.5,
   1878,
   1879.5,
   1881,
   1882.5,
   1884,
   1885.5,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t bkgn_fy3[106] = {
   0,
   213.4507,
   213.4507,
   213.3696,
   213.2885,
   213.2074,
   213.1263,
   213.0452,
   212.9641,
   212.883,
   212.8019,
   212.7208,
   212.6397,
   212.5586,
   212.4775,
   212.3964,
   212.3153,
   212.2342,
   212.1531,
   212.072,
   211.9909,
   211.9098,
   211.8287,
   211.7476,
   211.6665,
   211.5854,
   211.5044,
   211.4233,
   211.3422,
   211.2611,
   211.18,
   211.0989,
   211.0178,
   210.9367,
   210.8556,
   210.7745,
   210.6934,
   210.6123,
   210.5312,
   210.4501,
   210.369,
   210.2879,
   210.2068,
   210.1257,
   210.0446,
   209.9635,
   209.8824,
   209.8013,
   209.7202,
   209.6391,
   209.558,
   209.4769,
   209.3958,
   209.3147,
   209.2336,
   209.1525,
   209.0714,
   208.9903,
   208.9092,
   208.8281,
   208.747,
   208.6659,
   208.5849,
   208.5038,
   208.4227,
   208.3416,
   208.2605,
   208.1794,
   208.0983,
   208.0172,
   207.9361,
   207.855,
   207.7739,
   207.6928,
   207.6117,
   207.5306,
   207.4495,
   207.3684,
   207.2873,
   207.2062,
   207.1251,
   207.044,
   206.9629,
   206.8818,
   206.8007,
   206.7196,
   206.6385,
   206.5574,
   206.4763,
   206.3952,
   206.3141,
   206.233,
   206.1519,
   206.0708,
   205.9897,
   205.9086,
   205.8275,
   205.7464,
   205.6654,
   205.5843,
   205.5032,
   205.4221,
   205.341,
   205.341,
   0,
   205.341};
   graph = new TGraph(106,bkgn_fx3,bkgn_fy3);
   graph->SetName("bkgn");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgn3 = new TH1F("Graph_bkgn3","Projection of CBS+bkg",106,1777.2,1960.8);
   Graph_bkgn3->SetMinimum(0);
   Graph_bkgn3->SetMaximum(234.7958);
   Graph_bkgn3->SetDirectory(0);
   Graph_bkgn3->SetStats(0);
   Graph_bkgn3->SetLineWidth(2);
   Graph_bkgn3->SetMarkerStyle(20);
   Graph_bkgn3->GetXaxis()->SetNdivisions(505);
   Graph_bkgn3->GetXaxis()->SetLabelFont(132);
   Graph_bkgn3->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgn3->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgn3->GetXaxis()->SetTitleFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelOffset(0.015);
   Graph_bkgn3->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetYaxis()->SetTitleOffset(1.1);
   Graph_bkgn3->GetYaxis()->SetTitleFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgn3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgn3);
   
   graph->Draw("l");
   
   Double_t data_fx3002[75] = {
   1795,
   1797,
   1799,
   1801,
   1803,
   1805,
   1807,
   1809,
   1811,
   1813,
   1815,
   1817,
   1819,
   1821,
   1823,
   1825,
   1827,
   1829,
   1831,
   1833,
   1835,
   1837,
   1839,
   1841,
   1843,
   1845,
   1847,
   1849,
   1851,
   1853,
   1855,
   1857,
   1859,
   1861,
   1863,
   1865,
   1867,
   1869,
   1871,
   1873,
   1875,
   1877,
   1879,
   1881,
   1883,
   1885,
   1887,
   1889,
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943};
   Double_t data_fy3002[75] = {
   253,
   244,
   273,
   282,
   267,
   253,
   252,
   270,
   268,
   266,
   280,
   247,
   250,
   262,
   284,
   272,
   281,
   301,
   321,
   301,
   321,
   302,
   322,
   372,
   392,
   431,
   457,
   569,
   684,
   964,
   1394,
   2117,
   3093,
   4472,
   6126,
   7997,
   9638,
   10594,
   10561,
   9756,
   8031,
   6324,
   4529,
   3093,
   1993,
   1287,
   856,
   551,
   461,
   323,
   279,
   227,
   234,
   219,
   207,
   236,
   231,
   204,
   216,
   215,
   219,
   202,
   208,
   197,
   199,
   214,
   192,
   199,
   197,
   189,
   236,
   187,
   217,
   205,
   191};
   Double_t data_felx3002[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3002[75] = {
   15.41383,
   15.1285,
   16.03028,
   16.3003,
   15.84778,
   15.41383,
   15.38238,
   15.93928,
   15.87834,
   15.81717,
   16.24067,
   15.22419,
   15.31929,
   15.69413,
   16.35972,
   16,
   16.27051,
   16.85655,
   17.42345,
   16.85655,
   17.42345,
   16.88534,
   17.45132,
   18.79378,
   19.3053,
   20.26656,
   20.8834,
   23.35896,
   25.65817,
   30.55238,
   36.83966,
   45.51358,
   55.11699,
   66.37488,
   77.77036,
   88.92734,
   97.67459,
   102.4284,
   102.2679,
   98.27373,
   89.11724,
   79.02515,
   66.7997,
   55.11699,
   44.14583,
   35.37827,
   28.76175,
   22.97871,
   20.97673,
   17.47915,
   16.21077,
   14.57481,
   14.80523,
   14.30709,
   13.89618,
   14.87043,
   14.70691,
   13.79161,
   14.20544,
   14.1714,
   14.30709,
   13.72146,
   13.93087,
   13.54457,
   13.61559,
   14.13728,
   13.36542,
   13.61559,
   13.54457,
   13.25682,
   14.87043,
   13.18393,
   14.2394,
   13.82655,
   13.32932};
   Double_t data_fehx3002[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3002[75] = {
   16.41383,
   16.1285,
   17.03028,
   17.3003,
   16.84778,
   16.41383,
   16.38238,
   16.93928,
   16.87834,
   16.81717,
   17.24067,
   16.22419,
   16.31929,
   16.69413,
   17.35972,
   17,
   17.27051,
   17.85655,
   18.42345,
   17.85655,
   18.42345,
   17.88534,
   18.45132,
   19.79378,
   20.3053,
   21.26656,
   21.8834,
   24.35896,
   26.65817,
   31.55238,
   37.83966,
   46.51358,
   56.11699,
   67.37488,
   78.77036,
   89.92734,
   98.67459,
   103.4284,
   103.2679,
   99.27373,
   90.11724,
   80.02515,
   67.7997,
   56.11699,
   45.14583,
   36.37827,
   29.76175,
   23.97871,
   21.97673,
   18.47915,
   17.21077,
   15.57481,
   15.80523,
   15.30709,
   14.89618,
   15.87043,
   15.70691,
   14.79161,
   15.20544,
   15.1714,
   15.30709,
   14.72146,
   14.93087,
   14.54457,
   14.61559,
   15.13728,
   14.36542,
   14.61559,
   14.54457,
   14.25682,
   15.87043,
   14.18393,
   15.2394,
   14.82655,
   14.32932};
   grae = new TGraphAsymmErrors(75,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Dp_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of Mass_plot__Dp_MM",100,1779,1959);
   Graph_data3002->SetMinimum(156.4345);
   Graph_data3002->SetMaximum(11749.79);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_28356f0__2 = new TH1D("frame_28356f0__2","A RooPlot of \"#it{M}(#it{K#pi#pi})\"",100,1794,1944);
   frame_28356f0__2->SetBinContent(1,11293.09);
   frame_28356f0__2->SetMaximum(11293.09);
   frame_28356f0__2->SetEntries(2);
   frame_28356f0__2->SetDirectory(0);
   frame_28356f0__2->SetStats(0);
   frame_28356f0__2->SetLineWidth(2);
   frame_28356f0__2->SetMarkerStyle(20);
   frame_28356f0__2->GetXaxis()->SetTitle("#it{M}(#it{K}#it{#pi#pi}) [MeV/#it{c}^{2}]");
   frame_28356f0__2->GetXaxis()->SetNdivisions(505);
   frame_28356f0__2->GetXaxis()->SetLabelFont(132);
   frame_28356f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_28356f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_28356f0__2->GetXaxis()->SetTitleSize(0.072);
   frame_28356f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_28356f0__2->GetXaxis()->SetTitleFont(132);
   frame_28356f0__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_28356f0__2->GetYaxis()->SetLabelFont(132);
   frame_28356f0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_28356f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_28356f0__2->GetYaxis()->SetTitleSize(0.072);
   frame_28356f0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_28356f0__2->GetYaxis()->SetTitleFont(132);
   frame_28356f0__2->GetZaxis()->SetLabelFont(132);
   frame_28356f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_28356f0__2->GetZaxis()->SetTitleSize(0.072);
   frame_28356f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_28356f0__2->GetZaxis()->SetTitleFont(132);
   frame_28356f0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sign","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgn","Background","l");
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.73,0.35,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"-3.8< #it{y}* <-3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> figs/DppA_ip.C <==
void DppA_ip()
{
//=========Macro generated from canvas: can_3_0_1/
//=========  (Fri Nov 10 00:34:19 2023) by ROOT version 6.22/00
   TCanvas *can_3_0_1 = new TCanvas("can_3_0_1", "",0,0,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_3_0_1->Range(-7,-2721.473,6.333333,11263.07);
   can_3_0_1->SetFillColor(0);
   can_3_0_1->SetBorderMode(0);
   can_3_0_1->SetBorderSize(2);
   can_3_0_1->SetTickx(1);
   can_3_0_1->SetTicky(1);
   can_3_0_1->SetLeftMargin(0.15);
   can_3_0_1->SetTopMargin(0.08);
   can_3_0_1->SetBottomMargin(0.16);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_4da6ae0__1 = new TH1D("frame_4da6ae0__1","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_4da6ae0__1->SetBinContent(1,10144.31);
   frame_4da6ae0__1->SetMinimum(-483.9463);
   frame_4da6ae0__1->SetMaximum(10144.31);
   frame_4da6ae0__1->SetEntries(2);
   frame_4da6ae0__1->SetDirectory(0);
   frame_4da6ae0__1->SetStats(0);
   frame_4da6ae0__1->SetLineWidth(2);
   frame_4da6ae0__1->SetMarkerStyle(20);
   frame_4da6ae0__1->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_4da6ae0__1->GetXaxis()->SetNdivisions(505);
   frame_4da6ae0__1->GetXaxis()->SetLabelFont(132);
   frame_4da6ae0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_4da6ae0__1->GetXaxis()->SetLabelSize(0.06);
   frame_4da6ae0__1->GetXaxis()->SetTitleSize(0.072);
   frame_4da6ae0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_4da6ae0__1->GetXaxis()->SetTitleFont(132);
   frame_4da6ae0__1->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_4da6ae0__1->GetYaxis()->SetLabelFont(132);
   frame_4da6ae0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_4da6ae0__1->GetYaxis()->SetLabelSize(0.06);
   frame_4da6ae0__1->GetYaxis()->SetTitleSize(0.072);
   frame_4da6ae0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_4da6ae0__1->GetYaxis()->SetTitleFont(132);
   frame_4da6ae0__1->GetZaxis()->SetLabelFont(132);
   frame_4da6ae0__1->GetZaxis()->SetLabelSize(0.06);
   frame_4da6ae0__1->GetZaxis()->SetTitleSize(0.072);
   frame_4da6ae0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_4da6ae0__1->GetZaxis()->SetTitleFont(132);
   frame_4da6ae0__1->Draw("FUNC");
   
   Double_t Data_Dp+_fx3001[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t Data_Dp+_fy3001[50] = {
   0,
   0,
   0,
   2.087941,
   0,
   3.174214,
   4.215831,
   13.50414,
   4.854609,
   10.82495,
   15.2127,
   22.17381,
   50.22423,
   57.256,
   110.5544,
   174.6829,
   260.7247,
   383.733,
   568.9279,
   988.3484,
   1566.38,
   2419.552,
   3495.311,
   5090.709,
   6868.204,
   8533.781,
   9511.783,
   8910.221,
   6304.938,
   3227.119,
   1339.158,
   551.1567,
   326.4597,
   304.7835,
   270.0913,
   216.8678,
   140.8686,
   104.2541,
   49.33178,
   37.47194,
   9.914899,
   3.744076,
   2.009227,
   -1.148347,
   0.3655148,
   1.070581,
   0,
   0,
   0,
   0};
   Double_t Data_Dp+_felx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Dp+_fely3001[50] = {
   0,
   0,
   0,
   1.476453,
   0,
   1.832763,
   2.108689,
   3.749274,
   2.216007,
   3.603542,
   3.939495,
   4.930124,
   7.363647,
   7.887756,
   10.77935,
   13.50895,
   16.65889,
   20.20353,
   24.59842,
   32.40222,
   40.74107,
   50.58802,
   60.87512,
   73.53453,
   85.56237,
   95.38594,
   100.9691,
   98.22392,
   83.58784,
   61.69771,
   42.33454,
   29.64467,
   24.03304,
   21.533,
   20.72648,
   18.36802,
   14.7603,
   11.98365,
   9.292331,
   7.749624,
   4.820728,
   4.23204,
   3.721265,
   2.002742,
   1.259738,
   1.070581,
   0,
   0,
   0,
   0};
   Double_t Data_Dp+_fehx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Dp+_fehy3001[50] = {
   0,
   0,
   0,
   1.476453,
   0,
   1.832763,
   2.108689,
   3.749274,
   2.216007,
   3.603542,
   3.939495,
   4.930124,
   7.363647,
   7.887756,
   10.77935,
   13.50895,
   16.65889,
   20.20353,
   24.59842,
   32.40222,
   40.74107,
   50.58802,
   60.87512,
   73.53453,
   85.56237,
   95.38594,
   100.9691,
   98.22392,
   83.58784,
   61.69771,
   42.33454,
   29.64467,
   24.03304,
   21.533,
   20.72648,
   18.36802,
   14.7603,
   11.98365,
   9.292331,
   7.749624,
   4.820728,
   4.23204,
   3.721265,
   2.002742,
   1.259738,
   1.070581,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,Data_Dp+_fx3001,Data_Dp+_fy3001,Data_Dp+_felx3001,Data_Dp+_fehx3001,Data_Dp+_fely3001,Data_Dp+_fehy3001);
   grae->SetName("Data_Dp+");
   grae->SetTitle("Histogram of data_dts_plot__Dp_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data_DppL3001 = new TH1F("Graph_Data_DppL3001","Histogram of data_dts_plot__Dp_IPCHI2_OWNPV",100,-6,6);
   Graph_Data_DppL3001->SetMinimum(-964.7414);
   Graph_Data_DppL3001->SetMaximum(10574.34);
   Graph_Data_DppL3001->SetDirectory(0);
   Graph_Data_DppL3001->SetStats(0);
   Graph_Data_DppL3001->SetLineWidth(2);
   Graph_Data_DppL3001->SetMarkerStyle(20);
   Graph_Data_DppL3001->GetXaxis()->SetNdivisions(505);
   Graph_Data_DppL3001->GetXaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data_DppL3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data_DppL3001->GetXaxis()->SetTitleFont(132);
   Graph_Data_DppL3001->GetYaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Data_DppL3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Data_DppL3001->GetYaxis()->SetTitleFont(132);
   Graph_Data_DppL3001->GetZaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data_DppL3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data_Dp+3001);
   
   grae->Draw("p");
   
   Double_t Fit_fx1[139] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.8,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Fit_fy1[139] = {
   0,
   0.04063179,
   0.04063179,
   0.05526361,
   0.07497413,
   0.1014571,
   0.136947,
   0.1843832,
   0.247622,
   0.331708,
   0.4432222,
   0.5907259,
   0.785325,
   1.041386,
   1.377441,
   1.817327,
   2.39162,
   3.139425,
   4.110616,
   5.36862,
   6.993866,
   9.088053,
   11.7794,
   15.22911,
   19.63925,
   25.26237,
   32.41322,
   41.4829,
   52.95598,
   67.43103,
   85.64529,
   108.5041,
   137.1158,
   172.8335,
   217.3038,
   272.5245,
   340.9123,
   425.3817,
   529.4365,
   657.2763,
   813.919,
   1005.342,
   1238.642,
   1522.222,
   1865.995,
   2064.025,
   2281.627,
   2520.578,
   2782.797,
   3070.357,
   3385.498,
   3730.635,
   4108.372,
   4521.513,
   4972.02,
   5936.583,
   6936.72,
   7905.872,
   8351.632,
   8754.446,
   9100.389,
   9247.567,
   9375.17,
   9481.456,
   9564.742,
   9623.432,
   9656.046,
   9661.246,
   9637.87,
   9584.959,
   9501.787,
   9387.891,
   9243.1,
   9067.555,
   8861.734,
   8626.467,
   8362.948,
   8072.741,
   7757.777,
   7420.345,
   7063.074,
   6301.06,
   4685.596,
   3913.909,
   3553.441,
   3212.609,
   2892.847,
   2595.132,
   2320.005,
   2067.614,
   1837.754,
   1629.912,
   1443.315,
   1276.979,
   1000.369,
   789.6798,
   633.7894,
   521.8254,
   443.8313,
   391.1559,
   334.4641,
   310.8527,
   297.4911,
   283.4907,
   264.8201,
   240.9854,
   213.1426,
   183.0862,
   152.7007,
   123.6503,
   97.20951,
   74.19586,
   54.98033,
   39.55411,
   27.62691,
   18.73396,
   12.33342,
   7.88304,
   4.891709,
   2.947026,
   1.723709,
   0.9788142,
   0.5396264,
   0.2888302,
   0.1500889,
   0.0757201,
   0.03708772,
   0.01763623,
   0.008142126,
   0.003649442,
   0.001588077,
   0.0006709238,
   0.0002751892,
   0.0001095837,
   4.236598e-05,
   1.590175e-05,
   1.590175e-05,
   0,
   1.590175e-05};
   TGraph *graph = new TGraph(139,Fit_fx1,Fit_fy1);
   graph->SetName("Fit");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1 = new TH1F("Graph_Fit1","Projection of Prompt+Fromb",139,-6.12,6.12);
   Graph_Fit1->SetMinimum(0);
   Graph_Fit1->SetMaximum(10627.37);
   Graph_Fit1->SetDirectory(0);
   Graph_Fit1->SetStats(0);
   Graph_Fit1->SetLineWidth(2);
   Graph_Fit1->SetMarkerStyle(20);
   Graph_Fit1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1->GetYaxis()->SetLabelOffset(0.015);
   Graph_Fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetYaxis()->SetTitleOffset(1.1);
   Graph_Fit1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Fit1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1);
   
   graph->Draw("l");
   
   Double_t Prompt_fx2[139] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.8,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Prompt_fy2[139] = {
   0,
   0.04063179,
   0.04063179,
   0.05526361,
   0.07497413,
   0.1014571,
   0.136947,
   0.1843832,
   0.247622,
   0.331708,
   0.4432222,
   0.5907259,
   0.785325,
   1.041386,
   1.377441,
   1.817327,
   2.39162,
   3.139425,
   4.110616,
   5.36862,
   6.993866,
   9.088053,
   11.7794,
   15.22911,
   19.63925,
   25.26237,
   32.41322,
   41.4829,
   52.95598,
   67.43103,
   85.64529,
   108.5041,
   137.1158,
   172.8335,
   217.3038,
   272.5245,
   340.9123,
   425.3815,
   529.4361,
   657.2754,
   813.917,
   1005.337,
   1238.632,
   1522.2,
   1865.95,
   2063.96,
   2281.536,
   2520.45,
   2782.617,
   3070.108,
   3385.155,
   3730.166,
   4107.736,
   4520.657,
   4970.876,
   5934.585,
   6933.33,
   7900.29,
   8344.548,
   8745.522,
   9089.23,
   9235.123,
   9361.32,
   9466.068,
   9547.677,
   9604.542,
   9635.175,
   9638.229,
   9612.533,
   9557.119,
   9471.254,
   9354.467,
   9206.577,
   9027.72,
   8818.367,
   8579.343,
   8311.835,
   8017.404,
   7697.978,
   7355.843,
   6993.627,
   6221.004,
   4581.545,
   3796.593,
   3429.216,
   3081.311,
   2754.331,
   2449.269,
   2166.69,
   1906.763,
   1669.309,
   1453.84,
   1259.61,
   1085.664,
   794.025,
   568.764,
   399.0152,
   274.1613,
   184.4941,
   121.5956,
   49.6212,
   18.63178,
   6.436931,
   2.046167,
   0.5984679,
   0.1610565,
   0.03987984,
   0.009085862,
   0.001904656,
   0.0003673706,
   6.519735e-05,
   1.064616e-05,
   1.599536e-06,
   2.211222e-07,
   2.812603e-08,
   3.291714e-09,
   3.54465e-10,
   3.512063e-11,
   3.20176e-12,
   2.685672e-13,
   2.072787e-14,
   1.471954e-15,
   9.617699e-17,
   5.782103e-18,
   3.198439e-19,
   1.627901e-20,
   7.623519e-22,
   3.284888e-23,
   1.302337e-24,
   4.750767e-26,
   1.594563e-27,
   4.924446e-29,
   1.399299e-30,
   3.658487e-32,
   8.800958e-34,
   1.948032e-35,
   1.948032e-35,
   0,
   1.948032e-35};
   graph = new TGraph(139,Prompt_fx2,Prompt_fy2);
   graph->SetName("Prompt");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Prompt2 = new TH1F("Graph_Prompt2","Projection of Prompt+Fromb",139,-6.12,6.12);
   Graph_Prompt2->SetMinimum(0);
   Graph_Prompt2->SetMaximum(10602.05);
   Graph_Prompt2->SetDirectory(0);
   Graph_Prompt2->SetStats(0);
   Graph_Prompt2->SetLineWidth(2);
   Graph_Prompt2->SetMarkerStyle(20);
   Graph_Prompt2->GetXaxis()->SetNdivisions(505);
   Graph_Prompt2->GetXaxis()->SetLabelFont(132);
   Graph_Prompt2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Prompt2->GetXaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetXaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Prompt2->GetXaxis()->SetTitleFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelOffset(0.015);
   Graph_Prompt2->GetYaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetYaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetYaxis()->SetTitleOffset(1.1);
   Graph_Prompt2->GetYaxis()->SetTitleFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetZaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Prompt2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Prompt2);
   
   graph->Draw("l");
   
   Double_t Secondary_fx3[128] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.85,
   0.9,
   1,
   1.1,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.2,
   2.3,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Secondary_fy3[128] = {
   0,
   1.525672e-26,
   1.525672e-26,
   1.070023e-25,
   7.285871e-25,
   4.816443e-24,
   3.091206e-23,
   1.926132e-22,
   1.1652e-21,
   6.843395e-21,
   3.902108e-20,
   2.160147e-19,
   1.160978e-18,
   6.057887e-18,
   3.068844e-17,
   1.509333e-16,
   7.206955e-16,
   3.340989e-15,
   1.503678e-14,
   6.57039e-14,
   2.787302e-13,
   1.147977e-12,
   4.590281e-12,
   1.781975e-11,
   6.716153e-11,
   2.457514e-10,
   8.730276e-10,
   3.01104e-09,
   1.008234e-08,
   3.277654e-08,
   1.034478e-07,
   3.169828e-07,
   9.429894e-07,
   2.723544e-06,
   7.636926e-06,
   2.079023e-05,
   5.494858e-05,
   0.0001409971,
   0.0003512533,
   0.0008495467,
   0.001994851,
   0.004547685,
   0.0100653,
   0.02162816,
   0.04511999,
   0.09138499,
   0.1796956,
   0.3430491,
   0.6358165,
   1.144099,
   1.998722,
   3.389982,
   5.582117,
   8.923948,
   13.8507,
   17.06525,
   20.87098,
   25.3374,
   30.53307,
   36.52313,
   43.36653,
   51.11289,
   59.7992,
   69.44635,
   80.05577,
   91.60622,
   104.051,
   117.3159,
   131.2976,
   160.8509,
   191.314,
   220.9158,
   234.7742,
   247.6641,
   259.3373,
   269.5603,
   278.1225,
   284.8429,
   289.5768,
   292.221,
   292.7171,
   291.0542,
   287.269,
   281.4445,
   273.7071,
   264.2216,
   253.1861,
   240.8243,
   227.3789,
   213.1027,
   183.0771,
   152.6988,
   123.6499,
   110.0415,
   97.20944,
   85.24119,
   74.19585,
   64.10604,
   54.98033,
   46.80636,
   39.55411,
   33.17931,
   27.62691,
   22.83423,
   18.73396,
   12.33342,
   7.88304,
   4.891709,
   2.947026,
   1.723709,
   0.9788142,
   0.5396264,
   0.2888302,
   0.1500889,
   0.0757201,
   0.03708772,
   0.01763623,
   0.008142126,
   0.003649442,
   0.001588077,
   0.0006709238,
   0.0002751892,
   0.0001095837,
   4.236598e-05,
   1.590175e-05,
   1.590175e-05,
   0,
   1.590175e-05};
   graph = new TGraph(128,Secondary_fx3,Secondary_fy3);
   graph->SetName("Secondary");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Secondary3 = new TH1F("Graph_Secondary3","Projection of Prompt+Fromb",128,-6.12,6.12);
   Graph_Secondary3->SetMinimum(0);
   Graph_Secondary3->SetMaximum(321.9888);
   Graph_Secondary3->SetDirectory(0);
   Graph_Secondary3->SetStats(0);
   Graph_Secondary3->SetLineWidth(2);
   Graph_Secondary3->SetMarkerStyle(20);
   Graph_Secondary3->GetXaxis()->SetNdivisions(505);
   Graph_Secondary3->GetXaxis()->SetLabelFont(132);
   Graph_Secondary3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Secondary3->GetXaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetXaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Secondary3->GetXaxis()->SetTitleFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelOffset(0.015);
   Graph_Secondary3->GetYaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetYaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetYaxis()->SetTitleOffset(1.1);
   Graph_Secondary3->GetYaxis()->SetTitleFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetZaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Secondary3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Secondary3);
   
   graph->Draw("l");
   
   Double_t h_data_dts_fx3002[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t h_data_dts_fy3002[50] = {
   0,
   0,
   0,
   2.087941,
   0,
   3.174214,
   4.215831,
   13.50414,
   4.854609,
   10.82495,
   15.2127,
   22.17381,
   50.22423,
   57.256,
   110.5544,
   174.6829,
   260.7247,
   383.733,
   568.9279,
   988.3484,
   1566.38,
   2419.552,
   3495.311,
   5090.709,
   6868.204,
   8533.781,
   9511.783,
   8910.221,
   6304.938,
   3227.119,
   1339.158,
   551.1567,
   326.4597,
   304.7835,
   270.0913,
   216.8678,
   140.8686,
   104.2541,
   49.33178,
   37.47194,
   9.914899,
   3.744076,
   2.009227,
   -1.148347,
   0.3655148,
   1.070581,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_felx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fely3002[50] = {
   0,
   0,
   0,
   1.476453,
   0,
   1.832763,
   2.108689,
   3.749274,
   2.216007,
   3.603542,
   3.939495,
   4.930124,
   7.363647,
   7.887756,
   10.77935,
   13.50895,
   16.65889,
   20.20353,
   24.59842,
   32.40222,
   40.74107,
   50.58802,
   60.87512,
   73.53453,
   85.56237,
   95.38594,
   100.9691,
   98.22392,
   83.58784,
   61.69771,
   42.33454,
   29.64467,
   24.03304,
   21.533,
   20.72648,
   18.36802,
   14.7603,
   11.98365,
   9.292331,
   7.749624,
   4.820728,
   4.23204,
   3.721265,
   2.002742,
   1.259738,
   1.070581,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_fehx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fehy3002[50] = {
   0,
   0,
   0,
   1.476453,
   0,
   1.832763,
   2.108689,
   3.749274,
   2.216007,
   3.603542,
   3.939495,
   4.930124,
   7.363647,
   7.887756,
   10.77935,
   13.50895,
   16.65889,
   20.20353,
   24.59842,
   32.40222,
   40.74107,
   50.58802,
   60.87512,
   73.53453,
   85.56237,
   95.38594,
   100.9691,
   98.22392,
   83.58784,
   61.69771,
   42.33454,
   29.64467,
   24.03304,
   21.533,
   20.72648,
   18.36802,
   14.7603,
   11.98365,
   9.292331,
   7.749624,
   4.820728,
   4.23204,
   3.721265,
   2.002742,
   1.259738,
   1.070581,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(50,h_data_dts_fx3002,h_data_dts_fy3002,h_data_dts_felx3002,h_data_dts_fehx3002,h_data_dts_fely3002,h_data_dts_fehy3002);
   grae->SetName("h_data_dts");
   grae->SetTitle("Histogram of data_dts_plot__Dp_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_dts3002 = new TH1F("Graph_h_data_dts3002","Histogram of data_dts_plot__Dp_IPCHI2_OWNPV",100,-6,6);
   Graph_h_data_dts3002->SetMinimum(-964.7414);
   Graph_h_data_dts3002->SetMaximum(10574.34);
   Graph_h_data_dts3002->SetDirectory(0);
   Graph_h_data_dts3002->SetStats(0);
   Graph_h_data_dts3002->SetLineWidth(2);
   Graph_h_data_dts3002->SetMarkerStyle(20);
   Graph_h_data_dts3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data_dts3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_dts3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_dts3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_h_data_dts3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_h_data_dts3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_dts3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_dts3002);
   
   grae->Draw("p");
   
   TH1D *frame_4da6ae0__2 = new TH1D("frame_4da6ae0__2","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_4da6ae0__2->SetBinContent(1,10144.31);
   frame_4da6ae0__2->SetMinimum(-483.9463);
   frame_4da6ae0__2->SetMaximum(10144.31);
   frame_4da6ae0__2->SetEntries(2);
   frame_4da6ae0__2->SetDirectory(0);
   frame_4da6ae0__2->SetStats(0);
   frame_4da6ae0__2->SetLineWidth(2);
   frame_4da6ae0__2->SetMarkerStyle(20);
   frame_4da6ae0__2->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_4da6ae0__2->GetXaxis()->SetNdivisions(505);
   frame_4da6ae0__2->GetXaxis()->SetLabelFont(132);
   frame_4da6ae0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_4da6ae0__2->GetXaxis()->SetLabelSize(0.06);
   frame_4da6ae0__2->GetXaxis()->SetTitleSize(0.072);
   frame_4da6ae0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_4da6ae0__2->GetXaxis()->SetTitleFont(132);
   frame_4da6ae0__2->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_4da6ae0__2->GetYaxis()->SetLabelFont(132);
   frame_4da6ae0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_4da6ae0__2->GetYaxis()->SetLabelSize(0.06);
   frame_4da6ae0__2->GetYaxis()->SetTitleSize(0.072);
   frame_4da6ae0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_4da6ae0__2->GetYaxis()->SetTitleFont(132);
   frame_4da6ae0__2->GetZaxis()->SetLabelFont(132);
   frame_4da6ae0__2->GetZaxis()->SetLabelSize(0.06);
   frame_4da6ae0__2->GetZaxis()->SetTitleSize(0.072);
   frame_4da6ae0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_4da6ae0__2->GetZaxis()->SetTitleFont(132);
   frame_4da6ae0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data_Dp+","Data, weighted","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Prompt","Prompt","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Secondary","From-#it{b}","LF");
   entry->SetFillStyle(1000);
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"2.3< #it{y}* <2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can_3_0_1->Modified();
   can_3_0_1->cd();
   can_3_0_1->SetSelected(can_3_0_1);
}


==> figs/DppA_mass.C <==
void DppA_mass()
{
//=========Macro generated from canvas: can/
//=========  (Fri Nov 10 00:28:46 2023) by ROOT version 6.22/00
   TCanvas *can = new TCanvas("can", "",718,1463,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->Range(1764,-1600.676,1964,8403.549);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.15);
   can->SetTopMargin(0.08);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   TH1D *frame_81ec2f0__1 = new TH1D("frame_81ec2f0__1","A RooPlot of \"#it{M}(#it{K#pi#pi})\"",100,1794,1944);
   frame_81ec2f0__1->SetBinContent(1,7603.211);
   frame_81ec2f0__1->SetMaximum(7603.211);
   frame_81ec2f0__1->SetEntries(2);
   frame_81ec2f0__1->SetDirectory(0);
   frame_81ec2f0__1->SetStats(0);
   frame_81ec2f0__1->SetLineWidth(2);
   frame_81ec2f0__1->SetMarkerStyle(20);
   frame_81ec2f0__1->GetXaxis()->SetTitle("#it{M}(#it{K}#it{#pi#pi}) [MeV/#it{c}^{2}]");
   frame_81ec2f0__1->GetXaxis()->SetNdivisions(505);
   frame_81ec2f0__1->GetXaxis()->SetLabelFont(132);
   frame_81ec2f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_81ec2f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_81ec2f0__1->GetXaxis()->SetTitleSize(0.072);
   frame_81ec2f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_81ec2f0__1->GetXaxis()->SetTitleFont(132);
   frame_81ec2f0__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_81ec2f0__1->GetYaxis()->SetLabelFont(132);
   frame_81ec2f0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_81ec2f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_81ec2f0__1->GetYaxis()->SetTitleSize(0.072);
   frame_81ec2f0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_81ec2f0__1->GetYaxis()->SetTitleFont(132);
   frame_81ec2f0__1->GetZaxis()->SetLabelFont(132);
   frame_81ec2f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_81ec2f0__1->GetZaxis()->SetTitleSize(0.072);
   frame_81ec2f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_81ec2f0__1->GetZaxis()->SetTitleFont(132);
   frame_81ec2f0__1->Draw("FUNC");
   
   Double_t data_fx3001[75] = {
   1795,
   1797,
   1799,
   1801,
   1803,
   1805,
   1807,
   1809,
   1811,
   1813,
   1815,
   1817,
   1819,
   1821,
   1823,
   1825,
   1827,
   1829,
   1831,
   1833,
   1835,
   1837,
   1839,
   1841,
   1843,
   1845,
   1847,
   1849,
   1851,
   1853,
   1855,
   1857,
   1859,
   1861,
   1863,
   1865,
   1867,
   1869,
   1871,
   1873,
   1875,
   1877,
   1879,
   1881,
   1883,
   1885,
   1887,
   1889,
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943};
   Double_t data_fy3001[75] = {
   155,
   138,
   154,
   160,
   167,
   184,
   166,
   149,
   177,
   153,
   156,
   189,
   175,
   174,
   164,
   159,
   171,
   200,
   194,
   189,
   206,
   192,
   211,
   229,
   238,
   270,
   298,
   349,
   474,
   644,
   888,
   1321,
   2026,
   3034,
   4190,
   5409,
   6634,
   7049,
   7049,
   6474,
   5461,
   4083,
   2792,
   1897,
   1212,
   711,
   506,
   321,
   241,
   200,
   166,
   128,
   147,
   144,
   145,
   135,
   124,
   122,
   116,
   129,
   100,
   111,
   127,
   116,
   128,
   140,
   117,
   117,
   113,
   137,
   119,
   116,
   114,
   121,
   110};
   Double_t data_felx3001[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[75] = {
   11.95994,
   11.25798,
   11.91974,
   12.15899,
   12.43252,
   13.07387,
   12.3938,
   11.71679,
   12.81353,
   11.87942,
   12,
   13.25682,
   12.7382,
   12.70038,
   12.31601,
   12.11943,
   12.58625,
   13.65097,
   13.43736,
   13.25682,
   13.86141,
   13.36542,
   14.03444,
   14.641,
   14.93535,
   15.93928,
   16.76992,
   18.18823,
   21.27728,
   24.88208,
   29.30352,
   35.849,
   44.51389,
   54.58403,
   64.23214,
   73.0476,
   80.95091,
   83.45981,
   83.45981,
   79.96272,
   73.40027,
   63.40031,
   52.34174,
   43.05743,
   34.31738,
   26.16927,
   22,
   17.42345,
   15.03222,
   13.65097,
   12.3938,
   10.82475,
   11.63466,
   11.51041,
   11.55197,
   11.1297,
   10.64675,
   10.55667,
   10.28193,
   10.86882,
   9.983255,
   10.04751,
   10.78051,
   10.28193,
   10.82475,
   11.34272,
   10.3282,
   10.3282,
   10.1419,
   11.21537,
   10.42016,
   10.28193,
   10.18878,
   10.51136,
   10};
   Double_t data_fehx3001[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[75] = {
   12.95994,
   12.25798,
   12.91974,
   13.15899,
   13.43252,
   14.07387,
   13.3938,
   12.71679,
   13.81353,
   12.87942,
   13,
   14.25682,
   13.7382,
   13.70038,
   13.31601,
   13.11943,
   13.58625,
   14.65097,
   14.43736,
   14.25682,
   14.86141,
   14.36542,
   15.03444,
   15.641,
   15.93535,
   16.93928,
   17.76992,
   19.18823,
   22.27728,
   25.88208,
   30.30352,
   36.849,
   45.51389,
   55.58403,
   65.23214,
   74.0476,
   81.95091,
   84.45981,
   84.45981,
   80.96272,
   74.40027,
   64.40031,
   53.34174,
   44.05743,
   35.31738,
   27.16927,
   23,
   18.42345,
   16.03222,
   14.65097,
   13.3938,
   11.82475,
   12.63466,
   12.51041,
   12.55197,
   12.1297,
   11.64675,
   11.55667,
   11.28193,
   11.86882,
   11.03336,
   11.04751,
   11.78051,
   11.28193,
   11.82475,
   12.34272,
   11.3282,
   11.3282,
   11.1419,
   12.21537,
   11.42016,
   11.28193,
   11.18878,
   11.51136,
   11};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Dp_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of Mass_plot__Dp_MM",100,1779,1959);
   Graph_data3001->SetMinimum(81.01507);
   Graph_data3001->SetMaximum(7837.804);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t model_fx1[137] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1852.5,
   1853.25,
   1854,
   1854.75,
   1855.5,
   1856.25,
   1857,
   1857.75,
   1858.5,
   1859.25,
   1860,
   1860.75,
   1861.5,
   1862.25,
   1863,
   1864.5,
   1865.25,
   1866,
   1866.375,
   1866.75,
   1867.125,
   1867.5,
   1867.875,
   1868.25,
   1868.625,
   1869,
   1869.375,
   1869.75,
   1870.125,
   1870.5,
   1870.875,
   1871.25,
   1871.625,
   1872,
   1872.375,
   1872.75,
   1873.125,
   1873.5,
   1874.25,
   1875,
   1876.5,
   1877.25,
   1878,
   1878.75,
   1879.5,
   1880.25,
   1881,
   1881.75,
   1882.5,
   1883.25,
   1884,
   1884.75,
   1885.5,
   1886.25,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t model_fy1[137] = {
   0,
   153.4144,
   153.4144,
   154.1084,
   154.8373,
   155.6037,
   156.4105,
   157.2609,
   158.1583,
   159.1068,
   160.1107,
   161.175,
   162.3049,
   163.5068,
   164.7877,
   166.1552,
   167.6186,
   169.1879,
   170.8751,
   172.6935,
   174.6591,
   176.7902,
   179.1084,
   181.6391,
   184.4127,
   187.4656,
   190.8419,
   194.5954,
   198.7926,
   203.5167,
   208.8732,
   214.9979,
   222.0698,
   230.3322,
   240.1302,
   251.984,
   266.7365,
   285.8536,
   312.023,
   350.3022,
   410.2648,
   510.1228,
   585.1058,
   684.4132,
   805.4223,
   950.1407,
   1122.154,
   1325.049,
   1562.168,
   1836.289,
   2149.251,
   2501.55,
   2891.921,
   3316.972,
   3770.908,
   4245.395,
   5210.553,
   5673.47,
   6102.654,
   6299.631,
   6482.292,
   6648.808,
   6797.471,
   6926.723,
   7035.185,
   7121.683,
   7185.27,
   7225.241,
   7241.153,
   7232.828,
   7200.359,
   7144.107,
   7064.696,
   6962.997,
   6840.118,
   6697.374,
   6536.271,
   6358.473,
   6165.774,
   5743.306,
   5284.607,
   4320.827,
   3844.015,
   3386.218,
   2956.167,
   2560.052,
   2201.625,
   1882.462,
   1602.32,
   1359.539,
   1151.464,
   974.8195,
   826.0374,
   701.5189,
   597.8212,
   511.7806,
   381.7712,
   293.313,
   233.4583,
   193.2784,
   166.6431,
   149.2955,
   138.2424,
   131.3739,
   127.2187,
   124.7727,
   123.3708,
   122.5864,
   122.1558,
   121.9213,
   121.7923,
   121.718,
   121.6714,
   121.6383,
   121.6116,
   121.5878,
   121.5653,
   121.5434,
   121.5217,
   121.5001,
   121.4785,
   121.457,
   121.4354,
   121.4139,
   121.3924,
   121.3709,
   121.3493,
   121.3278,
   121.3063,
   121.2847,
   121.2632,
   121.2417,
   121.2201,
   121.1986,
   121.1986,
   0,
   121.1986};
   TGraph *graph = new TGraph(137,model_fx1,model_fy1);
   graph->SetName("model");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model1 = new TH1F("Graph_model1","Projection of CBS+bkg",137,1777.2,1960.8);
   Graph_model1->SetMinimum(0);
   Graph_model1->SetMaximum(7965.269);
   Graph_model1->SetDirectory(0);
   Graph_model1->SetStats(0);
   Graph_model1->SetLineWidth(2);
   Graph_model1->SetMarkerStyle(20);
   Graph_model1->GetXaxis()->SetNdivisions(505);
   Graph_model1->GetXaxis()->SetLabelFont(132);
   Graph_model1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model1->GetXaxis()->SetLabelSize(0.06);
   Graph_model1->GetXaxis()->SetTitleSize(0.072);
   Graph_model1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model1->GetXaxis()->SetTitleFont(132);
   Graph_model1->GetYaxis()->SetLabelFont(132);
   Graph_model1->GetYaxis()->SetLabelOffset(0.015);
   Graph_model1->GetYaxis()->SetLabelSize(0.06);
   Graph_model1->GetYaxis()->SetTitleSize(0.072);
   Graph_model1->GetYaxis()->SetTitleOffset(1.1);
   Graph_model1->GetYaxis()->SetTitleFont(132);
   Graph_model1->GetZaxis()->SetLabelFont(132);
   Graph_model1->GetZaxis()->SetLabelSize(0.06);
   Graph_model1->GetZaxis()->SetTitleSize(0.072);
   Graph_model1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model1);
   
   graph->Draw("l");
   
   Double_t sign_fx2[137] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1852.5,
   1853.25,
   1854,
   1854.75,
   1855.5,
   1856.25,
   1857,
   1857.75,
   1858.5,
   1859.25,
   1860,
   1860.75,
   1861.5,
   1862.25,
   1863,
   1864.5,
   1865.25,
   1866,
   1866.375,
   1866.75,
   1867.125,
   1867.5,
   1867.875,
   1868.25,
   1868.625,
   1869,
   1869.375,
   1869.75,
   1870.125,
   1870.5,
   1870.875,
   1871.25,
   1871.625,
   1872,
   1872.375,
   1872.75,
   1873.125,
   1873.5,
   1874.25,
   1875,
   1876.5,
   1877.25,
   1878,
   1878.75,
   1879.5,
   1880.25,
   1881,
   1881.75,
   1882.5,
   1883.25,
   1884,
   1884.75,
   1885.5,
   1886.25,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t sign_fy2[137] = {
   0,
   30.06275,
   30.06275,
   30.77828,
   31.52869,
   32.31662,
   33.14493,
   34.01682,
   34.93582,
   35.90586,
   36.9313,
   38.01704,
   39.16855,
   40.392,
   41.69434,
   43.08346,
   44.56833,
   46.15921,
   47.86786,
   49.70788,
   51.695,
   53.84762,
   56.1873,
   58.73954,
   61.53467,
   64.60911,
   68.00692,
   71.78195,
   76.00072,
   80.74639,
   86.12437,
   92.27056,
   99.36401,
   107.648,
   117.4675,
   129.3429,
   144.1168,
   163.2555,
   189.4464,
   227.7472,
   287.7313,
   387.6108,
   462.6046,
   561.9228,
   682.9426,
   827.6718,
   999.6958,
   1202.602,
   1439.732,
   1713.863,
   2026.836,
   2379.146,
   2769.527,
   3194.589,
   3648.536,
   4123.034,
   5088.213,
   5551.141,
   5980.336,
   6177.318,
   6359.984,
   6526.506,
   6675.174,
   6804.431,
   6912.899,
   6999.403,
   7062.995,
   7102.971,
   7118.889,
   7110.569,
   7078.105,
   7021.859,
   6942.453,
   6840.76,
   6717.886,
   6575.148,
   6414.05,
   6236.257,
   6043.564,
   5621.107,
   5162.418,
   4198.66,
   3721.858,
   3264.072,
   2834.032,
   2437.927,
   2079.511,
   1760.36,
   1480.228,
   1237.458,
   1029.394,
   852.7596,
   703.9883,
   579.4806,
   475.7936,
   389.7638,
   259.7759,
   171.3393,
   111.5061,
   71.3477,
   44.73398,
   27.40788,
   16.3763,
   9.529384,
   5.395701,
   2.971266,
   1.590816,
   0.8279705,
   0.4188822,
   0.2059842,
   0.09845384,
   0.04573881,
   0.02065327,
   0.0090645,
   0.003866783,
   0.00160327,
   0.0006461212,
   0.0002530884,
   9.635653e-05,
   3.565667e-05,
   1.282482e-05,
   4.483449e-06,
   1.523436e-06,
   5.031375e-07,
   1.615102e-07,
   5.039227e-08,
   1.528195e-08,
   4.504474e-09,
   1.290507e-09,
   3.593579e-10,
   9.726235e-11,
   2.558663e-11,
   6.542326e-12,
   1.62593e-12,
   1.62593e-12,
   0,
   1.62593e-12};
   graph = new TGraph(137,sign_fx2,sign_fy2);
   graph->SetName("sign");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sign2 = new TH1F("Graph_sign2","Projection of CBS+bkg",137,1777.2,1960.8);
   Graph_sign2->SetMinimum(0);
   Graph_sign2->SetMaximum(7830.778);
   Graph_sign2->SetDirectory(0);
   Graph_sign2->SetStats(0);
   Graph_sign2->SetLineWidth(2);
   Graph_sign2->SetMarkerStyle(20);
   Graph_sign2->GetXaxis()->SetNdivisions(505);
   Graph_sign2->GetXaxis()->SetLabelFont(132);
   Graph_sign2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sign2->GetXaxis()->SetLabelSize(0.06);
   Graph_sign2->GetXaxis()->SetTitleSize(0.072);
   Graph_sign2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sign2->GetXaxis()->SetTitleFont(132);
   Graph_sign2->GetYaxis()->SetLabelFont(132);
   Graph_sign2->GetYaxis()->SetLabelOffset(0.015);
   Graph_sign2->GetYaxis()->SetLabelSize(0.06);
   Graph_sign2->GetYaxis()->SetTitleSize(0.072);
   Graph_sign2->GetYaxis()->SetTitleOffset(1.1);
   Graph_sign2->GetYaxis()->SetTitleFont(132);
   Graph_sign2->GetZaxis()->SetLabelFont(132);
   Graph_sign2->GetZaxis()->SetLabelSize(0.06);
   Graph_sign2->GetZaxis()->SetTitleSize(0.072);
   Graph_sign2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sign2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sign2);
   
   graph->Draw("l");
   
   Double_t bkgn_fx3[106] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1852.5,
   1854,
   1855.5,
   1857,
   1858.5,
   1860,
   1861.5,
   1863,
   1864.5,
   1866,
   1867.5,
   1869,
   1870.5,
   1872,
   1873.5,
   1875,
   1876.5,
   1878,
   1879.5,
   1881,
   1882.5,
   1884,
   1885.5,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t bkgn_fy3[106] = {
   0,
   123.3517,
   123.3517,
   123.3302,
   123.3086,
   123.2871,
   123.2656,
   123.244,
   123.2225,
   123.201,
   123.1794,
   123.1579,
   123.1364,
   123.1149,
   123.0933,
   123.0718,
   123.0503,
   123.0287,
   123.0072,
   122.9857,
   122.9641,
   122.9426,
   122.9211,
   122.8995,
   122.878,
   122.8565,
   122.8349,
   122.8134,
   122.7919,
   122.7704,
   122.7488,
   122.7273,
   122.7058,
   122.6842,
   122.6627,
   122.6412,
   122.6196,
   122.5981,
   122.5766,
   122.555,
   122.5335,
   122.512,
   122.4905,
   122.4689,
   122.4474,
   122.4259,
   122.4043,
   122.3828,
   122.3613,
   122.3397,
   122.3182,
   122.2967,
   122.2751,
   122.2536,
   122.2321,
   122.2106,
   122.189,
   122.1675,
   122.146,
   122.1244,
   122.1029,
   122.0814,
   122.0598,
   122.0383,
   122.0168,
   121.9952,
   121.9737,
   121.9522,
   121.9307,
   121.9091,
   121.8876,
   121.8661,
   121.8445,
   121.823,
   121.8015,
   121.7799,
   121.7584,
   121.7369,
   121.7153,
   121.6938,
   121.6723,
   121.6508,
   121.6292,
   121.6077,
   121.5862,
   121.5646,
   121.5431,
   121.5216,
   121.5,
   121.4785,
   121.457,
   121.4354,
   121.4139,
   121.3924,
   121.3709,
   121.3493,
   121.3278,
   121.3063,
   121.2847,
   121.2632,
   121.2417,
   121.2201,
   121.1986,
   121.1986,
   0,
   121.1986};
   graph = new TGraph(106,bkgn_fx3,bkgn_fy3);
   graph->SetName("bkgn");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgn3 = new TH1F("Graph_bkgn3","Projection of CBS+bkg",106,1777.2,1960.8);
   Graph_bkgn3->SetMinimum(0);
   Graph_bkgn3->SetMaximum(135.6869);
   Graph_bkgn3->SetDirectory(0);
   Graph_bkgn3->SetStats(0);
   Graph_bkgn3->SetLineWidth(2);
   Graph_bkgn3->SetMarkerStyle(20);
   Graph_bkgn3->GetXaxis()->SetNdivisions(505);
   Graph_bkgn3->GetXaxis()->SetLabelFont(132);
   Graph_bkgn3->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgn3->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgn3->GetXaxis()->SetTitleFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelOffset(0.015);
   Graph_bkgn3->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetYaxis()->SetTitleOffset(1.1);
   Graph_bkgn3->GetYaxis()->SetTitleFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgn3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgn3);
   
   graph->Draw("l");
   
   Double_t data_fx3002[75] = {
   1795,
   1797,
   1799,
   1801,
   1803,
   1805,
   1807,
   1809,
   1811,
   1813,
   1815,
   1817,
   1819,
   1821,
   1823,
   1825,
   1827,
   1829,
   1831,
   1833,
   1835,
   1837,
   1839,
   1841,
   1843,
   1845,
   1847,
   1849,
   1851,
   1853,
   1855,
   1857,
   1859,
   1861,
   1863,
   1865,
   1867,
   1869,
   1871,
   1873,
   1875,
   1877,
   1879,
   1881,
   1883,
   1885,
   1887,
   1889,
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943};
   Double_t data_fy3002[75] = {
   155,
   138,
   154,
   160,
   167,
   184,
   166,
   149,
   177,
   153,
   156,
   189,
   175,
   174,
   164,
   159,
   171,
   200,
   194,
   189,
   206,
   192,
   211,
   229,
   238,
   270,
   298,
   349,
   474,
   644,
   888,
   1321,
   2026,
   3034,
   4190,
   5409,
   6634,
   7049,
   7049,
   6474,
   5461,
   4083,
   2792,
   1897,
   1212,
   711,
   506,
   321,
   241,
   200,
   166,
   128,
   147,
   144,
   145,
   135,
   124,
   122,
   116,
   129,
   100,
   111,
   127,
   116,
   128,
   140,
   117,
   117,
   113,
   137,
   119,
   116,
   114,
   121,
   110};
   Double_t data_felx3002[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3002[75] = {
   11.95994,
   11.25798,
   11.91974,
   12.15899,
   12.43252,
   13.07387,
   12.3938,
   11.71679,
   12.81353,
   11.87942,
   12,
   13.25682,
   12.7382,
   12.70038,
   12.31601,
   12.11943,
   12.58625,
   13.65097,
   13.43736,
   13.25682,
   13.86141,
   13.36542,
   14.03444,
   14.641,
   14.93535,
   15.93928,
   16.76992,
   18.18823,
   21.27728,
   24.88208,
   29.30352,
   35.849,
   44.51389,
   54.58403,
   64.23214,
   73.0476,
   80.95091,
   83.45981,
   83.45981,
   79.96272,
   73.40027,
   63.40031,
   52.34174,
   43.05743,
   34.31738,
   26.16927,
   22,
   17.42345,
   15.03222,
   13.65097,
   12.3938,
   10.82475,
   11.63466,
   11.51041,
   11.55197,
   11.1297,
   10.64675,
   10.55667,
   10.28193,
   10.86882,
   9.983255,
   10.04751,
   10.78051,
   10.28193,
   10.82475,
   11.34272,
   10.3282,
   10.3282,
   10.1419,
   11.21537,
   10.42016,
   10.28193,
   10.18878,
   10.51136,
   10};
   Double_t data_fehx3002[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3002[75] = {
   12.95994,
   12.25798,
   12.91974,
   13.15899,
   13.43252,
   14.07387,
   13.3938,
   12.71679,
   13.81353,
   12.87942,
   13,
   14.25682,
   13.7382,
   13.70038,
   13.31601,
   13.11943,
   13.58625,
   14.65097,
   14.43736,
   14.25682,
   14.86141,
   14.36542,
   15.03444,
   15.641,
   15.93535,
   16.93928,
   17.76992,
   19.18823,
   22.27728,
   25.88208,
   30.30352,
   36.849,
   45.51389,
   55.58403,
   65.23214,
   74.0476,
   81.95091,
   84.45981,
   84.45981,
   80.96272,
   74.40027,
   64.40031,
   53.34174,
   44.05743,
   35.31738,
   27.16927,
   23,
   18.42345,
   16.03222,
   14.65097,
   13.3938,
   11.82475,
   12.63466,
   12.51041,
   12.55197,
   12.1297,
   11.64675,
   11.55667,
   11.28193,
   11.86882,
   11.03336,
   11.04751,
   11.78051,
   11.28193,
   11.82475,
   12.34272,
   11.3282,
   11.3282,
   11.1419,
   12.21537,
   11.42016,
   11.28193,
   11.18878,
   11.51136,
   11};
   grae = new TGraphAsymmErrors(75,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Dp_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of Mass_plot__Dp_MM",100,1779,1959);
   Graph_data3002->SetMinimum(81.01507);
   Graph_data3002->SetMaximum(7837.804);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_81ec2f0__2 = new TH1D("frame_81ec2f0__2","A RooPlot of \"#it{M}(#it{K#pi#pi})\"",100,1794,1944);
   frame_81ec2f0__2->SetBinContent(1,7603.211);
   frame_81ec2f0__2->SetMaximum(7603.211);
   frame_81ec2f0__2->SetEntries(2);
   frame_81ec2f0__2->SetDirectory(0);
   frame_81ec2f0__2->SetStats(0);
   frame_81ec2f0__2->SetLineWidth(2);
   frame_81ec2f0__2->SetMarkerStyle(20);
   frame_81ec2f0__2->GetXaxis()->SetTitle("#it{M}(#it{K}#it{#pi#pi}) [MeV/#it{c}^{2}]");
   frame_81ec2f0__2->GetXaxis()->SetNdivisions(505);
   frame_81ec2f0__2->GetXaxis()->SetLabelFont(132);
   frame_81ec2f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_81ec2f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_81ec2f0__2->GetXaxis()->SetTitleSize(0.072);
   frame_81ec2f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_81ec2f0__2->GetXaxis()->SetTitleFont(132);
   frame_81ec2f0__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_81ec2f0__2->GetYaxis()->SetLabelFont(132);
   frame_81ec2f0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_81ec2f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_81ec2f0__2->GetYaxis()->SetTitleSize(0.072);
   frame_81ec2f0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_81ec2f0__2->GetYaxis()->SetTitleFont(132);
   frame_81ec2f0__2->GetZaxis()->SetLabelFont(132);
   frame_81ec2f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_81ec2f0__2->GetZaxis()->SetTitleSize(0.072);
   frame_81ec2f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_81ec2f0__2->GetZaxis()->SetTitleFont(132);
   frame_81ec2f0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sign","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgn","Background","l");
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.73,0.35,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"2.3< #it{y}* <2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> figs/DsAp_ip.C <==
void DsAp_ip()
{
//=========Macro generated from canvas: can_3_0_1/
//=========  (Fri Nov 10 00:31:01 2023) by ROOT version 6.22/00
   TCanvas *can_3_0_1 = new TCanvas("can_3_0_1", "",0,0,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_3_0_1->Range(-7,-255.3955,6.333333,1057.385);
   can_3_0_1->SetFillColor(0);
   can_3_0_1->SetBorderMode(0);
   can_3_0_1->SetBorderSize(2);
   can_3_0_1->SetTickx(1);
   can_3_0_1->SetTicky(1);
   can_3_0_1->SetLeftMargin(0.15);
   can_3_0_1->SetTopMargin(0.08);
   can_3_0_1->SetBottomMargin(0.16);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_3fe3ef0__1 = new TH1D("frame_3fe3ef0__1","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_3fe3ef0__1->SetBinContent(1,952.3628);
   frame_3fe3ef0__1->SetMinimum(-45.35061);
   frame_3fe3ef0__1->SetMaximum(952.3628);
   frame_3fe3ef0__1->SetEntries(1);
   frame_3fe3ef0__1->SetDirectory(0);
   frame_3fe3ef0__1->SetStats(0);
   frame_3fe3ef0__1->SetLineWidth(2);
   frame_3fe3ef0__1->SetMarkerStyle(20);
   frame_3fe3ef0__1->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_3fe3ef0__1->GetXaxis()->SetNdivisions(505);
   frame_3fe3ef0__1->GetXaxis()->SetLabelFont(132);
   frame_3fe3ef0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_3fe3ef0__1->GetXaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__1->GetXaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_3fe3ef0__1->GetXaxis()->SetTitleFont(132);
   frame_3fe3ef0__1->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_3fe3ef0__1->GetYaxis()->SetLabelFont(132);
   frame_3fe3ef0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_3fe3ef0__1->GetYaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__1->GetYaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_3fe3ef0__1->GetYaxis()->SetTitleFont(132);
   frame_3fe3ef0__1->GetZaxis()->SetLabelFont(132);
   frame_3fe3ef0__1->GetZaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__1->GetZaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_3fe3ef0__1->GetZaxis()->SetTitleFont(132);
   frame_3fe3ef0__1->Draw("FUNC");
   
   Double_t Data_Ds+_fx3001[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t Data_Ds+_fy3001[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   2.106026,
   2.862909,
   2.926456,
   7.860487,
   15.46572,
   16.48121,
   27.81661,
   53.54273,
   90.42567,
   150.386,
   201.2818,
   312.662,
   470.6977,
   634.242,
   772.7629,
   876.8137,
   831.1191,
   681.2737,
   409.4434,
   189.5111,
   110.4326,
   78.53797,
   106.7842,
   116.052,
   86.93566,
   100.7267,
   93.13348,
   60.12474,
   56.9999,
   29.01637,
   14.95216,
   13.39306,
   4.167675,
   5.111179,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_Ds+_felx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Ds+_fely3001[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   1.489186,
   1.852724,
   1.835217,
   2.895169,
   3.996833,
   4.123523,
   5.355855,
   7.40956,
   9.648006,
   12.56943,
   14.4051,
   18.00847,
   22.03972,
   25.61779,
   28.28749,
   30.19855,
   29.47202,
   26.91608,
   21.08501,
   15.4256,
   12.73976,
   11.71987,
   12.85371,
   12.54111,
   11.14027,
   11.52694,
   10.68476,
   8.750149,
   8.174358,
   6.221152,
   4.196899,
   4.054723,
   2.252876,
   2.286824,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_Ds+_fehx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Ds+_fehy3001[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   1.489186,
   1.852724,
   1.835217,
   2.895169,
   3.996833,
   4.123523,
   5.355855,
   7.40956,
   9.648006,
   12.56943,
   14.4051,
   18.00847,
   22.03972,
   25.61779,
   28.28749,
   30.19855,
   29.47202,
   26.91608,
   21.08501,
   15.4256,
   12.73976,
   11.71987,
   12.85371,
   12.54111,
   11.14027,
   11.52694,
   10.68476,
   8.750149,
   8.174358,
   6.221152,
   4.196899,
   4.054723,
   2.252876,
   2.286824,
   0,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,Data_Ds+_fx3001,Data_Ds+_fy3001,Data_Ds+_felx3001,Data_Ds+_fehx3001,Data_Ds+_fely3001,Data_Ds+_fehy3001);
   grae->SetName("Data_Ds+");
   grae->SetTitle("Histogram of data_dts_plot__Ds_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data_DspL3001 = new TH1F("Graph_Data_DspL3001","Histogram of data_dts_plot__Ds_IPCHI2_OWNPV",100,-6,6);
   Graph_Data_DspL3001->SetMinimum(-90.70122);
   Graph_Data_DspL3001->SetMaximum(997.7134);
   Graph_Data_DspL3001->SetDirectory(0);
   Graph_Data_DspL3001->SetStats(0);
   Graph_Data_DspL3001->SetLineWidth(2);
   Graph_Data_DspL3001->SetMarkerStyle(20);
   Graph_Data_DspL3001->GetXaxis()->SetNdivisions(505);
   Graph_Data_DspL3001->GetXaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data_DspL3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data_DspL3001->GetXaxis()->SetTitleFont(132);
   Graph_Data_DspL3001->GetYaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Data_DspL3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Data_DspL3001->GetYaxis()->SetTitleFont(132);
   Graph_Data_DspL3001->GetZaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data_DspL3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data_Ds+3001);
   
   grae->Draw("p");
   
   Double_t Fit_fx1[137] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.9,
   0.95,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Fit_fy1[137] = {
   0,
   0.000369025,
   0.000369025,
   0.0005555802,
   0.0008324273,
   0.001241236,
   0.001841921,
   0.002720171,
   0.003997882,
   0.005847527,
   0.008511833,
   0.01233055,
   0.01777667,
   0.0255051,
   0.03641766,
   0.05174944,
   0.0731826,
   0.1029956,
   0.1442573,
   0.2010785,
   0.2789344,
   0.3850765,
   0.5290546,
   0.7233735,
   0.9843129,
   1.332945,
   1.796388,
   2.40933,
   3.21589,
   4.271836,
   5.647244,
   7.429628,
   9.727611,
   12.67518,
   16.43654,
   21.21171,
   27.24268,
   34.82033,
   44.29201,
   56.06963,
   70.63831,
   88.56538,
   110.5096,
   137.2301,
   169.5955,
   188.1984,
   208.5918,
   230.9185,
   255.3295,
   281.9837,
   311.0489,
   342.701,
   377.1245,
   414.512,
   454.956,
   540.8451,
   629.3295,
   714.9755,
   754.6037,
   790.8064,
   822.551,
   848.7949,
   868.5263,
   875.6535,
   880.8112,
   883.9035,
   884.846,
   883.5674,
   880.0116,
   874.1386,
   865.9269,
   855.3738,
   842.4973,
   827.3368,
   809.9536,
   790.4312,
   768.8758,
   720.1989,
   665.1947,
   605.4292,
   542.6946,
   414.7555,
   350.8745,
   290.9948,
   263.4668,
   237.8903,
   214.434,
   193.1987,
   174.2239,
   157.4941,
   142.9476,
   130.4847,
   119.9766,
   111.2733,
   98.62247,
   91.18239,
   87.65934,
   86.91848,
   88.0299,
   93.11111,
   99.16301,
   104.3318,
   107.7549,
   109.0486,
   108.0851,
   104.9133,
   99.72518,
   92.8298,
   84.62097,
   75.53993,
   66.03635,
   56.53241,
   47.39362,
   38.90902,
   31.28157,
   24.62832,
   18.98843,
   14.33676,
   10.60038,
   7.67537,
   5.442335,
   3.779021,
   2.569692,
   1.711162,
   1.115858,
   0.7125816,
   0.4456237,
   0.272904,
   0.1636664,
   0.09612074,
   0.05528186,
   0.03113552,
   0.01717266,
   0.009275276,
   0.009275276,
   0,
   0.009275276};
   TGraph *graph = new TGraph(137,Fit_fx1,Fit_fy1);
   graph->SetName("Fit");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1 = new TH1F("Graph_Fit1","Projection of Prompt+Fromb",137,-6.12,6.12);
   Graph_Fit1->SetMinimum(0);
   Graph_Fit1->SetMaximum(973.3306);
   Graph_Fit1->SetDirectory(0);
   Graph_Fit1->SetStats(0);
   Graph_Fit1->SetLineWidth(2);
   Graph_Fit1->SetMarkerStyle(20);
   Graph_Fit1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1->GetYaxis()->SetLabelOffset(0.015);
   Graph_Fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetYaxis()->SetTitleOffset(1.1);
   Graph_Fit1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Fit1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1);
   
   graph->Draw("l");
   
   Double_t Prompt_fx2[139] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.75,
   0.8,
   0.9,
   0.95,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Prompt_fy2[139] = {
   0,
   0.000369025,
   0.000369025,
   0.0005555802,
   0.0008324273,
   0.001241236,
   0.001841921,
   0.002720171,
   0.003997882,
   0.005847527,
   0.008511833,
   0.01233055,
   0.01777667,
   0.0255051,
   0.03641766,
   0.05174944,
   0.0731826,
   0.1029956,
   0.1442573,
   0.2010785,
   0.2789344,
   0.3850765,
   0.5290546,
   0.7233735,
   0.9843129,
   1.332945,
   1.796388,
   2.40933,
   3.21589,
   4.271835,
   5.647243,
   7.429626,
   9.727606,
   12.67516,
   16.43651,
   21.21165,
   27.24254,
   34.82005,
   44.29144,
   56.06847,
   70.63602,
   88.56094,
   110.5011,
   137.2145,
   169.5671,
   188.1604,
   208.5412,
   230.8515,
   255.2411,
   281.868,
   310.898,
   342.5053,
   376.872,
   414.188,
   454.5424,
   540.1817,
   628.2871,
   713.3719,
   752.6302,
   788.3904,
   819.6087,
   845.2304,
   855.6197,
   864.2304,
   870.9467,
   875.661,
   878.2755,
   878.7039,
   876.873,
   872.7246,
   866.2172,
   857.3269,
   846.0494,
   832.4007,
   816.4183,
   798.1617,
   777.7128,
   755.1759,
   730.6775,
   704.3654,
   646.9908,
   584.6093,
   519.0071,
   384.5711,
   317.0676,
   253.3284,
   223.7864,
   196.1429,
   170.5692,
   147.1695,
   125.9866,
   107.0089,
   90.1789,
   75.40132,
   62.55214,
   51.48664,
   34.06958,
   21.8472,
   13.57631,
   8.175683,
   4.771152,
   1.47874,
   0.4041916,
   0.09743378,
   0.02071375,
   0.003883603,
   0.0006421521,
   9.364137e-05,
   1.204272e-05,
   1.365866e-06,
   1.366214e-07,
   1.205192e-08,
   9.376062e-10,
   6.432973e-11,
   3.892511e-12,
   2.077183e-13,
   9.775673e-15,
   4.057378e-16,
   1.485153e-17,
   4.794283e-19,
   1.364907e-20,
   3.426963e-22,
   7.588267e-24,
   1.481845e-25,
   2.552053e-27,
   3.876177e-29,
   5.192116e-31,
   6.133552e-33,
   6.390084e-35,
   5.871215e-37,
   4.757473e-39,
   3.399786e-41,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(139,Prompt_fx2,Prompt_fy2);
   graph->SetName("Prompt");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Prompt2 = new TH1F("Graph_Prompt2","Projection of Prompt+Fromb",139,-6.12,6.12);
   Graph_Prompt2->SetMinimum(0);
   Graph_Prompt2->SetMaximum(966.5743);
   Graph_Prompt2->SetDirectory(0);
   Graph_Prompt2->SetStats(0);
   Graph_Prompt2->SetLineWidth(2);
   Graph_Prompt2->SetMarkerStyle(20);
   Graph_Prompt2->GetXaxis()->SetNdivisions(505);
   Graph_Prompt2->GetXaxis()->SetLabelFont(132);
   Graph_Prompt2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Prompt2->GetXaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetXaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Prompt2->GetXaxis()->SetTitleFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelOffset(0.015);
   Graph_Prompt2->GetYaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetYaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetYaxis()->SetTitleOffset(1.1);
   Graph_Prompt2->GetYaxis()->SetTitleFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetZaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Prompt2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Prompt2);
   
   graph->Draw("l");
   
   Double_t Secondary_fx3[124] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Secondary_fy3[124] = {
   0,
   5.161156e-21,
   5.161156e-21,
   2.214875e-20,
   9.308065e-20,
   3.830695e-19,
   1.543845e-18,
   6.093091e-18,
   2.354939e-17,
   8.913117e-17,
   3.3036e-16,
   1.199094e-15,
   4.262134e-15,
   1.483573e-14,
   5.057065e-14,
   1.688092e-13,
   5.518255e-13,
   1.766507e-12,
   5.537795e-12,
   1.700068e-11,
   5.110974e-11,
   1.504697e-10,
   4.338128e-10,
   1.224795e-09,
   3.386357e-09,
   9.168746e-09,
   2.431056e-08,
   6.312307e-08,
   1.605052e-07,
   3.996668e-07,
   9.745743e-07,
   2.327233e-06,
   5.442176e-06,
   1.246274e-05,
   2.794873e-05,
   6.137885e-05,
   0.0001320029,
   0.0002780071,
   0.0005733719,
   0.001158044,
   0.002290453,
   0.004436349,
   0.008414687,
   0.01562997,
   0.02843063,
   0.05064337,
   0.0883419,
   0.1509103,
   0.252452,
   0.4135679,
   0.6634722,
   1.042333,
   1.603609,
   2.416007,
   3.56456,
   5.15017,
   7.28694,
   10.09664,
   13.69987,
   15.83349,
   18.20387,
   20.81987,
   23.6875,
   26.80942,
   30.1844,
   33.80686,
   37.66639,
   46.02918,
   55.08336,
   64.55288,
   74.08304,
   83.25875,
   87.57414,
   91.63237,
   95.37815,
   98.75882,
   101.7255,
   104.2343,
   106.2475,
   107.7342,
   108.6715,
   109.0447,
   108.848,
   108.0845,
   106.7661,
   104.9132,
   102.5543,
   99.72517,
   96.46785,
   92.8298,
   88.86264,
   84.62097,
   75.53993,
   66.03635,
   56.53241,
   47.39362,
   38.90902,
   34.97888,
   31.28157,
   27.82904,
   24.62832,
   21.68195,
   18.98843,
   16.54271,
   14.33676,
   10.60038,
   7.67537,
   5.442335,
   3.779021,
   2.569692,
   1.711162,
   1.115858,
   0.7125816,
   0.4456237,
   0.272904,
   0.1636664,
   0.09612074,
   0.05528186,
   0.03113552,
   0.01717266,
   0.009275276,
   0.009275276,
   0,
   0.009275276};
   graph = new TGraph(124,Secondary_fx3,Secondary_fy3);
   graph->SetName("Secondary");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Secondary3 = new TH1F("Graph_Secondary3","Projection of Prompt+Fromb",124,-6.12,6.12);
   Graph_Secondary3->SetMinimum(0);
   Graph_Secondary3->SetMaximum(119.9492);
   Graph_Secondary3->SetDirectory(0);
   Graph_Secondary3->SetStats(0);
   Graph_Secondary3->SetLineWidth(2);
   Graph_Secondary3->SetMarkerStyle(20);
   Graph_Secondary3->GetXaxis()->SetNdivisions(505);
   Graph_Secondary3->GetXaxis()->SetLabelFont(132);
   Graph_Secondary3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Secondary3->GetXaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetXaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Secondary3->GetXaxis()->SetTitleFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelOffset(0.015);
   Graph_Secondary3->GetYaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetYaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetYaxis()->SetTitleOffset(1.1);
   Graph_Secondary3->GetYaxis()->SetTitleFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetZaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Secondary3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Secondary3);
   
   graph->Draw("l");
   
   Double_t h_data_dts_fx3002[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t h_data_dts_fy3002[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   2.106026,
   2.862909,
   2.926456,
   7.860487,
   15.46572,
   16.48121,
   27.81661,
   53.54273,
   90.42567,
   150.386,
   201.2818,
   312.662,
   470.6977,
   634.242,
   772.7629,
   876.8137,
   831.1191,
   681.2737,
   409.4434,
   189.5111,
   110.4326,
   78.53797,
   106.7842,
   116.052,
   86.93566,
   100.7267,
   93.13348,
   60.12474,
   56.9999,
   29.01637,
   14.95216,
   13.39306,
   4.167675,
   5.111179,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_felx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fely3002[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   1.489186,
   1.852724,
   1.835217,
   2.895169,
   3.996833,
   4.123523,
   5.355855,
   7.40956,
   9.648006,
   12.56943,
   14.4051,
   18.00847,
   22.03972,
   25.61779,
   28.28749,
   30.19855,
   29.47202,
   26.91608,
   21.08501,
   15.4256,
   12.73976,
   11.71987,
   12.85371,
   12.54111,
   11.14027,
   11.52694,
   10.68476,
   8.750149,
   8.174358,
   6.221152,
   4.196899,
   4.054723,
   2.252876,
   2.286824,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_fehx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fehy3002[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   1.489186,
   1.852724,
   1.835217,
   2.895169,
   3.996833,
   4.123523,
   5.355855,
   7.40956,
   9.648006,
   12.56943,
   14.4051,
   18.00847,
   22.03972,
   25.61779,
   28.28749,
   30.19855,
   29.47202,
   26.91608,
   21.08501,
   15.4256,
   12.73976,
   11.71987,
   12.85371,
   12.54111,
   11.14027,
   11.52694,
   10.68476,
   8.750149,
   8.174358,
   6.221152,
   4.196899,
   4.054723,
   2.252876,
   2.286824,
   0,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(50,h_data_dts_fx3002,h_data_dts_fy3002,h_data_dts_felx3002,h_data_dts_fehx3002,h_data_dts_fely3002,h_data_dts_fehy3002);
   grae->SetName("h_data_dts");
   grae->SetTitle("Histogram of data_dts_plot__Ds_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_dts3002 = new TH1F("Graph_h_data_dts3002","Histogram of data_dts_plot__Ds_IPCHI2_OWNPV",100,-6,6);
   Graph_h_data_dts3002->SetMinimum(-90.70122);
   Graph_h_data_dts3002->SetMaximum(997.7134);
   Graph_h_data_dts3002->SetDirectory(0);
   Graph_h_data_dts3002->SetStats(0);
   Graph_h_data_dts3002->SetLineWidth(2);
   Graph_h_data_dts3002->SetMarkerStyle(20);
   Graph_h_data_dts3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data_dts3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_dts3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_dts3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_h_data_dts3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_h_data_dts3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_dts3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_dts3002);
   
   grae->Draw("p");
   
   TH1D *frame_3fe3ef0__2 = new TH1D("frame_3fe3ef0__2","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_3fe3ef0__2->SetBinContent(1,952.3628);
   frame_3fe3ef0__2->SetMinimum(-45.35061);
   frame_3fe3ef0__2->SetMaximum(952.3628);
   frame_3fe3ef0__2->SetEntries(1);
   frame_3fe3ef0__2->SetDirectory(0);
   frame_3fe3ef0__2->SetStats(0);
   frame_3fe3ef0__2->SetLineWidth(2);
   frame_3fe3ef0__2->SetMarkerStyle(20);
   frame_3fe3ef0__2->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_3fe3ef0__2->GetXaxis()->SetNdivisions(505);
   frame_3fe3ef0__2->GetXaxis()->SetLabelFont(132);
   frame_3fe3ef0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_3fe3ef0__2->GetXaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__2->GetXaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_3fe3ef0__2->GetXaxis()->SetTitleFont(132);
   frame_3fe3ef0__2->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_3fe3ef0__2->GetYaxis()->SetLabelFont(132);
   frame_3fe3ef0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_3fe3ef0__2->GetYaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__2->GetYaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_3fe3ef0__2->GetYaxis()->SetTitleFont(132);
   frame_3fe3ef0__2->GetZaxis()->SetLabelFont(132);
   frame_3fe3ef0__2->GetZaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__2->GetZaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_3fe3ef0__2->GetZaxis()->SetTitleFont(132);
   frame_3fe3ef0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data_Ds+","Data, weighted","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Prompt","Prompt","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Secondary","From-#it{b}","LF");
   entry->SetFillStyle(1000);
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"-3.8< #it{y}* <-3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can_3_0_1->Modified();
   can_3_0_1->cd();
   can_3_0_1->SetSelected(can_3_0_1);
}


==> figs/DsAp_mass.C <==
void DsAp_mass()
{
//=========Macro generated from canvas: can/
//=========  (Fri Nov 10 00:19:58 2023) by ROOT version 6.22/00
   TCanvas *can = new TCanvas("can", "",718,1463,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->Range(1858.4,-207.4882,2069.067,1089.313);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.15);
   can->SetTopMargin(0.08);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   TH1D *frame_381dea0__1 = new TH1D("frame_381dea0__1","A RooPlot of \"#it{M}(#it{KK#pi})\"",100,1890,2048);
   frame_381dea0__1->SetBinContent(1,985.569);
   frame_381dea0__1->SetMaximum(985.569);
   frame_381dea0__1->SetEntries(1);
   frame_381dea0__1->SetDirectory(0);
   frame_381dea0__1->SetStats(0);
   frame_381dea0__1->SetLineWidth(2);
   frame_381dea0__1->SetMarkerStyle(20);
   frame_381dea0__1->GetXaxis()->SetTitle("#it{M}(#it{KK}#it{#pi}) [MeV/#it{c}^{2}]");
   frame_381dea0__1->GetXaxis()->SetNdivisions(505);
   frame_381dea0__1->GetXaxis()->SetLabelFont(132);
   frame_381dea0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_381dea0__1->GetXaxis()->SetLabelSize(0.06);
   frame_381dea0__1->GetXaxis()->SetTitleSize(0.072);
   frame_381dea0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_381dea0__1->GetXaxis()->SetTitleFont(132);
   frame_381dea0__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_381dea0__1->GetYaxis()->SetLabelFont(132);
   frame_381dea0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_381dea0__1->GetYaxis()->SetLabelSize(0.06);
   frame_381dea0__1->GetYaxis()->SetTitleSize(0.072);
   frame_381dea0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_381dea0__1->GetYaxis()->SetTitleFont(132);
   frame_381dea0__1->GetZaxis()->SetLabelFont(132);
   frame_381dea0__1->GetZaxis()->SetLabelSize(0.06);
   frame_381dea0__1->GetZaxis()->SetTitleSize(0.072);
   frame_381dea0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_381dea0__1->GetZaxis()->SetTitleFont(132);
   frame_381dea0__1->Draw("FUNC");
   
   Double_t data_fx3001[79] = {
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943,
   1945,
   1947,
   1949,
   1951,
   1953,
   1955,
   1957,
   1959,
   1961,
   1963,
   1965,
   1967,
   1969,
   1971,
   1973,
   1975,
   1977,
   1979,
   1981,
   1983,
   1985,
   1987,
   1989,
   1991,
   1993,
   1995,
   1997,
   1999,
   2001,
   2003,
   2005,
   2007,
   2009,
   2011,
   2013,
   2015,
   2017,
   2019,
   2021,
   2023,
   2025,
   2027,
   2029,
   2031,
   2033,
   2035,
   2037,
   2039,
   2041,
   2043,
   2045,
   2047};
   Double_t data_fy3001[79] = {
   34,
   31,
   31,
   35,
   31,
   26,
   29,
   42,
   31,
   33,
   30,
   29,
   37,
   33,
   36,
   30,
   26,
   33,
   30,
   30,
   37,
   29,
   39,
   48,
   33,
   32,
   24,
   42,
   57,
   42,
   42,
   52,
   113,
   148,
   227,
   332,
   536,
   727,
   852,
   892,
   908,
   726,
   568,
   380,
   253,
   118,
   99,
   53,
   41,
   37,
   35,
   26,
   24,
   31,
   17,
   17,
   30,
   30,
   19,
   31,
   32,
   29,
   29,
   28,
   24,
   25,
   29,
   20,
   13,
   27,
   19,
   28,
   27,
   23,
   18,
   19,
   26,
   21,
   22};
   Double_t data_felx3001[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[79] = {
   5.802128,
   5.537565,
   5.537565,
   5.887675,
   5.537565,
   5.066015,
   5.353932,
   6.454831,
   5.537565,
   5.715302,
   5.446522,
   5.353932,
   6.055143,
   5.715302,
   5.971996,
   5.446522,
   5.066015,
   5.715302,
   5.446522,
   5.446522,
   6.055143,
   5.353932,
   6.218102,
   6.903979,
   5.715302,
   5.627135,
   4.864612,
   6.454831,
   7.527619,
   6.454831,
   6.454831,
   7.187836,
   10.1419,
   11.6758,
   14.57481,
   17.72773,
   22.65707,
   26.46757,
   28.69332,
   29.37055,
   29.63719,
   26.44903,
   23.33799,
   19,
   15.41383,
   10.37428,
   9.933044,
   7.257065,
   6.376898,
   6.055143,
   5.887675,
   5.066015,
   4.864612,
   5.537565,
   4.082184,
   4.082184,
   5.446522,
   5.446522,
   4.320219,
   5.537565,
   5.627135,
   5.353932,
   5.353932,
   5.259711,
   4.864612,
   4.966335,
   5.353932,
   4.434448,
   3.558662,
   5.163771,
   4.320219,
   5.259711,
   5.163771,
   4.760717,
   4.202887,
   4.320219,
   5.066015,
   4.545807,
   4.654502};
   Double_t data_fehx3001[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[79] = {
   6.888101,
   6.627601,
   6.627601,
   6.97241,
   6.627601,
   6.164324,
   6.44702,
   7.53218,
   6.627601,
   6.802567,
   6.538046,
   6.44702,
   7.137555,
   6.802567,
   7.055545,
   6.538046,
   6.164324,
   6.802567,
   6.538046,
   6.538046,
   7.137555,
   6.44702,
   7.298372,
   7.97633,
   6.802567,
   6.715753,
   5.966932,
   7.53218,
   8.594007,
   7.53218,
   7.53218,
   8.257346,
   11.1419,
   12.6758,
   15.57481,
   18.72773,
   23.65707,
   27.46757,
   29.69332,
   30.37055,
   30.63719,
   27.44903,
   24.33799,
   20,
   16.41383,
   11.37428,
   10.9834,
   8.325916,
   7.455185,
   7.137555,
   6.97241,
   6.164324,
   5.966932,
   6.627601,
   5.203719,
   5.203719,
   6.538046,
   6.538046,
   5.435196,
   6.627601,
   6.715753,
   6.44702,
   6.44702,
   6.354446,
   5.966932,
   6.066589,
   6.44702,
   5.546519,
   4.697573,
   6.260244,
   5.435196,
   6.354446,
   6.260244,
   5.865235,
   5.321007,
   5.435196,
   6.164324,
   5.655182,
   5.761366};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(79,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Ds_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of Mass_plot__Ds_MM",100,1874.2,2063.8);
   Graph_data3001->SetMinimum(8.497204);
   Graph_data3001->SetMaximum(1031.557);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t model_fx1[135] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1952.41,
   1953.2,
   1953.99,
   1954.78,
   1955.57,
   1956.36,
   1957.15,
   1957.94,
   1958.73,
   1959.52,
   1960.31,
   1961.1,
   1961.89,
   1962.68,
   1964.26,
   1965.05,
   1965.84,
   1966.235,
   1966.63,
   1967.025,
   1967.42,
   1967.815,
   1968.21,
   1968.605,
   1969,
   1969.395,
   1969.79,
   1970.185,
   1970.58,
   1970.975,
   1971.37,
   1971.765,
   1972.16,
   1972.555,
   1972.95,
   1973.74,
   1975.32,
   1976.11,
   1976.9,
   1977.69,
   1978.48,
   1979.27,
   1980.06,
   1980.85,
   1981.64,
   1982.43,
   1983.22,
   1984.01,
   1984.8,
   1985.59,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t model_fy1[135] = {
   0,
   34.59098,
   34.59098,
   34.49563,
   34.40108,
   34.30741,
   34.21467,
   34.12296,
   34.03236,
   33.94297,
   33.8549,
   33.76827,
   33.68324,
   33.59995,
   33.51859,
   33.43938,
   33.36255,
   33.28838,
   33.2172,
   33.14939,
   33.0854,
   33.02575,
   32.97108,
   32.92215,
   32.87989,
   32.84544,
   32.8202,
   32.80595,
   32.80494,
   32.82011,
   32.8553,
   32.91569,
   33.00843,
   33.14362,
   33.33609,
   33.60846,
   33.99711,
   34.56443,
   35.42738,
   36.83414,
   39.41966,
   45.41852,
   51.46906,
   59.51006,
   69.97961,
   83.40452,
   100.366,
   121.4883,
   147.4201,
   178.8044,
   216.2332,
   260.1814,
   310.9181,
   368.3956,
   432.125,
   501.0548,
   647.0101,
   718.6291,
   784.8618,
   814.8126,
   842.049,
   866.1435,
   886.7041,
   903.3859,
   915.9024,
   924.0345,
   927.6378,
   926.6477,
   921.0814,
   911.0373,
   896.6917,
   878.2929,
   856.1532,
   830.6385,
   802.1572,
   771.148,
   738.067,
   667.5307,
   520.9762,
   450.7128,
   385.2242,
   325.7446,
   272.9148,
   226.8977,
   187.504,
   154.3085,
   126.7453,
   104.1809,
   85.96457,
   71.46251,
   60.07956,
   51.27232,
   44.55639,
   35.77174,
   31.07639,
   28.69258,
   27.52511,
   26.95369,
   26.65452,
   26.47139,
   26.33449,
   26.21479,
   26.10108,
   25.98934,
   25.87819,
   25.76721,
   25.65628,
   25.54537,
   25.43445,
   25.32354,
   25.21262,
   25.10171,
   24.99079,
   24.87988,
   24.76897,
   24.65805,
   24.54714,
   24.43622,
   24.32531,
   24.2144,
   24.10348,
   23.99257,
   23.88165,
   23.77074,
   23.65982,
   23.54891,
   23.438,
   23.32708,
   23.21617,
   23.10525,
   22.99434,
   22.88343,
   22.88343,
   0,
   22.88343};
   TGraph *graph = new TGraph(135,model_fx1,model_fy1);
   graph->SetName("model");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model1 = new TH1F("Graph_model1","Projection of CBS+bkg",135,1872.304,2065.696);
   Graph_model1->SetMinimum(0);
   Graph_model1->SetMaximum(1020.402);
   Graph_model1->SetDirectory(0);
   Graph_model1->SetStats(0);
   Graph_model1->SetLineWidth(2);
   Graph_model1->SetMarkerStyle(20);
   Graph_model1->GetXaxis()->SetNdivisions(505);
   Graph_model1->GetXaxis()->SetLabelFont(132);
   Graph_model1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model1->GetXaxis()->SetLabelSize(0.06);
   Graph_model1->GetXaxis()->SetTitleSize(0.072);
   Graph_model1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model1->GetXaxis()->SetTitleFont(132);
   Graph_model1->GetYaxis()->SetLabelFont(132);
   Graph_model1->GetYaxis()->SetLabelOffset(0.015);
   Graph_model1->GetYaxis()->SetLabelSize(0.06);
   Graph_model1->GetYaxis()->SetTitleSize(0.072);
   Graph_model1->GetYaxis()->SetTitleOffset(1.1);
   Graph_model1->GetYaxis()->SetTitleFont(132);
   Graph_model1->GetZaxis()->SetLabelFont(132);
   Graph_model1->GetZaxis()->SetLabelSize(0.06);
   Graph_model1->GetZaxis()->SetTitleSize(0.072);
   Graph_model1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model1);
   
   graph->Draw("l");
   
   Double_t sign_fx2[136] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1952.41,
   1953.2,
   1953.99,
   1954.78,
   1955.57,
   1956.36,
   1957.15,
   1957.94,
   1958.73,
   1959.52,
   1960.31,
   1961.1,
   1961.89,
   1962.68,
   1964.26,
   1965.05,
   1965.445,
   1965.84,
   1966.235,
   1966.63,
   1967.025,
   1967.42,
   1967.815,
   1968.21,
   1968.605,
   1969,
   1969.395,
   1969.79,
   1970.185,
   1970.58,
   1970.975,
   1971.37,
   1971.765,
   1972.16,
   1972.555,
   1972.95,
   1973.74,
   1975.32,
   1976.11,
   1976.9,
   1977.69,
   1978.48,
   1979.27,
   1980.06,
   1980.85,
   1981.64,
   1982.43,
   1983.22,
   1984.01,
   1984.8,
   1985.59,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t sign_fy2[136] = {
   0,
   0.6161398,
   0.6161398,
   0.6317015,
   0.6480696,
   0.6653085,
   0.6834896,
   0.7026922,
   0.7230051,
   0.7445273,
   0.7673701,
   0.791659,
   0.8175358,
   0.8451613,
   0.8747192,
   0.9064194,
   0.9405037,
   0.9772516,
   1.016988,
   1.060092,
   1.107013,
   1.158279,
   1.214524,
   1.27651,
   1.345164,
   1.421622,
   1.507296,
   1.603958,
   1.713867,
   1.839947,
   1.986051,
   2.157359,
   2.361009,
   2.607115,
   2.910499,
   3.29379,
   3.793352,
   4.471586,
   5.445445,
   6.96312,
   9.659551,
   15.76933,
   21.87533,
   29.97178,
   40.49679,
   53.97716,
   70.99406,
   92.17181,
   118.1591,
   149.5989,
   187.0831,
   231.0867,
   281.8789,
   339.4119,
   403.1967,
   472.182,
   618.2482,
   689.9227,
   723.9683,
   756.2108,
   786.1893,
   813.4535,
   837.5757,
   858.1641,
   874.8736,
   887.4178,
   895.5776,
   899.2087,
   898.2463,
   892.7077,
   882.6913,
   868.3735,
   850.0024,
   827.8904,
   802.4035,
   773.9499,
   742.9684,
   709.9151,
   639.4343,
   492.9907,
   422.7828,
   357.3497,
   297.9255,
   245.1512,
   199.1895,
   159.8513,
   126.7112,
   99.20351,
   76.69457,
   58.53367,
   44.08706,
   32.75957,
   24.00779,
   17.34731,
   8.673576,
   4.089137,
   1.816245,
   0.7596931,
   0.2991803,
   0.1109227,
   0.03871549,
   0.012721,
   0.003934844,
   0.001145785,
   0.0003140858,
   8.105179e-05,
   1.969002e-05,
   4.502968e-06,
   9.694396e-07,
   1.964771e-07,
   3.748628e-08,
   6.732896e-09,
   1.138415e-09,
   1.812044e-10,
   2.715226e-11,
   3.830121e-12,
   5.086138e-13,
   6.358183e-14,
   7.482508e-15,
   8.289542e-16,
   8.64536e-17,
   8.48799e-18,
   7.845053e-19,
   6.82584e-20,
   5.590949e-21,
   4.311061e-22,
   3.129335e-23,
   2.138401e-24,
   1.37561e-25,
   8.330499e-27,
   4.749149e-28,
   2.548765e-29,
   1.287695e-30,
   1.287695e-30,
   0,
   1.287695e-30};
   graph = new TGraph(136,sign_fx2,sign_fy2);
   graph->SetName("sign");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sign2 = new TH1F("Graph_sign2","Projection of CBS+bkg",136,1872.304,2065.696);
   Graph_sign2->SetMinimum(0);
   Graph_sign2->SetMaximum(989.1295);
   Graph_sign2->SetDirectory(0);
   Graph_sign2->SetStats(0);
   Graph_sign2->SetLineWidth(2);
   Graph_sign2->SetMarkerStyle(20);
   Graph_sign2->GetXaxis()->SetNdivisions(505);
   Graph_sign2->GetXaxis()->SetLabelFont(132);
   Graph_sign2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sign2->GetXaxis()->SetLabelSize(0.06);
   Graph_sign2->GetXaxis()->SetTitleSize(0.072);
   Graph_sign2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sign2->GetXaxis()->SetTitleFont(132);
   Graph_sign2->GetYaxis()->SetLabelFont(132);
   Graph_sign2->GetYaxis()->SetLabelOffset(0.015);
   Graph_sign2->GetYaxis()->SetLabelSize(0.06);
   Graph_sign2->GetYaxis()->SetTitleSize(0.072);
   Graph_sign2->GetYaxis()->SetTitleOffset(1.1);
   Graph_sign2->GetYaxis()->SetTitleFont(132);
   Graph_sign2->GetZaxis()->SetLabelFont(132);
   Graph_sign2->GetZaxis()->SetLabelSize(0.06);
   Graph_sign2->GetZaxis()->SetTitleSize(0.072);
   Graph_sign2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sign2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sign2);
   
   graph->Draw("l");
   
   Double_t bkgn_fx3[106] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1953.2,
   1954.78,
   1956.36,
   1957.94,
   1959.52,
   1961.1,
   1962.68,
   1964.26,
   1965.84,
   1967.42,
   1969,
   1970.58,
   1972.16,
   1973.74,
   1975.32,
   1976.9,
   1978.48,
   1980.06,
   1981.64,
   1983.22,
   1984.8,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t bkgn_fy3[106] = {
   0,
   33.97484,
   33.97484,
   33.86393,
   33.75301,
   33.6421,
   33.53119,
   33.42027,
   33.30936,
   33.19844,
   33.08753,
   32.97661,
   32.8657,
   32.75479,
   32.64387,
   32.53296,
   32.42204,
   32.31113,
   32.20022,
   32.0893,
   31.97839,
   31.86747,
   31.75656,
   31.64564,
   31.53473,
   31.42382,
   31.3129,
   31.20199,
   31.09107,
   30.98016,
   30.86925,
   30.75833,
   30.64742,
   30.5365,
   30.42559,
   30.31467,
   30.20376,
   30.09285,
   29.98193,
   29.87102,
   29.7601,
   29.64919,
   29.53828,
   29.42736,
   29.31645,
   29.20553,
   29.09462,
   28.9837,
   28.87279,
   28.76188,
   28.65096,
   28.54005,
   28.42913,
   28.31822,
   28.20731,
   28.09639,
   27.98548,
   27.87456,
   27.76365,
   27.65273,
   27.54182,
   27.43091,
   27.31999,
   27.20908,
   27.09816,
   26.98725,
   26.87634,
   26.76542,
   26.65451,
   26.54359,
   26.43268,
   26.32176,
   26.21085,
   26.09994,
   25.98902,
   25.87811,
   25.76719,
   25.65628,
   25.54537,
   25.43445,
   25.32354,
   25.21262,
   25.10171,
   24.99079,
   24.87988,
   24.76897,
   24.65805,
   24.54714,
   24.43622,
   24.32531,
   24.2144,
   24.10348,
   23.99257,
   23.88165,
   23.77074,
   23.65982,
   23.54891,
   23.438,
   23.32708,
   23.21617,
   23.10525,
   22.99434,
   22.88343,
   22.88343,
   0,
   22.88343};
   graph = new TGraph(106,bkgn_fx3,bkgn_fy3);
   graph->SetName("bkgn");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgn3 = new TH1F("Graph_bkgn3","Projection of CBS+bkg",106,1872.304,2065.696);
   Graph_bkgn3->SetMinimum(0);
   Graph_bkgn3->SetMaximum(37.37233);
   Graph_bkgn3->SetDirectory(0);
   Graph_bkgn3->SetStats(0);
   Graph_bkgn3->SetLineWidth(2);
   Graph_bkgn3->SetMarkerStyle(20);
   Graph_bkgn3->GetXaxis()->SetNdivisions(505);
   Graph_bkgn3->GetXaxis()->SetLabelFont(132);
   Graph_bkgn3->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgn3->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgn3->GetXaxis()->SetTitleFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelOffset(0.015);
   Graph_bkgn3->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetYaxis()->SetTitleOffset(1.1);
   Graph_bkgn3->GetYaxis()->SetTitleFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgn3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgn3);
   
   graph->Draw("l");
   
   Double_t data_fx3002[79] = {
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943,
   1945,
   1947,
   1949,
   1951,
   1953,
   1955,
   1957,
   1959,
   1961,
   1963,
   1965,
   1967,
   1969,
   1971,
   1973,
   1975,
   1977,
   1979,
   1981,
   1983,
   1985,
   1987,
   1989,
   1991,
   1993,
   1995,
   1997,
   1999,
   2001,
   2003,
   2005,
   2007,
   2009,
   2011,
   2013,
   2015,
   2017,
   2019,
   2021,
   2023,
   2025,
   2027,
   2029,
   2031,
   2033,
   2035,
   2037,
   2039,
   2041,
   2043,
   2045,
   2047};
   Double_t data_fy3002[79] = {
   34,
   31,
   31,
   35,
   31,
   26,
   29,
   42,
   31,
   33,
   30,
   29,
   37,
   33,
   36,
   30,
   26,
   33,
   30,
   30,
   37,
   29,
   39,
   48,
   33,
   32,
   24,
   42,
   57,
   42,
   42,
   52,
   113,
   148,
   227,
   332,
   536,
   727,
   852,
   892,
   908,
   726,
   568,
   380,
   253,
   118,
   99,
   53,
   41,
   37,
   35,
   26,
   24,
   31,
   17,
   17,
   30,
   30,
   19,
   31,
   32,
   29,
   29,
   28,
   24,
   25,
   29,
   20,
   13,
   27,
   19,
   28,
   27,
   23,
   18,
   19,
   26,
   21,
   22};
   Double_t data_felx3002[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3002[79] = {
   5.802128,
   5.537565,
   5.537565,
   5.887675,
   5.537565,
   5.066015,
   5.353932,
   6.454831,
   5.537565,
   5.715302,
   5.446522,
   5.353932,
   6.055143,
   5.715302,
   5.971996,
   5.446522,
   5.066015,
   5.715302,
   5.446522,
   5.446522,
   6.055143,
   5.353932,
   6.218102,
   6.903979,
   5.715302,
   5.627135,
   4.864612,
   6.454831,
   7.527619,
   6.454831,
   6.454831,
   7.187836,
   10.1419,
   11.6758,
   14.57481,
   17.72773,
   22.65707,
   26.46757,
   28.69332,
   29.37055,
   29.63719,
   26.44903,
   23.33799,
   19,
   15.41383,
   10.37428,
   9.933044,
   7.257065,
   6.376898,
   6.055143,
   5.887675,
   5.066015,
   4.864612,
   5.537565,
   4.082184,
   4.082184,
   5.446522,
   5.446522,
   4.320219,
   5.537565,
   5.627135,
   5.353932,
   5.353932,
   5.259711,
   4.864612,
   4.966335,
   5.353932,
   4.434448,
   3.558662,
   5.163771,
   4.320219,
   5.259711,
   5.163771,
   4.760717,
   4.202887,
   4.320219,
   5.066015,
   4.545807,
   4.654502};
   Double_t data_fehx3002[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3002[79] = {
   6.888101,
   6.627601,
   6.627601,
   6.97241,
   6.627601,
   6.164324,
   6.44702,
   7.53218,
   6.627601,
   6.802567,
   6.538046,
   6.44702,
   7.137555,
   6.802567,
   7.055545,
   6.538046,
   6.164324,
   6.802567,
   6.538046,
   6.538046,
   7.137555,
   6.44702,
   7.298372,
   7.97633,
   6.802567,
   6.715753,
   5.966932,
   7.53218,
   8.594007,
   7.53218,
   7.53218,
   8.257346,
   11.1419,
   12.6758,
   15.57481,
   18.72773,
   23.65707,
   27.46757,
   29.69332,
   30.37055,
   30.63719,
   27.44903,
   24.33799,
   20,
   16.41383,
   11.37428,
   10.9834,
   8.325916,
   7.455185,
   7.137555,
   6.97241,
   6.164324,
   5.966932,
   6.627601,
   5.203719,
   5.203719,
   6.538046,
   6.538046,
   5.435196,
   6.627601,
   6.715753,
   6.44702,
   6.44702,
   6.354446,
   5.966932,
   6.066589,
   6.44702,
   5.546519,
   4.697573,
   6.260244,
   5.435196,
   6.354446,
   6.260244,
   5.865235,
   5.321007,
   5.435196,
   6.164324,
   5.655182,
   5.761366};
   grae = new TGraphAsymmErrors(79,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Ds_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of Mass_plot__Ds_MM",100,1874.2,2063.8);
   Graph_data3002->SetMinimum(8.497204);
   Graph_data3002->SetMaximum(1031.557);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_381dea0__2 = new TH1D("frame_381dea0__2","A RooPlot of \"#it{M}(#it{KK#pi})\"",100,1890,2048);
   frame_381dea0__2->SetBinContent(1,985.569);
   frame_381dea0__2->SetMaximum(985.569);
   frame_381dea0__2->SetEntries(1);
   frame_381dea0__2->SetDirectory(0);
   frame_381dea0__2->SetStats(0);
   frame_381dea0__2->SetLineWidth(2);
   frame_381dea0__2->SetMarkerStyle(20);
   frame_381dea0__2->GetXaxis()->SetTitle("#it{M}(#it{KK}#it{#pi}) [MeV/#it{c}^{2}]");
   frame_381dea0__2->GetXaxis()->SetNdivisions(505);
   frame_381dea0__2->GetXaxis()->SetLabelFont(132);
   frame_381dea0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_381dea0__2->GetXaxis()->SetLabelSize(0.06);
   frame_381dea0__2->GetXaxis()->SetTitleSize(0.072);
   frame_381dea0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_381dea0__2->GetXaxis()->SetTitleFont(132);
   frame_381dea0__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_381dea0__2->GetYaxis()->SetLabelFont(132);
   frame_381dea0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_381dea0__2->GetYaxis()->SetLabelSize(0.06);
   frame_381dea0__2->GetYaxis()->SetTitleSize(0.072);
   frame_381dea0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_381dea0__2->GetYaxis()->SetTitleFont(132);
   frame_381dea0__2->GetZaxis()->SetLabelFont(132);
   frame_381dea0__2->GetZaxis()->SetLabelSize(0.06);
   frame_381dea0__2->GetZaxis()->SetTitleSize(0.072);
   frame_381dea0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_381dea0__2->GetZaxis()->SetTitleFont(132);
   frame_381dea0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sign","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgn","Background","l");
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.73,0.35,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"-3.8< #it{y}* <-3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> figs/DsDp_ratio.C <==
void DsDp_ratio()
{
//=========Macro generated from canvas: C/canvas
//=========  (Fri Nov 10 19:05:15 2023) by ROOT version 6.24/08
   TCanvas *C = new TCanvas("C", "canvas",205,1103,1512,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   C->Range(0,0,1,1);
   C->SetFillColor(0);
   C->SetFillStyle(4000);
   C->SetBorderMode(0);
   C->SetBorderSize(2);
   C->SetTickx(1);
   C->SetTicky(1);
   C->SetLeftMargin(0.15);
   C->SetTopMargin(0.08);
   C->SetBottomMargin(0.16);
   C->SetFrameLineWidth(2);
   C->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_0_0
   TPad *pad_0_0 = new TPad("pad_0_0", "",0,0,0.3025,0.5);
   pad_0_0->Draw();
   pad_0_0->cd();
   pad_0_0->Range(-1.725213,0.1605263,4.042,0.95);
   pad_0_0->SetFillColor(0);
   pad_0_0->SetFillStyle(4000);
   pad_0_0->SetBorderMode(0);
   pad_0_0->SetBorderSize(0);
   pad_0_0->SetTickx(1);
   pad_0_0->SetTicky(1);
   pad_0_0->SetLeftMargin(0.2644628);
   pad_0_0->SetRightMargin(0);
   pad_0_0->SetTopMargin(0);
   pad_0_0->SetBottomMargin(0.24);
   pad_0_0->SetFrameFillStyle(4000);
   pad_0_0->SetFrameLineWidth(2);
   pad_0_0->SetFrameBorderMode(0);
   pad_0_0->SetFrameFillStyle(4000);
   pad_0_0->SetFrameLineWidth(2);
   pad_0_0->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_bwd_0");
   tgme->SetTitle("");
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5037849);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.007068203, 0.007068203);
   tgme->SetPointEY(0, 1, 0.0190297, 0.0190297);
   tgme->SetPoint(1, 1.014934, 0.5021154);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.009820427, 0.009820427);
   tgme->SetPointEY(1, 1, 0.02275265, 0.02275265);
   tgme->SetPoint(2, 1.304915, 0.5206722);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.007475892, 0.007475892);
   tgme->SetPointEY(2, 1, 0.01829271, 0.01829271);
   tgme->SetPoint(3, 1.594896, 0.540023);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.01087115, 0.01087115);
   tgme->SetPointEY(3, 1, 0.01770099, 0.01770099);
   tgme->SetPoint(4, 1.884877, 0.5788887);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.01055111, 0.01055111);
   tgme->SetPointEY(4, 1, 0.02003852, 0.02003852);
   tgme->SetPoint(5, 2.319849, 0.636868);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01054322, 0.01054322);
   tgme->SetPointEY(5, 1, 0.02052603, 0.02052603);
   tgme->SetPoint(6, 3.117297, 0.7932779);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.03467543, 0.03467543);
   tgme->SetPointEY(6, 1, 0.02703643, 0.02703643);
   
   TH1F *Graph_gme_bwd_01 = new TH1F("Graph_gme_bwd_01","",100,-0.2,4);
   Graph_gme_bwd_01->SetMinimum(0.35);
   Graph_gme_bwd_01->SetMaximum(0.95);
   Graph_gme_bwd_01->SetDirectory(0);
   Graph_gme_bwd_01->SetStats(0);
   Graph_gme_bwd_01->SetLineWidth(2);
   Graph_gme_bwd_01->SetMarkerStyle(20);
   Graph_gme_bwd_01->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_bwd_01->GetXaxis()->SetRange(1,101);
   Graph_gme_bwd_01->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_01->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_01->GetXaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_01->GetXaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_01->GetXaxis()->SetTitleSize(0.09);
   Graph_gme_bwd_01->GetXaxis()->SetTickLength(0.06);
   Graph_gme_bwd_01->GetXaxis()->SetTitleOffset(1.1);
   Graph_gme_bwd_01->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_01->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_01->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_01->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_01->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_01->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_01->GetYaxis()->SetTitleSize(0.11);
   Graph_gme_bwd_01->GetYaxis()->SetTickLength(0.04);
   Graph_gme_bwd_01->GetYaxis()->SetTitleOffset(0.97);
   Graph_gme_bwd_01->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_01->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_01->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_01->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_01->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_01->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_01);
   
   tgme->Draw("aps ; z ; 5 s=0.5");
   TLatex *   tex = new TLatex(0.32,0.87,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.32,0.8,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.32,0.73,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c} ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.32,0.66,"-4.3 < #it{y}* < -2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_0_0->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_0_1
   TPad *pad_0_1 = new TPad("pad_0_1", "",0,0.5,0.3025,1);
   pad_0_1->Draw();
   pad_0_1->cd();
   pad_0_1->Range(-1.725213,0.35,4.042,1.139474);
   pad_0_1->SetFillColor(0);
   pad_0_1->SetFillStyle(4000);
   pad_0_1->SetBorderMode(0);
   pad_0_1->SetBorderSize(0);
   pad_0_1->SetTickx(1);
   pad_0_1->SetTicky(1);
   pad_0_1->SetLeftMargin(0.2644628);
   pad_0_1->SetRightMargin(0);
   pad_0_1->SetTopMargin(0.24);
   pad_0_1->SetBottomMargin(0);
   pad_0_1->SetFrameFillStyle(4000);
   pad_0_1->SetFrameLineWidth(2);
   pad_0_1->SetFrameBorderMode(0);
   pad_0_1->SetFrameFillStyle(4000);
   pad_0_1->SetFrameLineWidth(2);
   pad_0_1->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_fwd_0");
   tgme->SetTitle("");
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4600249);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.01378267, 0.01378267);
   tgme->SetPointEY(0, 1, 0.01479059, 0.01479059);
   tgme->SetPoint(1, 1.161826, 0.4990606);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.01297882, 0.01297882);
   tgme->SetPointEY(1, 1, 0.01543968, 0.01543968);
   tgme->SetPoint(2, 1.493776, 0.4858854);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01083654, 0.01083654);
   tgme->SetPointEY(2, 1, 0.01504221, 0.01504221);
   tgme->SetPoint(3, 1.825726, 0.5110171);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.009990128, 0.009990128);
   tgme->SetPointEY(3, 1, 0.01539608, 0.01539608);
   tgme->SetPoint(4, 2.157676, 0.520232);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.0132344, 0.0132344);
   tgme->SetPointEY(4, 1, 0.01436491, 0.01436491);
   tgme->SetPoint(5, 2.821577, 0.5888317);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.01192524, 0.01192524);
   tgme->SetPointEY(5, 1, 0.01854724, 0.01854724);
   
   TH1F *Graph_gme_fwd_02 = new TH1F("Graph_gme_fwd_02","",100,-0.2,4);
   Graph_gme_fwd_02->SetMinimum(0.35);
   Graph_gme_fwd_02->SetMaximum(0.95);
   Graph_gme_fwd_02->SetDirectory(0);
   Graph_gme_fwd_02->SetStats(0);
   Graph_gme_fwd_02->SetLineWidth(2);
   Graph_gme_fwd_02->SetMarkerStyle(20);
   Graph_gme_fwd_02->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_fwd_02->GetXaxis()->SetRange(1,101);
   Graph_gme_fwd_02->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_02->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_02->GetXaxis()->SetLabelOffset(0.02);
   Graph_gme_fwd_02->GetXaxis()->SetLabelSize(0.07);
   Graph_gme_fwd_02->GetXaxis()->SetTitleSize(0.09);
   Graph_gme_fwd_02->GetXaxis()->SetTickLength(0.06);
   Graph_gme_fwd_02->GetXaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_02->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_02->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_fwd_02->GetYaxis()->SetNdivisions(505);
   Graph_gme_fwd_02->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_02->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_fwd_02->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_fwd_02->GetYaxis()->SetTitleSize(0.11);
   Graph_gme_fwd_02->GetYaxis()->SetTickLength(0.04);
   Graph_gme_fwd_02->GetYaxis()->SetTitleOffset(0.97);
   Graph_gme_fwd_02->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_02->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_02->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_02->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_02->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_02->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_02);
   
   tgme->Draw("aps ; z ; 5 s=0.5");
      tex = new TLatex(0.32,0.63,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.32,0.56,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.32,0.49,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c} ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.32,0.42,"1.8 < #it{y}* < 3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_0_1->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_1_0
   TPad *pad_1_0 = new TPad("pad_1_0", "",0.3025,0,0.525,0.5);
   pad_1_0->Draw();
   pad_1_0->cd();
   pad_1_0->Range(-0.2,0.1605263,4.042,0.95);
   pad_1_0->SetFillColor(0);
   pad_1_0->SetFillStyle(4000);
   pad_1_0->SetBorderMode(0);
   pad_1_0->SetBorderSize(0);
   pad_1_0->SetTickx(1);
   pad_1_0->SetTicky(1);
   pad_1_0->SetLeftMargin(0);
   pad_1_0->SetRightMargin(0);
   pad_1_0->SetTopMargin(0);
   pad_1_0->SetBottomMargin(0.24);
   pad_1_0->SetFrameFillStyle(4000);
   pad_1_0->SetFrameLineWidth(2);
   pad_1_0->SetFrameBorderMode(0);
   pad_1_0->SetFrameFillStyle(4000);
   pad_1_0->SetFrameLineWidth(2);
   pad_1_0->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_bwd_1");
   tgme->SetTitle("");
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4676848);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.009040637, 0.009040637);
   tgme->SetPointEY(0, 1, 0.02035057, 0.02035057);
   tgme->SetPoint(1, 1.014934, 0.5024395);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.009738218, 0.009738218);
   tgme->SetPointEY(1, 1, 0.02136169, 0.02136169);
   tgme->SetPoint(2, 1.304915, 0.5402505);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.009419727, 0.009419727);
   tgme->SetPointEY(2, 1, 0.02013609, 0.02013609);
   tgme->SetPoint(3, 1.594896, 0.5726697);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.01282185, 0.01282185);
   tgme->SetPointEY(3, 1, 0.01970749, 0.01970749);
   tgme->SetPoint(4, 1.884877, 0.5958571);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.01527444, 0.01527444);
   tgme->SetPointEY(4, 1, 0.01754084, 0.01754084);
   tgme->SetPoint(5, 2.319849, 0.6476449);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01191757, 0.01191757);
   tgme->SetPointEY(5, 1, 0.01803121, 0.01803121);
   tgme->SetPoint(6, 3.117297, 0.772239);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.0231139, 0.0231139);
   tgme->SetPointEY(6, 1, 0.02203735, 0.02203735);
   
   TH1F *Graph_gme_bwd_13 = new TH1F("Graph_gme_bwd_13","",100,-0.2,4);
   Graph_gme_bwd_13->SetMinimum(0.35);
   Graph_gme_bwd_13->SetMaximum(0.95);
   Graph_gme_bwd_13->SetDirectory(0);
   Graph_gme_bwd_13->SetStats(0);
   Graph_gme_bwd_13->SetLineWidth(2);
   Graph_gme_bwd_13->SetMarkerStyle(20);
   Graph_gme_bwd_13->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_bwd_13->GetXaxis()->SetRange(1,101);
   Graph_gme_bwd_13->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_13->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_13->GetXaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_13->GetXaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_13->GetXaxis()->SetTitleSize(0.09);
   Graph_gme_bwd_13->GetXaxis()->SetTickLength(0.04413222);
   Graph_gme_bwd_13->GetXaxis()->SetTitleOffset(1.1);
   Graph_gme_bwd_13->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_13->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_13->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_13->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_13->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_13->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_13->GetYaxis()->SetTitleSize(0.11);
   Graph_gme_bwd_13->GetYaxis()->SetTickLength(0.05438203);
   Graph_gme_bwd_13->GetYaxis()->SetTitleOffset(0.97);
   Graph_gme_bwd_13->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_13->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_13->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_13->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_13->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_13->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_13);
   
   tgme->Draw("aps ; z ; 5 s=0.5");
      tex = new TLatex(0.07,0.87,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.8,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.73,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c} ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.66,"-4.3 < #it{y}* < -2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1_0->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_1_1
   TPad *pad_1_1 = new TPad("pad_1_1", "",0.3025,0.5,0.525,1);
   pad_1_1->Draw();
   pad_1_1->cd();
   pad_1_1->Range(-0.2,0.35,4.042,1.139474);
   pad_1_1->SetFillColor(0);
   pad_1_1->SetFillStyle(4000);
   pad_1_1->SetBorderMode(0);
   pad_1_1->SetBorderSize(0);
   pad_1_1->SetTickx(1);
   pad_1_1->SetTicky(1);
   pad_1_1->SetLeftMargin(0);
   pad_1_1->SetRightMargin(0);
   pad_1_1->SetTopMargin(0.24);
   pad_1_1->SetBottomMargin(0);
   pad_1_1->SetFrameFillStyle(4000);
   pad_1_1->SetFrameLineWidth(2);
   pad_1_1->SetFrameBorderMode(0);
   pad_1_1->SetFrameFillStyle(4000);
   pad_1_1->SetFrameLineWidth(2);
   pad_1_1->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_fwd_1");
   tgme->SetTitle("");
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4629038);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.009689121, 0.009689121);
   tgme->SetPointEY(0, 1, 0.01421114, 0.01421114);
   tgme->SetPoint(1, 1.161826, 0.47614);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.01365575, 0.01365575);
   tgme->SetPointEY(1, 1, 0.01479545, 0.01479545);
   tgme->SetPoint(2, 1.493776, 0.4972322);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01046424, 0.01046424);
   tgme->SetPointEY(2, 1, 0.01277154, 0.01277154);
   tgme->SetPoint(3, 1.825726, 0.5333656);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.01317811, 0.01317811);
   tgme->SetPointEY(3, 1, 0.01485013, 0.01485013);
   tgme->SetPoint(4, 2.157676, 0.5037638);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.01137415, 0.01137415);
   tgme->SetPointEY(4, 1, 0.01381297, 0.01381297);
   tgme->SetPoint(5, 2.821577, 0.6000951);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.01448644, 0.01448644);
   tgme->SetPointEY(5, 1, 0.01588298, 0.01588298);
   
   TH1F *Graph_gme_fwd_14 = new TH1F("Graph_gme_fwd_14","",100,-0.2,4);
   Graph_gme_fwd_14->SetMinimum(0.35);
   Graph_gme_fwd_14->SetMaximum(0.95);
   Graph_gme_fwd_14->SetDirectory(0);
   Graph_gme_fwd_14->SetStats(0);
   Graph_gme_fwd_14->SetLineWidth(2);
   Graph_gme_fwd_14->SetMarkerStyle(20);
   Graph_gme_fwd_14->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_fwd_14->GetXaxis()->SetRange(1,101);
   Graph_gme_fwd_14->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_14->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_14->GetXaxis()->SetLabelOffset(0.02);
   Graph_gme_fwd_14->GetXaxis()->SetLabelSize(0.07);
   Graph_gme_fwd_14->GetXaxis()->SetTitleSize(0.09);
   Graph_gme_fwd_14->GetXaxis()->SetTickLength(0.04413222);
   Graph_gme_fwd_14->GetXaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_14->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_14->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_fwd_14->GetYaxis()->SetNdivisions(505);
   Graph_gme_fwd_14->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_14->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_fwd_14->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_fwd_14->GetYaxis()->SetTitleSize(0.11);
   Graph_gme_fwd_14->GetYaxis()->SetTickLength(0.05438203);
   Graph_gme_fwd_14->GetYaxis()->SetTitleOffset(0.97);
   Graph_gme_fwd_14->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_14->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_14->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_14->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_14->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_14->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_14);
   
   tgme->Draw("aps ; z ; 5 s=0.5");
      tex = new TLatex(0.07,0.63,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.56,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.49,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c} ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.42,"1.8 < #it{y}* < 3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1_1->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_2_0
   TPad *pad_2_0 = new TPad("pad_2_0", "",0.525,0,0.7474999,0.5);
   pad_2_0->Draw();
   pad_2_0->cd();
   pad_2_0->Range(-0.2,0.1605263,4.042,0.95);
   pad_2_0->SetFillColor(0);
   pad_2_0->SetFillStyle(4000);
   pad_2_0->SetBorderMode(0);
   pad_2_0->SetBorderSize(0);
   pad_2_0->SetTickx(1);
   pad_2_0->SetTicky(1);
   pad_2_0->SetLeftMargin(0);
   pad_2_0->SetRightMargin(0);
   pad_2_0->SetTopMargin(0);
   pad_2_0->SetBottomMargin(0.24);
   pad_2_0->SetFrameFillStyle(4000);
   pad_2_0->SetFrameLineWidth(2);
   pad_2_0->SetFrameBorderMode(0);
   pad_2_0->SetFrameFillStyle(4000);
   pad_2_0->SetFrameLineWidth(2);
   pad_2_0->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_bwd_0");
   tgme->SetTitle("");
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5026822);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.01711132, 0.01711132);
   tgme->SetPointEY(0, 1, 0.03349001, 0.03349001);
   tgme->SetPoint(1, 1.014934, 0.4896216);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.01710068, 0.01710068);
   tgme->SetPointEY(1, 1, 0.03404179, 0.03404179);
   tgme->SetPoint(2, 1.304915, 0.4662211);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.0153787, 0.0153787);
   tgme->SetPointEY(2, 1, 0.02638654, 0.02638654);
   tgme->SetPoint(3, 1.594896, 0.5468596);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.0173467, 0.0173467);
   tgme->SetPointEY(3, 1, 0.02720649, 0.02720649);
   tgme->SetPoint(4, 1.884877, 0.5657158);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.01988859, 0.01988859);
   tgme->SetPointEY(4, 1, 0.02607376, 0.02607376);
   tgme->SetPoint(5, 2.319849, 0.6337634);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01986312, 0.01986312);
   tgme->SetPointEY(5, 1, 0.02191929, 0.02191929);
   tgme->SetPoint(6, 3.117297, 0.7081699);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.03870117, 0.03870117);
   tgme->SetPointEY(6, 1, 0.0477596, 0.0477596);
   
   TH1F *Graph_gme_bwd_05 = new TH1F("Graph_gme_bwd_05","",100,-0.2,4);
   Graph_gme_bwd_05->SetMinimum(0.35);
   Graph_gme_bwd_05->SetMaximum(0.95);
   Graph_gme_bwd_05->SetDirectory(0);
   Graph_gme_bwd_05->SetStats(0);
   Graph_gme_bwd_05->SetLineWidth(2);
   Graph_gme_bwd_05->SetMarkerStyle(20);
   Graph_gme_bwd_05->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_bwd_05->GetXaxis()->SetRange(1,101);
   Graph_gme_bwd_05->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_05->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_05->GetXaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_05->GetXaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_05->GetXaxis()->SetTitleSize(0.09);
   Graph_gme_bwd_05->GetXaxis()->SetTickLength(0.04413222);
   Graph_gme_bwd_05->GetXaxis()->SetTitleOffset(1.1);
   Graph_gme_bwd_05->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_05->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_05->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_05->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_05->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_05->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_05->GetYaxis()->SetTitleSize(0.11);
   Graph_gme_bwd_05->GetYaxis()->SetTickLength(0.05438203);
   Graph_gme_bwd_05->GetYaxis()->SetTitleOffset(0.97);
   Graph_gme_bwd_05->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_05->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_05->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_05->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_05->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_05->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_05);
   
   tgme->Draw("aps ; z ; 5 s=0.5");
      tex = new TLatex(0.07,0.87,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.8,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.73,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c} ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.66,"-4.3 < #it{y}* < -2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2_0->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_2_1
   TPad *pad_2_1 = new TPad("pad_2_1", "",0.525,0.5,0.7474999,1);
   pad_2_1->Draw();
   pad_2_1->cd();
   pad_2_1->Range(-0.2,0.35,4.042,1.139474);
   pad_2_1->SetFillColor(0);
   pad_2_1->SetFillStyle(4000);
   pad_2_1->SetBorderMode(0);
   pad_2_1->SetBorderSize(0);
   pad_2_1->SetTickx(1);
   pad_2_1->SetTicky(1);
   pad_2_1->SetLeftMargin(0);
   pad_2_1->SetRightMargin(0);
   pad_2_1->SetTopMargin(0.24);
   pad_2_1->SetBottomMargin(0);
   pad_2_1->SetFrameFillStyle(4000);
   pad_2_1->SetFrameLineWidth(2);
   pad_2_1->SetFrameBorderMode(0);
   pad_2_1->SetFrameFillStyle(4000);
   pad_2_1->SetFrameLineWidth(2);
   pad_2_1->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_fwd_0");
   tgme->SetTitle("");
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4676977);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.01667869, 0.01667869);
   tgme->SetPointEY(0, 1, 0.01827252, 0.01827252);
   tgme->SetPoint(1, 1.161826, 0.4771303);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.0147616, 0.0147616);
   tgme->SetPointEY(1, 1, 0.02060807, 0.02060807);
   tgme->SetPoint(2, 1.493776, 0.494122);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01438878, 0.01438878);
   tgme->SetPointEY(2, 1, 0.0175403, 0.0175403);
   tgme->SetPoint(3, 1.825726, 0.5045162);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.0178378, 0.0178378);
   tgme->SetPointEY(3, 1, 0.0176477, 0.0176477);
   tgme->SetPoint(4, 2.157676, 0.5301832);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.02040139, 0.02040139);
   tgme->SetPointEY(4, 1, 0.0180787, 0.0180787);
   tgme->SetPoint(5, 2.821577, 0.5727374);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.0321286, 0.0321286);
   tgme->SetPointEY(5, 1, 0.02639767, 0.02639767);
   
   TH1F *Graph_gme_fwd_06 = new TH1F("Graph_gme_fwd_06","",100,-0.2,4);
   Graph_gme_fwd_06->SetMinimum(0.35);
   Graph_gme_fwd_06->SetMaximum(0.95);
   Graph_gme_fwd_06->SetDirectory(0);
   Graph_gme_fwd_06->SetStats(0);
   Graph_gme_fwd_06->SetLineWidth(2);
   Graph_gme_fwd_06->SetMarkerStyle(20);
   Graph_gme_fwd_06->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_fwd_06->GetXaxis()->SetRange(1,101);
   Graph_gme_fwd_06->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_06->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_06->GetXaxis()->SetLabelOffset(0.02);
   Graph_gme_fwd_06->GetXaxis()->SetLabelSize(0.07);
   Graph_gme_fwd_06->GetXaxis()->SetTitleSize(0.09);
   Graph_gme_fwd_06->GetXaxis()->SetTickLength(0.04413222);
   Graph_gme_fwd_06->GetXaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_06->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_06->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_fwd_06->GetYaxis()->SetNdivisions(505);
   Graph_gme_fwd_06->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_06->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_fwd_06->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_fwd_06->GetYaxis()->SetTitleSize(0.11);
   Graph_gme_fwd_06->GetYaxis()->SetTickLength(0.05438203);
   Graph_gme_fwd_06->GetYaxis()->SetTitleOffset(0.97);
   Graph_gme_fwd_06->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_06->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_06->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_06->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_06->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_06->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_06);
   
   tgme->Draw("aps ; z ; 5 s=0.5");
      tex = new TLatex(0.07,0.63,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.56,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.49,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c} ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.42,"1.8 < #it{y}* < 3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2_1->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_3_0
   TPad *pad_3_0 = new TPad("pad_3_0", "",0.7474999,0,0.9999999,0.5);
   pad_3_0->Draw();
   pad_3_0->cd();
   pad_3_0->Range(-0.2,0.1605263,4.613955,0.95);
   pad_3_0->SetFillColor(0);
   pad_3_0->SetFillStyle(4000);
   pad_3_0->SetBorderMode(0);
   pad_3_0->SetBorderSize(0);
   pad_3_0->SetTickx(1);
   pad_3_0->SetTicky(1);
   pad_3_0->SetLeftMargin(0);
   pad_3_0->SetRightMargin(0.1188119);
   pad_3_0->SetTopMargin(0);
   pad_3_0->SetBottomMargin(0.24);
   pad_3_0->SetFrameFillStyle(4000);
   pad_3_0->SetFrameLineWidth(2);
   pad_3_0->SetFrameBorderMode(0);
   pad_3_0->SetFrameFillStyle(4000);
   pad_3_0->SetFrameLineWidth(2);
   pad_3_0->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_bwd_1");
   tgme->SetTitle("");
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5339488);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.02995252, 0.02995252);
   tgme->SetPointEY(0, 1, 0.05469621, 0.05469621);
   tgme->SetPoint(1, 1.014934, 0.4969878);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.0246888, 0.0246888);
   tgme->SetPointEY(1, 1, 0.04566076, 0.04566076);
   tgme->SetPoint(2, 1.304915, 0.5277335);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.02913669, 0.02913669);
   tgme->SetPointEY(2, 1, 0.04435726, 0.04435726);
   tgme->SetPoint(3, 1.594896, 0.6015078);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.04254611, 0.04254611);
   tgme->SetPointEY(3, 1, 0.0460332, 0.0460332);
   tgme->SetPoint(4, 1.884877, 0.4943096);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.03037722, 0.03037722);
   tgme->SetPointEY(4, 1, 0.03392438, 0.03392438);
   tgme->SetPoint(5, 2.319849, 0.5615348);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.03127429, 0.03127429);
   tgme->SetPointEY(5, 1, 0.03103332, 0.03103332);
   tgme->SetPoint(6, 3.117297, 0.684751);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.06118703, 0.06118703);
   tgme->SetPointEY(6, 1, 0.03932987, 0.03932987);
   
   TH1F *Graph_gme_bwd_17 = new TH1F("Graph_gme_bwd_17","",100,-0.2,4);
   Graph_gme_bwd_17->SetMinimum(0.35);
   Graph_gme_bwd_17->SetMaximum(0.95);
   Graph_gme_bwd_17->SetDirectory(0);
   Graph_gme_bwd_17->SetStats(0);
   Graph_gme_bwd_17->SetLineWidth(2);
   Graph_gme_bwd_17->SetMarkerStyle(20);
   Graph_gme_bwd_17->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_bwd_17->GetXaxis()->SetRange(1,101);
   Graph_gme_bwd_17->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_17->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_17->GetXaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_17->GetXaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_17->GetXaxis()->SetTitleSize(0.09);
   Graph_gme_bwd_17->GetXaxis()->SetTickLength(0.05008263);
   Graph_gme_bwd_17->GetXaxis()->SetTitleOffset(1.1);
   Graph_gme_bwd_17->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_17->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_17->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_17->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_17->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_17->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_17->GetYaxis()->SetTitleSize(0.11);
   Graph_gme_bwd_17->GetYaxis()->SetTickLength(0.0479208);
   Graph_gme_bwd_17->GetYaxis()->SetTitleOffset(0.97);
   Graph_gme_bwd_17->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_17->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_17->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_17->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_17->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_17->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_17);
   
   tgme->Draw("aps ; z ; 5 s=0.5");
      tex = new TLatex(0.07,0.87,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.8,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.73,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c} ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.66,"-4.3 < #it{y}* < -2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3_0->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_3_1
   TPad *pad_3_1 = new TPad("pad_3_1", "",0.7474999,0.5,0.9999999,1);
   pad_3_1->Draw();
   pad_3_1->cd();
   pad_3_1->Range(-0.2,0.35,4.613955,1.139474);
   pad_3_1->SetFillColor(0);
   pad_3_1->SetFillStyle(4000);
   pad_3_1->SetBorderMode(0);
   pad_3_1->SetBorderSize(0);
   pad_3_1->SetTickx(1);
   pad_3_1->SetTicky(1);
   pad_3_1->SetLeftMargin(0);
   pad_3_1->SetRightMargin(0.1188119);
   pad_3_1->SetTopMargin(0.24);
   pad_3_1->SetBottomMargin(0);
   pad_3_1->SetFrameFillStyle(4000);
   pad_3_1->SetFrameLineWidth(2);
   pad_3_1->SetFrameBorderMode(0);
   pad_3_1->SetFrameFillStyle(4000);
   pad_3_1->SetFrameLineWidth(2);
   pad_3_1->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_fwd_1");
   tgme->SetTitle("");
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4082578);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.02116116, 0.02116116);
   tgme->SetPointEY(0, 1, 0.02249501, 0.02249501);
   tgme->SetPoint(1, 1.161826, 0.5174834);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.0232252, 0.0232252);
   tgme->SetPointEY(1, 1, 0.02602947, 0.02602947);
   tgme->SetPoint(2, 1.493776, 0.4760793);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02675465, 0.02675465);
   tgme->SetPointEY(2, 1, 0.02099161, 0.02099161);
   tgme->SetPoint(3, 1.825726, 0.5002983);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02952689, 0.02952689);
   tgme->SetPointEY(3, 1, 0.02439124, 0.02439124);
   tgme->SetPoint(4, 2.157676, 0.551419);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.02915208, 0.02915208);
   tgme->SetPointEY(4, 1, 0.02518392, 0.02518392);
   tgme->SetPoint(5, 2.821577, 0.5872638);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.03201709, 0.03201709);
   tgme->SetPointEY(5, 1, 0.02266324, 0.02266324);
   
   TH1F *Graph_gme_fwd_18 = new TH1F("Graph_gme_fwd_18","",100,-0.2,4);
   Graph_gme_fwd_18->SetMinimum(0.35);
   Graph_gme_fwd_18->SetMaximum(0.95);
   Graph_gme_fwd_18->SetDirectory(0);
   Graph_gme_fwd_18->SetStats(0);
   Graph_gme_fwd_18->SetLineWidth(2);
   Graph_gme_fwd_18->SetMarkerStyle(20);
   Graph_gme_fwd_18->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_fwd_18->GetXaxis()->SetRange(1,101);
   Graph_gme_fwd_18->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_18->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_18->GetXaxis()->SetLabelOffset(0.02);
   Graph_gme_fwd_18->GetXaxis()->SetLabelSize(0.07);
   Graph_gme_fwd_18->GetXaxis()->SetTitleSize(0.09);
   Graph_gme_fwd_18->GetXaxis()->SetTickLength(0.05008263);
   Graph_gme_fwd_18->GetXaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_18->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_18->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_fwd_18->GetYaxis()->SetNdivisions(505);
   Graph_gme_fwd_18->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_18->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_fwd_18->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_fwd_18->GetYaxis()->SetTitleSize(0.11);
   Graph_gme_fwd_18->GetYaxis()->SetTickLength(0.0479208);
   Graph_gme_fwd_18->GetYaxis()->SetTitleOffset(0.97);
   Graph_gme_fwd_18->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_18->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_18->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_18->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_18->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_18->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_18);
   
   tgme->Draw("aps ; z ; 5 s=0.5");
      tex = new TLatex(0.07,0.63,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.56,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.49,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c} ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.07,0.42,"1.8 < #it{y}* < 3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3_1->Modified();
   C->cd();
   C->Modified();
   C->cd();
   C->SetSelected(C);
}


==> figs/DspA_ip.C <==
void DspA_ip()
{
//=========Macro generated from canvas: can_3_0_1/
//=========  (Fri Nov 10 00:28:25 2023) by ROOT version 6.22/00
   TCanvas *can_3_0_1 = new TCanvas("can_3_0_1", "",0,0,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_3_0_1->Range(-7,-186.157,6.333333,767.5441);
   can_3_0_1->SetFillColor(0);
   can_3_0_1->SetBorderMode(0);
   can_3_0_1->SetBorderSize(2);
   can_3_0_1->SetTickx(1);
   can_3_0_1->SetTicky(1);
   can_3_0_1->SetLeftMargin(0.15);
   can_3_0_1->SetTopMargin(0.08);
   can_3_0_1->SetBottomMargin(0.16);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_5ce5c50__1 = new TH1D("frame_5ce5c50__1","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_5ce5c50__1->SetBinContent(1,691.248);
   frame_5ce5c50__1->SetMinimum(-33.56482);
   frame_5ce5c50__1->SetMaximum(691.248);
   frame_5ce5c50__1->SetEntries(1);
   frame_5ce5c50__1->SetDirectory(0);
   frame_5ce5c50__1->SetStats(0);
   frame_5ce5c50__1->SetLineWidth(2);
   frame_5ce5c50__1->SetMarkerStyle(20);
   frame_5ce5c50__1->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_5ce5c50__1->GetXaxis()->SetNdivisions(505);
   frame_5ce5c50__1->GetXaxis()->SetLabelFont(132);
   frame_5ce5c50__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5ce5c50__1->GetXaxis()->SetLabelSize(0.06);
   frame_5ce5c50__1->GetXaxis()->SetTitleSize(0.072);
   frame_5ce5c50__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5ce5c50__1->GetXaxis()->SetTitleFont(132);
   frame_5ce5c50__1->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_5ce5c50__1->GetYaxis()->SetLabelFont(132);
   frame_5ce5c50__1->GetYaxis()->SetLabelOffset(0.015);
   frame_5ce5c50__1->GetYaxis()->SetLabelSize(0.06);
   frame_5ce5c50__1->GetYaxis()->SetTitleSize(0.072);
   frame_5ce5c50__1->GetYaxis()->SetTitleOffset(1.1);
   frame_5ce5c50__1->GetYaxis()->SetTitleFont(132);
   frame_5ce5c50__1->GetZaxis()->SetLabelFont(132);
   frame_5ce5c50__1->GetZaxis()->SetLabelSize(0.06);
   frame_5ce5c50__1->GetZaxis()->SetTitleSize(0.072);
   frame_5ce5c50__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5ce5c50__1->GetZaxis()->SetTitleFont(132);
   frame_5ce5c50__1->Draw("FUNC");
   
   Double_t Data_Ds+_fx3001[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t Data_Ds+_fy3001[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.088937,
   0,
   0,
   1.001816,
   3.143415,
   0,
   3.89593,
   12.36246,
   13.446,
   17.5951,
   35.73029,
   53.38204,
   94.0347,
   128.5781,
   207.4177,
   286.3638,
   436.0917,
   546.8882,
   632.6093,
   548.4081,
   429.3505,
   262.7497,
   126.5361,
   87.25393,
   77.16369,
   86.43243,
   71.53098,
   73.54361,
   61.63237,
   60.63769,
   60.99867,
   35.71074,
   30.42517,
   12.82417,
   11.26928,
   -0.3093911,
   0.05550274,
   0,
   0,
   0,
   -0.2902588,
   0};
   Double_t Data_Ds+_felx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Ds+_fely3001[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.477102,
   0,
   0,
   1.001816,
   1.814924,
   0,
   2.116295,
   3.573809,
   3.731867,
   4.309206,
   6.101776,
   7.513229,
   9.870378,
   11.55774,
   14.65148,
   17.19577,
   21.30826,
   23.8383,
   25.69264,
   24.02731,
   21.27918,
   17.04508,
   12.27817,
   10.75237,
   10.86834,
   11.08716,
   10.0437,
   10.14381,
   9.285619,
   8.766092,
   8.722702,
   6.736564,
   6.060376,
   4.069481,
   3.570373,
   0.3093911,
   0.421727,
   0,
   0,
   0,
   0.2902588,
   0};
   Double_t Data_Ds+_fehx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Ds+_fehy3001[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.477102,
   0,
   0,
   1.001816,
   1.814924,
   0,
   2.116295,
   3.573809,
   3.731867,
   4.309206,
   6.101776,
   7.513229,
   9.870378,
   11.55774,
   14.65148,
   17.19577,
   21.30826,
   23.8383,
   25.69264,
   24.02731,
   21.27918,
   17.04508,
   12.27817,
   10.75237,
   10.86834,
   11.08716,
   10.0437,
   10.14381,
   9.285619,
   8.766092,
   8.722702,
   6.736564,
   6.060376,
   4.069481,
   3.570373,
   0.3093911,
   0.421727,
   0,
   0,
   0,
   0.2902588,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,Data_Ds+_fx3001,Data_Ds+_fy3001,Data_Ds+_felx3001,Data_Ds+_fehx3001,Data_Ds+_fely3001,Data_Ds+_fehy3001);
   grae->SetName("Data_Ds+");
   grae->SetTitle("Histogram of data_dts_plot__Ds_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data_DspL3001 = new TH1F("Graph_Data_DspL3001","Histogram of data_dts_plot__Ds_IPCHI2_OWNPV",100,-6,6);
   Graph_Data_DspL3001->SetMinimum(-66.51086);
   Graph_Data_DspL3001->SetMaximum(724.194);
   Graph_Data_DspL3001->SetDirectory(0);
   Graph_Data_DspL3001->SetStats(0);
   Graph_Data_DspL3001->SetLineWidth(2);
   Graph_Data_DspL3001->SetMarkerStyle(20);
   Graph_Data_DspL3001->GetXaxis()->SetNdivisions(505);
   Graph_Data_DspL3001->GetXaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data_DspL3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data_DspL3001->GetXaxis()->SetTitleFont(132);
   Graph_Data_DspL3001->GetYaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Data_DspL3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Data_DspL3001->GetYaxis()->SetTitleFont(132);
   Graph_Data_DspL3001->GetZaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data_DspL3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data_Ds+3001);
   
   grae->Draw("p");
   
   Double_t Fit_fx1[139] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Fit_fy1[139] = {
   0,
   0.001401239,
   0.001401239,
   0.001926847,
   0.002642988,
   0.003616233,
   0.004935496,
   0.006719212,
   0.009124708,
   0.01236041,
   0.01670166,
   0.02251126,
   0.03026585,
   0.04059002,
   0.05429986,
   0.07245883,
   0.09644886,
   0.1280607,
   0.1696086,
   0.2240749,
   0.2952918,
   0.3881708,
   0.5089878,
   0.6657407,
   0.8685922,
   1.13042,
   1.467496,
   1.900322,
   2.454656,
   3.162767,
   4.064965,
   5.211463,
   6.664623,
   8.501678,
   10.818,
   13.731,
   17.38484,
   21.95595,
   27.65968,
   34.75802,
   43.56885,
   54.47665,
   67.94506,
   84.53154,
   104.9043,
   116.7543,
   129.8617,
   144.3504,
   160.3553,
   178.0235,
   197.515,
   219.0038,
   242.679,
   268.746,
   297.4275,
   328.6991,
   361.3406,
   428.5973,
   494.5899,
   525.2858,
   553.3103,
   577.7439,
   588.3221,
   597.6536,
   605.6264,
   612.1333,
   617.0734,
   620.3539,
   621.892,
   621.6166,
   619.4698,
   615.4092,
   609.4088,
   601.4608,
   591.5768,
   579.7884,
   566.1487,
   550.7317,
   533.633,
   514.9692,
   494.8768,
   473.5114,
   427.6669,
   329.1479,
   304.5624,
   281.7675,
   260.8566,
   241.686,
   224.1236,
   208.0478,
   193.3468,
   179.9173,
   156.5008,
   137.1245,
   121.2148,
   108.2816,
   97.90417,
   89.71969,
   83.41263,
   78.7066,
   73.14627,
   71.37215,
   72.01336,
   73.9181,
   76.12001,
   77.8336,
   78.46506,
   77.62563,
   75.13712,
   71.02234,
   65.47803,
   58.8321,
   51.4907,
   43.88263,
   36.40905,
   29.40456,
   23.11355,
   17.68229,
   13.16483,
   9.53874,
   6.726181,
   4.615932,
   3.083086,
   2.004396,
   1.268551,
   0.7817037,
   0.4691508,
   0.274353,
   0.1564324,
   0.08705946,
   0.04736785,
   0.02526012,
   0.01325555,
   0.006886948,
   0.00357495,
   0.001877693,
   0.001877693,
   0,
   0.001877693};
   TGraph *graph = new TGraph(139,Fit_fx1,Fit_fy1);
   graph->SetName("Fit");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1 = new TH1F("Graph_Fit1","Projection of Prompt+Fromb",139,-6.12,6.12);
   Graph_Fit1->SetMinimum(0);
   Graph_Fit1->SetMaximum(684.0812);
   Graph_Fit1->SetDirectory(0);
   Graph_Fit1->SetStats(0);
   Graph_Fit1->SetLineWidth(2);
   Graph_Fit1->SetMarkerStyle(20);
   Graph_Fit1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1->GetYaxis()->SetLabelOffset(0.015);
   Graph_Fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetYaxis()->SetTitleOffset(1.1);
   Graph_Fit1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Fit1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1);
   
   graph->Draw("l");
   
   Double_t Prompt_fx2[139] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.75,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Prompt_fy2[139] = {
   0,
   0.001401239,
   0.001401239,
   0.001926847,
   0.002642988,
   0.003616233,
   0.004935496,
   0.006719212,
   0.009124708,
   0.01236041,
   0.01670166,
   0.02251126,
   0.03026585,
   0.04059002,
   0.05429986,
   0.07245883,
   0.09644886,
   0.1280607,
   0.1696086,
   0.2240749,
   0.2952918,
   0.3881708,
   0.5089878,
   0.6657407,
   0.8685922,
   1.13042,
   1.467496,
   1.900322,
   2.454656,
   3.162767,
   4.064965,
   5.211463,
   6.664623,
   8.501678,
   10.818,
   13.731,
   17.38484,
   21.95595,
   27.65967,
   34.75801,
   43.56884,
   54.47662,
   67.94499,
   84.53136,
   104.9039,
   116.7537,
   129.8608,
   144.3491,
   160.3533,
   178.0206,
   197.5109,
   218.9979,
   242.6706,
   268.734,
   297.4106,
   328.6755,
   361.3077,
   428.5352,
   494.4757,
   525.1326,
   553.1059,
   577.4734,
   588.0115,
   597.2977,
   605.2194,
   611.6686,
   616.5436,
   619.751,
   621.2071,
   620.8398,
   618.5904,
   614.4153,
   608.2874,
   600.1978,
   590.1566,
   578.1943,
   564.3623,
   548.7334,
   531.4014,
   512.4813,
   492.108,
   470.4352,
   423.8894,
   374.3738,
   323.5671,
   298.4359,
   275.0535,
   253.5114,
   233.664,
   215.3774,
   198.5284,
   168.698,
   143.3684,
   121.8578,
   103.588,
   88.06876,
   74.88428,
   63.68187,
   54.16232,
   46.07178,
   33.34874,
   24.15178,
   17.50025,
   12.68716,
   9.202592,
   6.678533,
   4.84928,
   3.522887,
   2.560622,
   1.862162,
   1.354923,
   0.9863641,
   0.7184311,
   0.5235501,
   0.3817303,
   0.2784712,
   0.2032494,
   0.1484238,
   0.1084434,
   0.07927347,
   0.05797997,
   0.04242808,
   0.03106376,
   0.02275516,
   0.01667751,
   0.01222947,
   0.008972416,
   0.006586223,
   0.004837141,
   0.003554401,
   0.00261318,
   0.001922195,
   0.001414656,
   0.001041669,
   0.000767421,
   0.0005656698,
   0.0005656698,
   0,
   0.0005656698};
   graph = new TGraph(139,Prompt_fx2,Prompt_fy2);
   graph->SetName("Prompt");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Prompt2 = new TH1F("Graph_Prompt2","Projection of Prompt+Fromb",139,-6.12,6.12);
   Graph_Prompt2->SetMinimum(0);
   Graph_Prompt2->SetMaximum(683.3278);
   Graph_Prompt2->SetDirectory(0);
   Graph_Prompt2->SetStats(0);
   Graph_Prompt2->SetLineWidth(2);
   Graph_Prompt2->SetMarkerStyle(20);
   Graph_Prompt2->GetXaxis()->SetNdivisions(505);
   Graph_Prompt2->GetXaxis()->SetLabelFont(132);
   Graph_Prompt2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Prompt2->GetXaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetXaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Prompt2->GetXaxis()->SetTitleFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelOffset(0.015);
   Graph_Prompt2->GetYaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetYaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetYaxis()->SetTitleOffset(1.1);
   Graph_Prompt2->GetYaxis()->SetTitleFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetZaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Prompt2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Prompt2);
   
   graph->Draw("l");
   
   Double_t Secondary_fx3[127] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Secondary_fy3[127] = {
   0,
   1.750124e-29,
   1.750124e-29,
   1.23296e-28,
   8.451374e-28,
   5.63643e-27,
   3.657458e-26,
   2.309154e-25,
   1.418485e-24,
   8.47803e-24,
   4.930189e-23,
   2.789527e-22,
   1.535663e-21,
   8.225446e-21,
   4.286684e-20,
   2.173611e-19,
   1.07236e-18,
   5.147516e-18,
   2.404103e-17,
   1.092463e-16,
   4.830133e-16,
   2.077828e-15,
   8.69678e-15,
   3.54165e-14,
   1.403302e-13,
   5.409974e-13,
   2.029259e-12,
   7.405905e-12,
   2.629766e-11,
   9.085619e-11,
   3.054149e-10,
   9.989053e-10,
   3.178753e-09,
   9.842094e-09,
   2.964945e-08,
   8.690488e-08,
   2.478392e-07,
   6.876924e-07,
   1.856593e-06,
   4.876831e-06,
   1.246399e-05,
   3.099379e-05,
   7.49878e-05,
   0.0001765245,
   0.000404313,
   0.0009010081,
   0.001953611,
   0.004121411,
   0.008459643,
   0.01689493,
   0.03282913,
   0.06206697,
   0.1141721,
   0.2043422,
   0.3558396,
   0.602905,
   0.9938981,
   1.594165,
   2.487842,
   3.777556,
   5.580811,
   6.713939,
   8.021989,
   9.519438,
   11.21928,
   13.13239,
   15.26675,
   17.62683,
   20.2128,
   23.01989,
   26.03782,
   29.25032,
   32.63482,
   39.79753,
   47.22036,
   54.5131,
   57.97271,
   61.23093,
   64.23071,
   66.91742,
   69.24051,
   71.15507,
   72.62332,
   73.61578,
   74.1123,
   74.10274,
   73.5873,
   72.5765,
   71.09086,
   69.16018,
   66.82255,
   64.12311,
   61.11259,
   57.84574,
   50.77226,
   43.35908,
   36.02732,
   29.12609,
   25.92055,
   22.9103,
   20.11138,
   17.53387,
   15.18232,
   13.05639,
   11.15148,
   9.459467,
   7.969395,
   6.668201,
   5.541362,
   4.573504,
   3.052023,
   1.98164,
   1.251873,
   0.7694742,
   0.4601784,
   0.2677668,
   0.1515952,
   0.08350506,
   0.04475467,
   0.02333793,
   0.0118409,
   0.005845279,
   0.002807529,
   0.001312023,
   0.001312023,
   0,
   0.001312023};
   graph = new TGraph(127,Secondary_fx3,Secondary_fy3);
   graph->SetName("Secondary");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Secondary3 = new TH1F("Graph_Secondary3","Projection of Prompt+Fromb",127,-6.12,6.12);
   Graph_Secondary3->SetMinimum(0);
   Graph_Secondary3->SetMaximum(81.52353);
   Graph_Secondary3->SetDirectory(0);
   Graph_Secondary3->SetStats(0);
   Graph_Secondary3->SetLineWidth(2);
   Graph_Secondary3->SetMarkerStyle(20);
   Graph_Secondary3->GetXaxis()->SetNdivisions(505);
   Graph_Secondary3->GetXaxis()->SetLabelFont(132);
   Graph_Secondary3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Secondary3->GetXaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetXaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Secondary3->GetXaxis()->SetTitleFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelOffset(0.015);
   Graph_Secondary3->GetYaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetYaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetYaxis()->SetTitleOffset(1.1);
   Graph_Secondary3->GetYaxis()->SetTitleFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetZaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Secondary3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Secondary3);
   
   graph->Draw("l");
   
   Double_t h_data_dts_fx3002[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t h_data_dts_fy3002[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.088937,
   0,
   0,
   1.001816,
   3.143415,
   0,
   3.89593,
   12.36246,
   13.446,
   17.5951,
   35.73029,
   53.38204,
   94.0347,
   128.5781,
   207.4177,
   286.3638,
   436.0917,
   546.8882,
   632.6093,
   548.4081,
   429.3505,
   262.7497,
   126.5361,
   87.25393,
   77.16369,
   86.43243,
   71.53098,
   73.54361,
   61.63237,
   60.63769,
   60.99867,
   35.71074,
   30.42517,
   12.82417,
   11.26928,
   -0.3093911,
   0.05550274,
   0,
   0,
   0,
   -0.2902588,
   0};
   Double_t h_data_dts_felx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fely3002[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.477102,
   0,
   0,
   1.001816,
   1.814924,
   0,
   2.116295,
   3.573809,
   3.731867,
   4.309206,
   6.101776,
   7.513229,
   9.870378,
   11.55774,
   14.65148,
   17.19577,
   21.30826,
   23.8383,
   25.69264,
   24.02731,
   21.27918,
   17.04508,
   12.27817,
   10.75237,
   10.86834,
   11.08716,
   10.0437,
   10.14381,
   9.285619,
   8.766092,
   8.722702,
   6.736564,
   6.060376,
   4.069481,
   3.570373,
   0.3093911,
   0.421727,
   0,
   0,
   0,
   0.2902588,
   0};
   Double_t h_data_dts_fehx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fehy3002[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.477102,
   0,
   0,
   1.001816,
   1.814924,
   0,
   2.116295,
   3.573809,
   3.731867,
   4.309206,
   6.101776,
   7.513229,
   9.870378,
   11.55774,
   14.65148,
   17.19577,
   21.30826,
   23.8383,
   25.69264,
   24.02731,
   21.27918,
   17.04508,
   12.27817,
   10.75237,
   10.86834,
   11.08716,
   10.0437,
   10.14381,
   9.285619,
   8.766092,
   8.722702,
   6.736564,
   6.060376,
   4.069481,
   3.570373,
   0.3093911,
   0.421727,
   0,
   0,
   0,
   0.2902588,
   0};
   grae = new TGraphAsymmErrors(50,h_data_dts_fx3002,h_data_dts_fy3002,h_data_dts_felx3002,h_data_dts_fehx3002,h_data_dts_fely3002,h_data_dts_fehy3002);
   grae->SetName("h_data_dts");
   grae->SetTitle("Histogram of data_dts_plot__Ds_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_dts3002 = new TH1F("Graph_h_data_dts3002","Histogram of data_dts_plot__Ds_IPCHI2_OWNPV",100,-6,6);
   Graph_h_data_dts3002->SetMinimum(-66.51086);
   Graph_h_data_dts3002->SetMaximum(724.194);
   Graph_h_data_dts3002->SetDirectory(0);
   Graph_h_data_dts3002->SetStats(0);
   Graph_h_data_dts3002->SetLineWidth(2);
   Graph_h_data_dts3002->SetMarkerStyle(20);
   Graph_h_data_dts3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data_dts3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_dts3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_dts3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_h_data_dts3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_h_data_dts3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_dts3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_dts3002);
   
   grae->Draw("p");
   
   TH1D *frame_5ce5c50__2 = new TH1D("frame_5ce5c50__2","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_5ce5c50__2->SetBinContent(1,691.248);
   frame_5ce5c50__2->SetMinimum(-33.56482);
   frame_5ce5c50__2->SetMaximum(691.248);
   frame_5ce5c50__2->SetEntries(1);
   frame_5ce5c50__2->SetDirectory(0);
   frame_5ce5c50__2->SetStats(0);
   frame_5ce5c50__2->SetLineWidth(2);
   frame_5ce5c50__2->SetMarkerStyle(20);
   frame_5ce5c50__2->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_5ce5c50__2->GetXaxis()->SetNdivisions(505);
   frame_5ce5c50__2->GetXaxis()->SetLabelFont(132);
   frame_5ce5c50__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5ce5c50__2->GetXaxis()->SetLabelSize(0.06);
   frame_5ce5c50__2->GetXaxis()->SetTitleSize(0.072);
   frame_5ce5c50__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5ce5c50__2->GetXaxis()->SetTitleFont(132);
   frame_5ce5c50__2->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_5ce5c50__2->GetYaxis()->SetLabelFont(132);
   frame_5ce5c50__2->GetYaxis()->SetLabelOffset(0.015);
   frame_5ce5c50__2->GetYaxis()->SetLabelSize(0.06);
   frame_5ce5c50__2->GetYaxis()->SetTitleSize(0.072);
   frame_5ce5c50__2->GetYaxis()->SetTitleOffset(1.1);
   frame_5ce5c50__2->GetYaxis()->SetTitleFont(132);
   frame_5ce5c50__2->GetZaxis()->SetLabelFont(132);
   frame_5ce5c50__2->GetZaxis()->SetLabelSize(0.06);
   frame_5ce5c50__2->GetZaxis()->SetTitleSize(0.072);
   frame_5ce5c50__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5ce5c50__2->GetZaxis()->SetTitleFont(132);
   frame_5ce5c50__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data_Ds+","Data, weighted","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Prompt","Prompt","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Secondary","From-#it{b}","LF");
   entry->SetFillStyle(1000);
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"2.3< #it{y}* <2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can_3_0_1->Modified();
   can_3_0_1->cd();
   can_3_0_1->SetSelected(can_3_0_1);
}


==> figs/DspA_mass.C <==
void DspA_mass()
{
//=========Macro generated from canvas: can/
//=========  (Fri Nov 10 00:23:29 2023) by ROOT version 6.22/00
   TCanvas *can = new TCanvas("can", "",718,1463,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->Range(1858.4,-150.5585,2069.067,790.432);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.15);
   can->SetTopMargin(0.08);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   TH1D *frame_3327610__1 = new TH1D("frame_3327610__1","A RooPlot of \"#it{M}(#it{KK#pi})\"",100,1890,2048);
   frame_3327610__1->SetBinContent(1,715.1527);
   frame_3327610__1->SetMaximum(715.1527);
   frame_3327610__1->SetEntries(1);
   frame_3327610__1->SetDirectory(0);
   frame_3327610__1->SetStats(0);
   frame_3327610__1->SetLineWidth(2);
   frame_3327610__1->SetMarkerStyle(20);
   frame_3327610__1->GetXaxis()->SetTitle("#it{M}(#it{KK}#it{#pi}) [MeV/#it{c}^{2}]");
   frame_3327610__1->GetXaxis()->SetNdivisions(505);
   frame_3327610__1->GetXaxis()->SetLabelFont(132);
   frame_3327610__1->GetXaxis()->SetLabelOffset(0.01);
   frame_3327610__1->GetXaxis()->SetLabelSize(0.06);
   frame_3327610__1->GetXaxis()->SetTitleSize(0.072);
   frame_3327610__1->GetXaxis()->SetTitleOffset(0.95);
   frame_3327610__1->GetXaxis()->SetTitleFont(132);
   frame_3327610__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_3327610__1->GetYaxis()->SetLabelFont(132);
   frame_3327610__1->GetYaxis()->SetLabelOffset(0.015);
   frame_3327610__1->GetYaxis()->SetLabelSize(0.06);
   frame_3327610__1->GetYaxis()->SetTitleSize(0.072);
   frame_3327610__1->GetYaxis()->SetTitleOffset(1.1);
   frame_3327610__1->GetYaxis()->SetTitleFont(132);
   frame_3327610__1->GetZaxis()->SetLabelFont(132);
   frame_3327610__1->GetZaxis()->SetLabelSize(0.06);
   frame_3327610__1->GetZaxis()->SetTitleSize(0.072);
   frame_3327610__1->GetZaxis()->SetTitleOffset(1.2);
   frame_3327610__1->GetZaxis()->SetTitleFont(132);
   frame_3327610__1->Draw("FUNC");
   
   Double_t data_fx3001[79] = {
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943,
   1945,
   1947,
   1949,
   1951,
   1953,
   1955,
   1957,
   1959,
   1961,
   1963,
   1965,
   1967,
   1969,
   1971,
   1973,
   1975,
   1977,
   1979,
   1981,
   1983,
   1985,
   1987,
   1989,
   1991,
   1993,
   1995,
   1997,
   1999,
   2001,
   2003,
   2005,
   2007,
   2009,
   2011,
   2013,
   2015,
   2017,
   2019,
   2021,
   2023,
   2025,
   2027,
   2029,
   2031,
   2033,
   2035,
   2037,
   2039,
   2041,
   2043,
   2045,
   2047};
   Double_t data_fy3001[79] = {
   25,
   23,
   25,
   22,
   22,
   32,
   24,
   21,
   26,
   26,
   22,
   20,
   14,
   25,
   18,
   15,
   27,
   29,
   21,
   21,
   27,
   21,
   11,
   32,
   24,
   23,
   30,
   25,
   21,
   25,
   37,
   37,
   62,
   98,
   145,
   246,
   378,
   487,
   613,
   655,
   595,
   466,
   362,
   222,
   157,
   102,
   58,
   51,
   43,
   26,
   21,
   25,
   14,
   20,
   24,
   18,
   17,
   15,
   23,
   13,
   19,
   16,
   15,
   17,
   19,
   13,
   15,
   18,
   23,
   17,
   14,
   16,
   12,
   18,
   12,
   12,
   14,
   23,
   11};
   Double_t data_felx3001[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[79] = {
   4.966335,
   4.760717,
   4.966335,
   4.654502,
   4.654502,
   5.627135,
   4.864612,
   4.545807,
   5.066015,
   5.066015,
   4.654502,
   4.434448,
   3.6965,
   4.966335,
   4.202887,
   3.82938,
   5.163771,
   5.353932,
   4.545807,
   4.545807,
   5.163771,
   4.545807,
   3.265579,
   5.627135,
   4.864612,
   4.760717,
   5.446522,
   4.966335,
   4.545807,
   4.966335,
   6.055143,
   6.055143,
   7.852713,
   9.882579,
   11.55197,
   15.19235,
   18.94865,
   21.57374,
   24.26388,
   25.09785,
   23.89775,
   21.09282,
   18.53287,
   14.40805,
   12.03994,
   9.611874,
   7.593751,
   7.117933,
   6.531834,
   5.066015,
   4.545807,
   4.966335,
   3.6965,
   4.434448,
   4.864612,
   4.202887,
   4.082184,
   3.82938,
   4.760717,
   3.558662,
   4.320219,
   3.957801,
   3.82938,
   4.082184,
   4.320219,
   3.558662,
   3.82938,
   4.202887,
   4.760717,
   4.082184,
   3.6965,
   3.957801,
   3.415266,
   4.202887,
   3.415266,
   3.415266,
   3.6965,
   4.760717,
   3.265579};
   Double_t data_fehx3001[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[79] = {
   6.066589,
   5.865235,
   6.066589,
   5.761366,
   5.761366,
   6.715753,
   5.966932,
   5.655182,
   6.164324,
   6.164324,
   5.761366,
   5.546519,
   4.830381,
   6.066589,
   5.321007,
   4.958738,
   6.260244,
   6.44702,
   5.655182,
   5.655182,
   6.260244,
   5.655182,
   4.416521,
   6.715753,
   5.966932,
   5.865235,
   6.538046,
   6.066589,
   5.655182,
   6.066589,
   7.137555,
   7.137555,
   8.916365,
   10.93319,
   12.55197,
   16.19235,
   19.94865,
   22.57374,
   25.26388,
   26.09785,
   24.89775,
   22.09282,
   19.53287,
   15.40805,
   13.03994,
   10.61187,
   8.659564,
   8.188122,
   7.608278,
   6.164324,
   5.655182,
   6.066589,
   4.830381,
   5.546519,
   5.966932,
   5.321007,
   5.203719,
   4.958738,
   5.865235,
   4.697573,
   5.435196,
   5.083066,
   4.958738,
   5.203719,
   5.435196,
   4.697573,
   4.958738,
   5.321007,
   5.865235,
   5.203719,
   4.830381,
   5.083066,
   4.559819,
   5.321007,
   4.559819,
   4.559819,
   4.830381,
   5.865235,
   4.416521};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(79,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Ds_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of Mass_plot__Ds_MM",100,1874.2,2063.8);
   Graph_data3001->SetMinimum(6.960979);
   Graph_data3001->SetMaximum(748.4342);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t model_fx1[142] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1953.2,
   1953.99,
   1954.78,
   1955.57,
   1956.36,
   1957.15,
   1957.94,
   1958.73,
   1959.125,
   1959.52,
   1959.915,
   1960.31,
   1960.705,
   1961.1,
   1961.89,
   1962.68,
   1964.26,
   1965.05,
   1965.445,
   1965.84,
   1966.235,
   1966.63,
   1967.025,
   1967.42,
   1967.815,
   1968.21,
   1968.605,
   1969,
   1969.395,
   1969.79,
   1970.185,
   1970.58,
   1970.975,
   1971.37,
   1971.765,
   1972.16,
   1972.555,
   1972.95,
   1973.74,
   1974.53,
   1975.32,
   1976.11,
   1976.505,
   1976.9,
   1977.295,
   1977.69,
   1978.085,
   1978.48,
   1978.875,
   1979.27,
   1980.06,
   1980.85,
   1981.64,
   1982.43,
   1983.22,
   1984.01,
   1984.8,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t model_fy1[142] = {
   0,
   24.18478,
   24.18478,
   24.10229,
   24.02012,
   23.9383,
   23.85686,
   23.77584,
   23.69526,
   23.61519,
   23.53566,
   23.45673,
   23.37847,
   23.30096,
   23.22427,
   23.14851,
   23.07379,
   23.00026,
   22.92807,
   22.85742,
   22.78853,
   22.7217,
   22.65725,
   22.59562,
   22.53733,
   22.48306,
   22.43368,
   22.39032,
   22.35449,
   22.32828,
   22.31457,
   22.3176,
   22.3437,
   22.40288,
   22.51195,
   22.70141,
   23.03318,
   23.65497,
   25.02524,
   27.73272,
   31.93271,
   38.29838,
   47.88872,
   54.40755,
   62.47736,
   72.50362,
   84.9847,
   100.5068,
   119.7204,
   143.2924,
   156.9074,
   171.8295,
   188.1084,
   205.7757,
   224.8412,
   245.2889,
   290.1138,
   339.471,
   445.7017,
   498.1317,
   522.992,
   546.4612,
   568.1748,
   587.7812,
   604.9515,
   619.3891,
   630.8384,
   639.0929,
   644.0014,
   645.4732,
   643.4805,
   638.06,
   629.3108,
   617.3921,
   602.5176,
   584.949,
   564.9879,
   542.967,
   519.2401,
   494.1728,
   441.4785,
   387.6854,
   335.2405,
   286.0702,
   263.1523,
   241.5046,
   221.2013,
   202.284,
   184.765,
   168.6313,
   153.8485,
   140.3648,
   117.0256,
   97.99965,
   82.61919,
   70.23689,
   60.27211,
   52.23289,
   45.72,
   36.08847,
   29.63559,
   25.32017,
   22.47842,
   20.64989,
   19.50076,
   18.79045,
   18.35171,
   18.07373,
   17.8868,
   17.74922,
   17.63727,
   17.53807,
   17.44496,
   17.35463,
   17.26552,
   17.17693,
   17.08855,
   17.00025,
   16.91199,
   16.82373,
   16.73548,
   16.64723,
   16.55897,
   16.47072,
   16.38247,
   16.29422,
   16.20597,
   16.11772,
   16.02947,
   15.94122,
   15.85296,
   15.76471,
   15.67646,
   15.58821,
   15.49996,
   15.41171,
   15.32346,
   15.23521,
   15.14696,
   15.14696,
   0,
   15.14696};
   TGraph *graph = new TGraph(142,model_fx1,model_fy1);
   graph->SetName("model");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model1 = new TH1F("Graph_model1","Projection of CBS+bkg",142,1872.304,2065.696);
   Graph_model1->SetMinimum(0);
   Graph_model1->SetMaximum(710.0205);
   Graph_model1->SetDirectory(0);
   Graph_model1->SetStats(0);
   Graph_model1->SetLineWidth(2);
   Graph_model1->SetMarkerStyle(20);
   Graph_model1->GetXaxis()->SetNdivisions(505);
   Graph_model1->GetXaxis()->SetLabelFont(132);
   Graph_model1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model1->GetXaxis()->SetLabelSize(0.06);
   Graph_model1->GetXaxis()->SetTitleSize(0.072);
   Graph_model1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model1->GetXaxis()->SetTitleFont(132);
   Graph_model1->GetYaxis()->SetLabelFont(132);
   Graph_model1->GetYaxis()->SetLabelOffset(0.015);
   Graph_model1->GetYaxis()->SetLabelSize(0.06);
   Graph_model1->GetYaxis()->SetTitleSize(0.072);
   Graph_model1->GetYaxis()->SetTitleOffset(1.1);
   Graph_model1->GetYaxis()->SetTitleFont(132);
   Graph_model1->GetZaxis()->SetLabelFont(132);
   Graph_model1->GetZaxis()->SetLabelSize(0.06);
   Graph_model1->GetZaxis()->SetTitleSize(0.072);
   Graph_model1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model1);
   
   graph->Draw("l");
   
   Double_t sign_fx2[143] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1953.2,
   1953.99,
   1954.78,
   1955.57,
   1956.36,
   1957.15,
   1957.94,
   1958.73,
   1959.125,
   1959.52,
   1959.915,
   1960.31,
   1960.705,
   1961.1,
   1961.495,
   1961.89,
   1962.68,
   1964.26,
   1965.05,
   1965.445,
   1965.84,
   1966.235,
   1966.63,
   1967.025,
   1967.42,
   1967.815,
   1968.21,
   1968.605,
   1969,
   1969.395,
   1969.79,
   1970.185,
   1970.58,
   1970.975,
   1971.37,
   1971.765,
   1972.16,
   1972.555,
   1972.95,
   1973.74,
   1974.53,
   1975.32,
   1976.11,
   1976.505,
   1976.9,
   1977.295,
   1977.69,
   1978.085,
   1978.48,
   1978.875,
   1979.27,
   1980.06,
   1980.85,
   1981.64,
   1982.43,
   1983.22,
   1984.01,
   1984.8,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t sign_fy2[143] = {
   0,
   0.2127078,
   0.2127078,
   0.2184702,
   0.2245536,
   0.2309855,
   0.2377966,
   0.2450217,
   0.2526996,
   0.2608742,
   0.2695954,
   0.2789199,
   0.2889125,
   0.2996477,
   0.3112114,
   0.3237035,
   0.3372404,
   0.3519589,
   0.3680208,
   0.3856187,
   0.4049842,
   0.4263976,
   0.4502018,
   0.476821,
   0.5067858,
   0.5407694,
   0.5796382,
   0.6245273,
   0.6769527,
   0.7389862,
   0.8135358,
   0.9048143,
   1.019164,
   1.1666,
   1.363918,
   1.641631,
   2.061648,
   2.771686,
   4.230209,
   7.025947,
   11.31419,
   17.7681,
   27.4467,
   34.00965,
   42.12358,
   52.19398,
   64.71918,
   80.2854,
   99.54316,
   123.1592,
   136.7963,
   151.7405,
   168.0414,
   185.7308,
   204.8184,
   225.2881,
   247.094,
   270.1571,
   319.5585,
   425.8775,
   478.3516,
   503.234,
   526.7252,
   548.4608,
   568.0893,
   585.2817,
   599.7414,
   611.2127,
   619.4892,
   624.4198,
   625.9136,
   623.9431,
   618.5446,
   609.8175,
   597.9209,
   583.0684,
   565.5218,
   545.5828,
   523.5839,
   499.8792,
   474.8339,
   422.1837,
   368.4348,
   316.034,
   266.9078,
   244.012,
   222.3863,
   202.1051,
   183.2098,
   165.7129,
   149.6013,
   134.8405,
   121.3789,
   98.08385,
   79.10202,
   63.76568,
   51.42751,
   41.50685,
   33.51176,
   27.043,
   17.49972,
   11.13509,
   6.907924,
   4.154425,
   2.41414,
   1.353262,
   0.7312065,
   0.3807145,
   0.1909886,
   0.0923093,
   0.04298407,
   0.01928377,
   0.008334853,
   0.003470768,
   0.001392434,
   0.0005382022,
   0.0002004185,
   7.190376e-05,
   2.485347e-05,
   8.276447e-06,
   2.655354e-06,
   8.207718e-07,
   2.444241e-07,
   7.01273e-08,
   1.938437e-08,
   5.162237e-09,
   1.324481e-09,
   3.273973e-10,
   7.79697e-11,
   1.78895e-11,
   3.954506e-12,
   8.421854e-13,
   1.728004e-13,
   3.415886e-14,
   6.505542e-15,
   1.193672e-15,
   2.110126e-16,
   3.593794e-17,
   5.896841e-18,
   9.321961e-19,
   9.321961e-19,
   0,
   9.321961e-19};
   graph = new TGraph(143,sign_fx2,sign_fy2);
   graph->SetName("sign");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sign2 = new TH1F("Graph_sign2","Projection of CBS+bkg",143,1872.304,2065.696);
   Graph_sign2->SetMinimum(0);
   Graph_sign2->SetMaximum(688.505);
   Graph_sign2->SetDirectory(0);
   Graph_sign2->SetStats(0);
   Graph_sign2->SetLineWidth(2);
   Graph_sign2->SetMarkerStyle(20);
   Graph_sign2->GetXaxis()->SetNdivisions(505);
   Graph_sign2->GetXaxis()->SetLabelFont(132);
   Graph_sign2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sign2->GetXaxis()->SetLabelSize(0.06);
   Graph_sign2->GetXaxis()->SetTitleSize(0.072);
   Graph_sign2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sign2->GetXaxis()->SetTitleFont(132);
   Graph_sign2->GetYaxis()->SetLabelFont(132);
   Graph_sign2->GetYaxis()->SetLabelOffset(0.015);
   Graph_sign2->GetYaxis()->SetLabelSize(0.06);
   Graph_sign2->GetYaxis()->SetTitleSize(0.072);
   Graph_sign2->GetYaxis()->SetTitleOffset(1.1);
   Graph_sign2->GetYaxis()->SetTitleFont(132);
   Graph_sign2->GetZaxis()->SetLabelFont(132);
   Graph_sign2->GetZaxis()->SetLabelSize(0.06);
   Graph_sign2->GetZaxis()->SetTitleSize(0.072);
   Graph_sign2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sign2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sign2);
   
   graph->Draw("l");
   
   Double_t bkgn_fx3[106] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1953.2,
   1954.78,
   1956.36,
   1957.94,
   1959.52,
   1961.1,
   1962.68,
   1964.26,
   1965.84,
   1967.42,
   1969,
   1970.58,
   1972.16,
   1973.74,
   1975.32,
   1976.9,
   1978.48,
   1980.06,
   1981.64,
   1983.22,
   1984.8,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t bkgn_fy3[106] = {
   0,
   23.97207,
   23.97207,
   23.88382,
   23.79557,
   23.70732,
   23.61907,
   23.53081,
   23.44256,
   23.35431,
   23.26606,
   23.17781,
   23.08956,
   23.00131,
   22.91306,
   22.82481,
   22.73655,
   22.6483,
   22.56005,
   22.4718,
   22.38355,
   22.2953,
   22.20705,
   22.1188,
   22.03054,
   21.94229,
   21.85404,
   21.76579,
   21.67754,
   21.58929,
   21.50104,
   21.41279,
   21.32454,
   21.23628,
   21.14803,
   21.05978,
   20.97153,
   20.88328,
   20.79503,
   20.70678,
   20.61853,
   20.53028,
   20.44202,
   20.35377,
   20.26552,
   20.17727,
   20.08902,
   20.00077,
   19.91252,
   19.82427,
   19.73602,
   19.64776,
   19.55951,
   19.47126,
   19.38301,
   19.29476,
   19.20651,
   19.11826,
   19.03001,
   18.94175,
   18.8535,
   18.76525,
   18.677,
   18.58875,
   18.5005,
   18.41225,
   18.324,
   18.23575,
   18.14749,
   18.05924,
   17.97099,
   17.88274,
   17.79449,
   17.70624,
   17.61799,
   17.52974,
   17.44149,
   17.35323,
   17.26498,
   17.17673,
   17.08848,
   17.00023,
   16.91198,
   16.82373,
   16.73548,
   16.64723,
   16.55897,
   16.47072,
   16.38247,
   16.29422,
   16.20597,
   16.11772,
   16.02947,
   15.94122,
   15.85296,
   15.76471,
   15.67646,
   15.58821,
   15.49996,
   15.41171,
   15.32346,
   15.23521,
   15.14696,
   15.14696,
   0,
   15.14696};
   graph = new TGraph(106,bkgn_fx3,bkgn_fy3);
   graph->SetName("bkgn");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgn3 = new TH1F("Graph_bkgn3","Projection of CBS+bkg",106,1872.304,2065.696);
   Graph_bkgn3->SetMinimum(0);
   Graph_bkgn3->SetMaximum(26.36928);
   Graph_bkgn3->SetDirectory(0);
   Graph_bkgn3->SetStats(0);
   Graph_bkgn3->SetLineWidth(2);
   Graph_bkgn3->SetMarkerStyle(20);
   Graph_bkgn3->GetXaxis()->SetNdivisions(505);
   Graph_bkgn3->GetXaxis()->SetLabelFont(132);
   Graph_bkgn3->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgn3->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgn3->GetXaxis()->SetTitleFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelOffset(0.015);
   Graph_bkgn3->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetYaxis()->SetTitleOffset(1.1);
   Graph_bkgn3->GetYaxis()->SetTitleFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgn3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgn3);
   
   graph->Draw("l");
   
   Double_t data_fx3002[79] = {
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943,
   1945,
   1947,
   1949,
   1951,
   1953,
   1955,
   1957,
   1959,
   1961,
   1963,
   1965,
   1967,
   1969,
   1971,
   1973,
   1975,
   1977,
   1979,
   1981,
   1983,
   1985,
   1987,
   1989,
   1991,
   1993,
   1995,
   1997,
   1999,
   2001,
   2003,
   2005,
   2007,
   2009,
   2011,
   2013,
   2015,
   2017,
   2019,
   2021,
   2023,
   2025,
   2027,
   2029,
   2031,
   2033,
   2035,
   2037,
   2039,
   2041,
   2043,
   2045,
   2047};
   Double_t data_fy3002[79] = {
   25,
   23,
   25,
   22,
   22,
   32,
   24,
   21,
   26,
   26,
   22,
   20,
   14,
   25,
   18,
   15,
   27,
   29,
   21,
   21,
   27,
   21,
   11,
   32,
   24,
   23,
   30,
   25,
   21,
   25,
   37,
   37,
   62,
   98,
   145,
   246,
   378,
   487,
   613,
   655,
   595,
   466,
   362,
   222,
   157,
   102,
   58,
   51,
   43,
   26,
   21,
   25,
   14,
   20,
   24,
   18,
   17,
   15,
   23,
   13,
   19,
   16,
   15,
   17,
   19,
   13,
   15,
   18,
   23,
   17,
   14,
   16,
   12,
   18,
   12,
   12,
   14,
   23,
   11};
   Double_t data_felx3002[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3002[79] = {
   4.966335,
   4.760717,
   4.966335,
   4.654502,
   4.654502,
   5.627135,
   4.864612,
   4.545807,
   5.066015,
   5.066015,
   4.654502,
   4.434448,
   3.6965,
   4.966335,
   4.202887,
   3.82938,
   5.163771,
   5.353932,
   4.545807,
   4.545807,
   5.163771,
   4.545807,
   3.265579,
   5.627135,
   4.864612,
   4.760717,
   5.446522,
   4.966335,
   4.545807,
   4.966335,
   6.055143,
   6.055143,
   7.852713,
   9.882579,
   11.55197,
   15.19235,
   18.94865,
   21.57374,
   24.26388,
   25.09785,
   23.89775,
   21.09282,
   18.53287,
   14.40805,
   12.03994,
   9.611874,
   7.593751,
   7.117933,
   6.531834,
   5.066015,
   4.545807,
   4.966335,
   3.6965,
   4.434448,
   4.864612,
   4.202887,
   4.082184,
   3.82938,
   4.760717,
   3.558662,
   4.320219,
   3.957801,
   3.82938,
   4.082184,
   4.320219,
   3.558662,
   3.82938,
   4.202887,
   4.760717,
   4.082184,
   3.6965,
   3.957801,
   3.415266,
   4.202887,
   3.415266,
   3.415266,
   3.6965,
   4.760717,
   3.265579};
   Double_t data_fehx3002[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3002[79] = {
   6.066589,
   5.865235,
   6.066589,
   5.761366,
   5.761366,
   6.715753,
   5.966932,
   5.655182,
   6.164324,
   6.164324,
   5.761366,
   5.546519,
   4.830381,
   6.066589,
   5.321007,
   4.958738,
   6.260244,
   6.44702,
   5.655182,
   5.655182,
   6.260244,
   5.655182,
   4.416521,
   6.715753,
   5.966932,
   5.865235,
   6.538046,
   6.066589,
   5.655182,
   6.066589,
   7.137555,
   7.137555,
   8.916365,
   10.93319,
   12.55197,
   16.19235,
   19.94865,
   22.57374,
   25.26388,
   26.09785,
   24.89775,
   22.09282,
   19.53287,
   15.40805,
   13.03994,
   10.61187,
   8.659564,
   8.188122,
   7.608278,
   6.164324,
   5.655182,
   6.066589,
   4.830381,
   5.546519,
   5.966932,
   5.321007,
   5.203719,
   4.958738,
   5.865235,
   4.697573,
   5.435196,
   5.083066,
   4.958738,
   5.203719,
   5.435196,
   4.697573,
   4.958738,
   5.321007,
   5.865235,
   5.203719,
   4.830381,
   5.083066,
   4.559819,
   5.321007,
   4.559819,
   4.559819,
   4.830381,
   5.865235,
   4.416521};
   grae = new TGraphAsymmErrors(79,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Ds_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of Mass_plot__Ds_MM",100,1874.2,2063.8);
   Graph_data3002->SetMinimum(6.960979);
   Graph_data3002->SetMaximum(748.4342);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_3327610__2 = new TH1D("frame_3327610__2","A RooPlot of \"#it{M}(#it{KK#pi})\"",100,1890,2048);
   frame_3327610__2->SetBinContent(1,715.1527);
   frame_3327610__2->SetMaximum(715.1527);
   frame_3327610__2->SetEntries(1);
   frame_3327610__2->SetDirectory(0);
   frame_3327610__2->SetStats(0);
   frame_3327610__2->SetLineWidth(2);
   frame_3327610__2->SetMarkerStyle(20);
   frame_3327610__2->GetXaxis()->SetTitle("#it{M}(#it{KK}#it{#pi}) [MeV/#it{c}^{2}]");
   frame_3327610__2->GetXaxis()->SetNdivisions(505);
   frame_3327610__2->GetXaxis()->SetLabelFont(132);
   frame_3327610__2->GetXaxis()->SetLabelOffset(0.01);
   frame_3327610__2->GetXaxis()->SetLabelSize(0.06);
   frame_3327610__2->GetXaxis()->SetTitleSize(0.072);
   frame_3327610__2->GetXaxis()->SetTitleOffset(0.95);
   frame_3327610__2->GetXaxis()->SetTitleFont(132);
   frame_3327610__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_3327610__2->GetYaxis()->SetLabelFont(132);
   frame_3327610__2->GetYaxis()->SetLabelOffset(0.015);
   frame_3327610__2->GetYaxis()->SetLabelSize(0.06);
   frame_3327610__2->GetYaxis()->SetTitleSize(0.072);
   frame_3327610__2->GetYaxis()->SetTitleOffset(1.1);
   frame_3327610__2->GetYaxis()->SetTitleFont(132);
   frame_3327610__2->GetZaxis()->SetLabelFont(132);
   frame_3327610__2->GetZaxis()->SetLabelSize(0.06);
   frame_3327610__2->GetZaxis()->SetTitleSize(0.072);
   frame_3327610__2->GetZaxis()->SetTitleOffset(1.2);
   frame_3327610__2->GetZaxis()->SetTitleFont(132);
   frame_3327610__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sign","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgn","Background","l");
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.73,0.35,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"2.3< #it{y}* <2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> figs/Fig10a.C <==
void XsectionPA()
{
//=========Macro generated from canvas: pic/
//=========  (Fri Nov 10 14:07:50 2023) by ROOT version 6.22/00
   TCanvas *pic = new TCanvas("pic", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic->Range(-2.25,-3.839468,15.80556,2.50778);
   pic->SetFillColor(0);
   pic->SetBorderMode(0);
   pic->SetBorderSize(2);
   pic->SetLogy();
   pic->SetTickx(1);
   pic->SetTicky(1);
   pic->SetLeftMargin(0.18);
   pic->SetTopMargin(0.08);
   pic->SetBottomMargin(0.16);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   
   TH1F *s0__1 = new TH1F("s0__1","",13,1,14);
   s0__1->SetBinContent(1,18.27579);
   s0__1->SetBinContent(2,12.21527);
   s0__1->SetBinContent(3,6.28588);
   s0__1->SetBinContent(4,3.168307);
   s0__1->SetBinContent(5,1.663599);
   s0__1->SetBinContent(6,0.8759771);
   s0__1->SetBinContent(7,0.491095);
   s0__1->SetBinContent(8,0.308401);
   s0__1->SetBinContent(9,0.1839546);
   s0__1->SetBinContent(10,0.1219279);
   s0__1->SetBinContent(11,0.09035787);
   s0__1->SetBinContent(12,0.05736079);
   s0__1->SetBinContent(13,0.03674001);
   s0__1->SetBinError(1,0.3049974);
   s0__1->SetBinError(2,0.05916273);
   s0__1->SetBinError(3,0.02489237);
   s0__1->SetBinError(4,0.01355693);
   s0__1->SetBinError(5,0.00825548);
   s0__1->SetBinError(6,0.01820383);
   s0__1->SetBinError(7,0.004519103);
   s0__1->SetBinError(8,0.0002245486);
   s0__1->SetBinError(9,2.061171e-07);
   s0__1->SetBinError(10,0.001926495);
   s0__1->SetBinError(11,0.001172512);
   s0__1->SetBinError(12,0.0008814752);
   s0__1->SetBinError(13,0.001194402);
   s0__1->SetMinimum(0.0015);
   s0__1->SetMaximum(100);
   s0__1->SetEntries(13);
   s0__1->SetStats(0);
   s0__1->SetLineWidth(2);
   s0__1->SetMarkerStyle(20);
   s0__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   s0__1->GetXaxis()->SetNdivisions(505);
   s0__1->GetXaxis()->SetLabelFont(132);
   s0__1->GetXaxis()->SetLabelOffset(0.01);
   s0__1->GetXaxis()->SetLabelSize(0.06);
   s0__1->GetXaxis()->SetTitleSize(0.06);
   s0__1->GetXaxis()->SetTitleOffset(0.95);
   s0__1->GetXaxis()->SetTitleFont(132);
   s0__1->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   s0__1->GetYaxis()->SetNdivisions(504);
   s0__1->GetYaxis()->SetLabelFont(132);
   s0__1->GetYaxis()->SetLabelOffset(0.015);
   s0__1->GetYaxis()->SetLabelSize(0.06);
   s0__1->GetYaxis()->SetTitleSize(0.06);
   s0__1->GetYaxis()->SetTitleOffset(1.4);
   s0__1->GetYaxis()->SetTitleFont(132);
   s0__1->GetZaxis()->SetLabelFont(132);
   s0__1->GetZaxis()->SetLabelSize(0.06);
   s0__1->GetZaxis()->SetTitleSize(0.072);
   s0__1->GetZaxis()->SetTitleOffset(1.2);
   s0__1->GetZaxis()->SetTitleFont(132);
   s0__1->Draw("e");
   
   Double_t graph_fwd0_fx1001[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_fwd0_fy1001[13] = {
   18.27579,
   12.21527,
   6.28588,
   3.168307,
   1.663599,
   0.8759771,
   0.491095,
   0.308401,
   0.1839546,
   0.1219279,
   0.09035787,
   0.05736079,
   0.03674001};
   Double_t graph_fwd0_fex1001[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_fwd0_fey1001[13] = {
   1.724469,
   0.9581083,
   0.4482126,
   0.2100877,
   0.1076989,
   0.05544236,
   0.03131891,
   0.02186728,
   0.01262283,
   0.008040133,
   0.006621011,
   0.004481496,
   0.00384967};
   TGraphErrors *gre = new TGraphErrors(13,graph_fwd0_fx1001,graph_fwd0_fy1001,graph_fwd0_fex1001,graph_fwd0_fey1001);
   gre->SetName("graph_fwd0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_fwd01001 = new TH1F("Graph_graph_fwd01001","Graph",100,0.18,14.82);
   Graph_graph_fwd01001->SetMinimum(0.0296013);
   Graph_graph_fwd01001->SetMaximum(21.99699);
   Graph_graph_fwd01001->SetDirectory(0);
   Graph_graph_fwd01001->SetStats(0);
   Graph_graph_fwd01001->SetLineWidth(2);
   Graph_graph_fwd01001->SetMarkerStyle(20);
   Graph_graph_fwd01001->GetXaxis()->SetNdivisions(505);
   Graph_graph_fwd01001->GetXaxis()->SetLabelFont(132);
   Graph_graph_fwd01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_fwd01001->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_fwd01001->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_fwd01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_fwd01001->GetXaxis()->SetTitleFont(132);
   Graph_graph_fwd01001->GetYaxis()->SetLabelFont(132);
   Graph_graph_fwd01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_fwd01001->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_fwd01001->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_fwd01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_fwd01001->GetYaxis()->SetTitleFont(132);
   Graph_graph_fwd01001->GetZaxis()->SetLabelFont(132);
   Graph_graph_fwd01001->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_fwd01001->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_fwd01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_fwd01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_fwd01001);
   
   gre->Draw("e2,");
   
   TH1F *s1__2 = new TH1F("s1__2","",13,1,14);
   s1__2->SetBinContent(1,18.38952);
   s1__2->SetBinContent(2,12.01968);
   s1__2->SetBinContent(3,6.172281);
   s1__2->SetBinContent(4,3.019847);
   s1__2->SetBinContent(5,1.542768);
   s1__2->SetBinContent(6,0.8404874);
   s1__2->SetBinContent(7,0.4818396);
   s1__2->SetBinContent(8,0.2802846);
   s1__2->SetBinContent(9,0.1761466);
   s1__2->SetBinContent(10,0.1095974);
   s1__2->SetBinContent(11,0.07019449);
   s1__2->SetBinContent(12,0.04657307);
   s1__2->SetBinContent(13,0.03152522);
   s1__2->SetBinError(1,0.09470421);
   s1__2->SetBinError(2,0.02436348);
   s1__2->SetBinError(3,0.013528);
   s1__2->SetBinError(4,0.004565504);
   s1__2->SetBinError(5,0.004873349);
   s1__2->SetBinError(6,0.004341652);
   s1__2->SetBinError(7,0.003025677);
   s1__2->SetBinError(8,0.00185776);
   s1__2->SetBinError(9,0.001454772);
   s1__2->SetBinError(10,0.002023396);
   s1__2->SetBinError(11,0.001011731);
   s1__2->SetBinError(12,0.0007705747);
   s1__2->SetBinError(13,0.000638604);
   s1__2->SetEntries(13);
   s1__2->SetStats(0);
   s1__2->SetLineColor(2);
   s1__2->SetLineWidth(2);
   s1__2->SetMarkerColor(2);
   s1__2->SetMarkerStyle(21);
   s1__2->GetXaxis()->SetNdivisions(505);
   s1__2->GetXaxis()->SetLabelFont(132);
   s1__2->GetXaxis()->SetLabelOffset(0.01);
   s1__2->GetXaxis()->SetLabelSize(0.06);
   s1__2->GetXaxis()->SetTitleSize(0.072);
   s1__2->GetXaxis()->SetTitleOffset(0.95);
   s1__2->GetXaxis()->SetTitleFont(132);
   s1__2->GetYaxis()->SetLabelFont(132);
   s1__2->GetYaxis()->SetLabelOffset(0.015);
   s1__2->GetYaxis()->SetLabelSize(0.06);
   s1__2->GetYaxis()->SetTitleSize(0.072);
   s1__2->GetYaxis()->SetTitleOffset(1.1);
   s1__2->GetYaxis()->SetTitleFont(132);
   s1__2->GetZaxis()->SetLabelFont(132);
   s1__2->GetZaxis()->SetLabelSize(0.06);
   s1__2->GetZaxis()->SetTitleSize(0.072);
   s1__2->GetZaxis()->SetTitleOffset(1.2);
   s1__2->GetZaxis()->SetTitleFont(132);
   s1__2->Draw("same,e");
   
   Double_t graph_fwd1_fx1002[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_fwd1_fy1002[13] = {
   18.38952,
   12.01968,
   6.172281,
   3.019847,
   1.542768,
   0.8404874,
   0.4818396,
   0.2802846,
   0.1761466,
   0.1095974,
   0.07019449,
   0.04657307,
   0.03152523};
   Double_t graph_fwd1_fex1002[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_fwd1_fey1002[13] = {
   1.333637,
   0.7845475,
   0.3846844,
   0.2231073,
   0.09383491,
   0.06089979,
   0.03058411,
   0.0178356,
   0.01193935,
   0.007341826,
   0.005615897,
   0.003415539,
   0.002541162};
   gre = new TGraphErrors(13,graph_fwd1_fx1002,graph_fwd1_fy1002,graph_fwd1_fex1002,graph_fwd1_fey1002);
   gre->SetName("graph_fwd1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_fwd11002 = new TH1F("Graph_graph_fwd11002","Graph",100,0.18,14.82);
   Graph_graph_fwd11002->SetMinimum(0.02608566);
   Graph_graph_fwd11002->SetMaximum(21.69258);
   Graph_graph_fwd11002->SetDirectory(0);
   Graph_graph_fwd11002->SetStats(0);
   Graph_graph_fwd11002->SetLineWidth(2);
   Graph_graph_fwd11002->SetMarkerStyle(20);
   Graph_graph_fwd11002->GetXaxis()->SetNdivisions(505);
   Graph_graph_fwd11002->GetXaxis()->SetLabelFont(132);
   Graph_graph_fwd11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_fwd11002->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_fwd11002->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_fwd11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_fwd11002->GetXaxis()->SetTitleFont(132);
   Graph_graph_fwd11002->GetYaxis()->SetLabelFont(132);
   Graph_graph_fwd11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_fwd11002->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_fwd11002->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_fwd11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_fwd11002->GetYaxis()->SetTitleFont(132);
   Graph_graph_fwd11002->GetZaxis()->SetLabelFont(132);
   Graph_graph_fwd11002->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_fwd11002->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_fwd11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_fwd11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_fwd11002);
   
   gre->Draw("e2,");
   
   TH1F *s2__3 = new TH1F("s2__3","",13,1,14);
   s2__3->SetBinContent(1,17.36893);
   s2__3->SetBinContent(2,11.0182);
   s2__3->SetBinContent(3,5.409835);
   s2__3->SetBinContent(4,2.708104);
   s2__3->SetBinContent(5,1.350388);
   s2__3->SetBinContent(6,0.7295935);
   s2__3->SetBinContent(7,0.4049471);
   s2__3->SetBinContent(8,0.2399663);
   s2__3->SetBinContent(9,0.1414336);
   s2__3->SetBinContent(10,0.09094396);
   s2__3->SetBinContent(11,0.06057648);
   s2__3->SetBinContent(12,0.03858635);
   s2__3->SetBinContent(13,0.02857792);
   s2__3->SetBinError(1,0.02039464);
   s2__3->SetBinError(2,0.08251124);
   s2__3->SetBinError(3,0.01028059);
   s2__3->SetBinError(4,0.008793903);
   s2__3->SetBinError(5,0.005016454);
   s2__3->SetBinError(6,0.004310612);
   s2__3->SetBinError(7,0.002293188);
   s2__3->SetBinError(8,0.001798298);
   s2__3->SetBinError(9,0.001612231);
   s2__3->SetBinError(10,0.001214148);
   s2__3->SetBinError(11,0.0009774303);
   s2__3->SetBinError(12,0.001403721);
   s2__3->SetBinError(13,0.0007773482);
   s2__3->SetEntries(13);
   s2__3->SetStats(0);
   s2__3->SetLineColor(3);
   s2__3->SetLineWidth(2);
   s2__3->SetMarkerColor(3);
   s2__3->SetMarkerStyle(22);
   s2__3->GetXaxis()->SetNdivisions(505);
   s2__3->GetXaxis()->SetLabelFont(132);
   s2__3->GetXaxis()->SetLabelOffset(0.01);
   s2__3->GetXaxis()->SetLabelSize(0.06);
   s2__3->GetXaxis()->SetTitleSize(0.072);
   s2__3->GetXaxis()->SetTitleOffset(0.95);
   s2__3->GetXaxis()->SetTitleFont(132);
   s2__3->GetYaxis()->SetLabelFont(132);
   s2__3->GetYaxis()->SetLabelOffset(0.015);
   s2__3->GetYaxis()->SetLabelSize(0.06);
   s2__3->GetYaxis()->SetTitleSize(0.072);
   s2__3->GetYaxis()->SetTitleOffset(1.1);
   s2__3->GetYaxis()->SetTitleFont(132);
   s2__3->GetZaxis()->SetLabelFont(132);
   s2__3->GetZaxis()->SetLabelSize(0.06);
   s2__3->GetZaxis()->SetTitleSize(0.072);
   s2__3->GetZaxis()->SetTitleOffset(1.2);
   s2__3->GetZaxis()->SetTitleFont(132);
   s2__3->Draw("same,e");
   
   Double_t graph_fwd2_fx1003[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_fwd2_fy1003[13] = {
   17.36893,
   11.0182,
   5.409835,
   2.708104,
   1.350388,
   0.7295934,
   0.4049471,
   0.2399663,
   0.1414336,
   0.09094396,
   0.06057648,
   0.03858635,
   0.02857792};
   Double_t graph_fwd2_fex1003[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_fwd2_fey1003[13] = {
   1.181069,
   0.7031656,
   0.3227315,
   0.1777107,
   0.09515848,
   0.05008074,
   0.0293067,
   0.01710915,
   0.01049599,
   0.00729263,
   0.005146757,
   0.003533722,
   0.002706766};
   gre = new TGraphErrors(13,graph_fwd2_fx1003,graph_fwd2_fy1003,graph_fwd2_fex1003,graph_fwd2_fey1003);
   gre->SetName("graph_fwd2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_fwd21003 = new TH1F("Graph_graph_fwd21003","Graph",100,0.18,14.82);
   Graph_graph_fwd21003->SetMinimum(0.02328403);
   Graph_graph_fwd21003->SetMaximum(20.40241);
   Graph_graph_fwd21003->SetDirectory(0);
   Graph_graph_fwd21003->SetStats(0);
   Graph_graph_fwd21003->SetLineWidth(2);
   Graph_graph_fwd21003->SetMarkerStyle(20);
   Graph_graph_fwd21003->GetXaxis()->SetNdivisions(505);
   Graph_graph_fwd21003->GetXaxis()->SetLabelFont(132);
   Graph_graph_fwd21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_fwd21003->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_fwd21003->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_fwd21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_fwd21003->GetXaxis()->SetTitleFont(132);
   Graph_graph_fwd21003->GetYaxis()->SetLabelFont(132);
   Graph_graph_fwd21003->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_fwd21003->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_fwd21003->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_fwd21003->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_fwd21003->GetYaxis()->SetTitleFont(132);
   Graph_graph_fwd21003->GetZaxis()->SetLabelFont(132);
   Graph_graph_fwd21003->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_fwd21003->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_fwd21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_fwd21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_fwd21003);
   
   gre->Draw("e2,");
   
   TH1F *s3__4 = new TH1F("s3__4","",13,1,14);
   s3__4->SetBinContent(1,15.32943);
   s3__4->SetBinContent(2,9.20549);
   s3__4->SetBinContent(3,4.552108);
   s3__4->SetBinContent(4,2.159574);
   s3__4->SetBinContent(5,1.062285);
   s3__4->SetBinContent(6,0.5682136);
   s3__4->SetBinContent(7,0.3078951);
   s3__4->SetBinContent(8,0.1767663);
   s3__4->SetBinContent(9,0.1100433);
   s3__4->SetBinContent(10,0.06550306);
   s3__4->SetBinContent(11,0.03949654);
   s3__4->SetBinError(1,0.08009347);
   s3__4->SetBinError(2,0.02614691);
   s3__4->SetBinError(3,0.01030665);
   s3__4->SetBinError(4,0.008102881);
   s3__4->SetBinError(5,0.00457337);
   s3__4->SetBinError(6,0.003975432);
   s3__4->SetBinError(7,0.003113565);
   s3__4->SetBinError(8,0.002539794);
   s3__4->SetBinError(9,0.001882426);
   s3__4->SetBinError(10,0.001934589);
   s3__4->SetBinError(11,0.001914549);
   s3__4->SetEntries(13);
   s3__4->SetStats(0);
   s3__4->SetLineColor(4);
   s3__4->SetLineWidth(2);
   s3__4->SetMarkerColor(4);
   s3__4->SetMarkerStyle(23);
   s3__4->GetXaxis()->SetNdivisions(505);
   s3__4->GetXaxis()->SetLabelFont(132);
   s3__4->GetXaxis()->SetLabelOffset(0.01);
   s3__4->GetXaxis()->SetLabelSize(0.06);
   s3__4->GetXaxis()->SetTitleSize(0.072);
   s3__4->GetXaxis()->SetTitleOffset(0.95);
   s3__4->GetXaxis()->SetTitleFont(132);
   s3__4->GetYaxis()->SetLabelFont(132);
   s3__4->GetYaxis()->SetLabelOffset(0.015);
   s3__4->GetYaxis()->SetLabelSize(0.06);
   s3__4->GetYaxis()->SetTitleSize(0.072);
   s3__4->GetYaxis()->SetTitleOffset(1.1);
   s3__4->GetYaxis()->SetTitleFont(132);
   s3__4->GetZaxis()->SetLabelFont(132);
   s3__4->GetZaxis()->SetLabelSize(0.06);
   s3__4->GetZaxis()->SetTitleSize(0.072);
   s3__4->GetZaxis()->SetTitleOffset(1.2);
   s3__4->GetZaxis()->SetTitleFont(132);
   s3__4->Draw("same,e");
   
   Double_t graph_fwd3_fx1004[11] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5};
   Double_t graph_fwd3_fy1004[11] = {
   15.32943,
   9.20549,
   4.552108,
   2.159574,
   1.062285,
   0.5682136,
   0.3078951,
   0.1767663,
   0.1100433,
   0.06550306,
   0.03949654};
   Double_t graph_fwd3_fex1004[11] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_fwd3_fey1004[11] = {
   0.9879705,
   0.5685773,
   0.3394019,
   0.166126,
   0.08539197,
   0.04900668,
   0.02730872,
   0.01837577,
   0.01246348,
   0.006384718,
   0.004914114};
   gre = new TGraphErrors(11,graph_fwd3_fx1004,graph_fwd3_fy1004,graph_fwd3_fex1004,graph_fwd3_fey1004);
   gre->SetName("graph_fwd3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_fwd31004 = new TH1F("Graph_graph_fwd31004","Graph",100,0.38,12.62);
   Graph_graph_fwd31004->SetMinimum(0.03112419);
   Graph_graph_fwd31004->SetMaximum(17.94568);
   Graph_graph_fwd31004->SetDirectory(0);
   Graph_graph_fwd31004->SetStats(0);
   Graph_graph_fwd31004->SetLineWidth(2);
   Graph_graph_fwd31004->SetMarkerStyle(20);
   Graph_graph_fwd31004->GetXaxis()->SetNdivisions(505);
   Graph_graph_fwd31004->GetXaxis()->SetLabelFont(132);
   Graph_graph_fwd31004->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_fwd31004->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_fwd31004->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_fwd31004->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_fwd31004->GetXaxis()->SetTitleFont(132);
   Graph_graph_fwd31004->GetYaxis()->SetLabelFont(132);
   Graph_graph_fwd31004->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_fwd31004->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_fwd31004->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_fwd31004->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_fwd31004->GetYaxis()->SetTitleFont(132);
   Graph_graph_fwd31004->GetZaxis()->SetLabelFont(132);
   Graph_graph_fwd31004->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_fwd31004->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_fwd31004->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_fwd31004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_fwd31004);
   
   gre->Draw("e2,");
   
   TH1F *s4__5 = new TH1F("s4__5","",13,1,14);
   s4__5->SetBinContent(1,11.03187);
   s4__5->SetBinContent(2,7.066468);
   s4__5->SetBinContent(3,3.497524);
   s4__5->SetBinContent(4,1.56643);
   s4__5->SetBinContent(5,0.7570632);
   s4__5->SetBinContent(6,0.3725844);
   s4__5->SetBinContent(7,0.2002124);
   s4__5->SetBinContent(8,0.112387);
   s4__5->SetBinError(1,0.1081529);
   s4__5->SetBinError(2,0.03463476);
   s4__5->SetBinError(3,0.02029925);
   s4__5->SetBinError(4,0.01358338);
   s4__5->SetBinError(5,0.008807042);
   s4__5->SetBinError(6,0.01482909);
   s4__5->SetBinError(7,0.008188616);
   s4__5->SetBinError(8,0.009825321);
   s4__5->SetEntries(13);
   s4__5->SetStats(0);
   s4__5->SetLineColor(6);
   s4__5->SetLineWidth(2);
   s4__5->SetMarkerColor(6);
   s4__5->SetMarkerStyle(24);
   s4__5->GetXaxis()->SetNdivisions(505);
   s4__5->GetXaxis()->SetLabelFont(132);
   s4__5->GetXaxis()->SetLabelOffset(0.01);
   s4__5->GetXaxis()->SetLabelSize(0.06);
   s4__5->GetXaxis()->SetTitleSize(0.072);
   s4__5->GetXaxis()->SetTitleOffset(0.95);
   s4__5->GetXaxis()->SetTitleFont(132);
   s4__5->GetYaxis()->SetLabelFont(132);
   s4__5->GetYaxis()->SetLabelOffset(0.015);
   s4__5->GetYaxis()->SetLabelSize(0.06);
   s4__5->GetYaxis()->SetTitleSize(0.072);
   s4__5->GetYaxis()->SetTitleOffset(1.1);
   s4__5->GetYaxis()->SetTitleFont(132);
   s4__5->GetZaxis()->SetLabelFont(132);
   s4__5->GetZaxis()->SetLabelSize(0.06);
   s4__5->GetZaxis()->SetTitleSize(0.072);
   s4__5->GetZaxis()->SetTitleOffset(1.2);
   s4__5->GetZaxis()->SetTitleFont(132);
   s4__5->Draw("same,e");
   
   Double_t graph_fwd4_fx1005[8] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5};
   Double_t graph_fwd4_fy1005[8] = {
   11.03187,
   7.066468,
   3.497524,
   1.56643,
   0.7570632,
   0.3725844,
   0.2002124,
   0.112387};
   Double_t graph_fwd4_fex1005[8] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_fwd4_fey1005[8] = {
   0.893131,
   0.7281296,
   0.3145672,
   0.1617635,
   0.07983546,
   0.05444584,
   0.02953153,
   0.01682471};
   gre = new TGraphErrors(8,graph_fwd4_fx1005,graph_fwd4_fy1005,graph_fwd4_fex1005,graph_fwd4_fey1005);
   gre->SetName("graph_fwd4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(6);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_fwd41005 = new TH1F("Graph_graph_fwd41005","Graph",100,0.68,9.32);
   Graph_graph_fwd41005->SetMinimum(0.08600605);
   Graph_graph_fwd41005->SetMaximum(13.10795);
   Graph_graph_fwd41005->SetDirectory(0);
   Graph_graph_fwd41005->SetStats(0);
   Graph_graph_fwd41005->SetLineWidth(2);
   Graph_graph_fwd41005->SetMarkerStyle(20);
   Graph_graph_fwd41005->GetXaxis()->SetNdivisions(505);
   Graph_graph_fwd41005->GetXaxis()->SetLabelFont(132);
   Graph_graph_fwd41005->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_fwd41005->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_fwd41005->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_fwd41005->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_fwd41005->GetXaxis()->SetTitleFont(132);
   Graph_graph_fwd41005->GetYaxis()->SetLabelFont(132);
   Graph_graph_fwd41005->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_fwd41005->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_fwd41005->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_fwd41005->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_fwd41005->GetYaxis()->SetTitleFont(132);
   Graph_graph_fwd41005->GetZaxis()->SetLabelFont(132);
   Graph_graph_fwd41005->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_fwd41005->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_fwd41005->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_fwd41005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_fwd41005);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.63,0.62,0.8,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("s0","#color[1]{1.5 < #it{y}* < 2.0}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s1","#color[2]{2.0 < #it{y}* < 2.5}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s2","#color[3]{2.5 < #it{y}* < 3.0}","LP");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s3","#color[4]{3.0 < #it{y}* < 3.5}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s4","#color[6]{3.5 < #it{y}* < 4.0}","LP");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.22,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pic->Modified();
   pic->cd();
   pic->SetSelected(pic);
}


==> figs/Fig10b.C <==
void XsectionAP()
{
//=========Macro generated from canvas: pic/
//=========  (Fri Nov 10 14:11:44 2023) by ROOT version 6.22/00
   TCanvas *pic = new TCanvas("pic", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic->Range(-2.25,-3.839468,15.80556,2.50778);
   pic->SetFillColor(0);
   pic->SetBorderMode(0);
   pic->SetBorderSize(2);
   pic->SetLogy();
   pic->SetTickx(1);
   pic->SetTicky(1);
   pic->SetLeftMargin(0.18);
   pic->SetTopMargin(0.08);
   pic->SetBottomMargin(0.16);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   
   TH1F *s0__1 = new TH1F("s0__1","",13,1,14);
   s0__1->SetBinContent(1,20.01578);
   s0__1->SetBinContent(2,12.67568);
   s0__1->SetBinContent(3,5.956632);
   s0__1->SetBinContent(4,2.788115);
   s0__1->SetBinContent(5,1.356253);
   s0__1->SetBinContent(6,0.6865717);
   s0__1->SetBinContent(7,0.3820828);
   s0__1->SetBinContent(8,0.2135331);
   s0__1->SetBinContent(9,0.1303927);
   s0__1->SetBinContent(10,0.08055147);
   s0__1->SetBinContent(11,0.05309564);
   s0__1->SetBinContent(12,0.0351931);
   s0__1->SetBinContent(13,0.02253595);
   s0__1->SetBinError(1,0.2196477);
   s0__1->SetBinError(2,0.04439272);
   s0__1->SetBinError(3,0.01805257);
   s0__1->SetBinError(4,0.01022787);
   s0__1->SetBinError(5,0.005581441);
   s0__1->SetBinError(6,0.007194935);
   s0__1->SetBinError(7,0.008883596);
   s0__1->SetBinError(8,0.002374959);
   s0__1->SetBinError(9,0.0007617573);
   s0__1->SetBinError(10,0.001286871);
   s0__1->SetBinError(11,0.0008887542);
   s0__1->SetBinError(12,0.0007627227);
   s0__1->SetBinError(13,0.0002974695);
   s0__1->SetMinimum(0.0015);
   s0__1->SetMaximum(100);
   s0__1->SetEntries(13);
   s0__1->SetStats(0);
   s0__1->SetLineWidth(2);
   s0__1->SetMarkerStyle(20);
   s0__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   s0__1->GetXaxis()->SetNdivisions(505);
   s0__1->GetXaxis()->SetLabelFont(132);
   s0__1->GetXaxis()->SetLabelOffset(0.01);
   s0__1->GetXaxis()->SetLabelSize(0.06);
   s0__1->GetXaxis()->SetTitleSize(0.06);
   s0__1->GetXaxis()->SetTitleOffset(0.95);
   s0__1->GetXaxis()->SetTitleFont(132);
   s0__1->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   s0__1->GetYaxis()->SetNdivisions(504);
   s0__1->GetYaxis()->SetLabelFont(132);
   s0__1->GetYaxis()->SetLabelOffset(0.015);
   s0__1->GetYaxis()->SetLabelSize(0.06);
   s0__1->GetYaxis()->SetTitleSize(0.06);
   s0__1->GetYaxis()->SetTitleOffset(1.4);
   s0__1->GetYaxis()->SetTitleFont(132);
   s0__1->GetZaxis()->SetLabelFont(132);
   s0__1->GetZaxis()->SetLabelSize(0.06);
   s0__1->GetZaxis()->SetTitleSize(0.072);
   s0__1->GetZaxis()->SetTitleOffset(1.2);
   s0__1->GetZaxis()->SetTitleFont(132);
   s0__1->Draw("e");
   
   Double_t graph_bwd0_fx1001[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_bwd0_fy1001[13] = {
   20.01578,
   12.67568,
   5.956632,
   2.788115,
   1.356253,
   0.6865717,
   0.3820828,
   0.2135331,
   0.1303927,
   0.08055147,
   0.05309563,
   0.0351931,
   0.02253595};
   Double_t graph_bwd0_fex1001[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_bwd0_fey1001[13] = {
   2.802976,
   1.423676,
   0.6478471,
   0.2903171,
   0.1364347,
   0.06698989,
   0.03726918,
   0.02139097,
   0.01398997,
   0.009377859,
   0.005480943,
   0.003661339,
   0.002371483};
   TGraphErrors *gre = new TGraphErrors(13,graph_bwd0_fx1001,graph_bwd0_fy1001,graph_bwd0_fex1001,graph_bwd0_fey1001);
   gre->SetName("graph_bwd0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_bwd01001 = new TH1F("Graph_graph_bwd01001","Graph",100,0.18,14.82);
   Graph_graph_bwd01001->SetMinimum(0.01814802);
   Graph_graph_bwd01001->SetMaximum(25.09862);
   Graph_graph_bwd01001->SetDirectory(0);
   Graph_graph_bwd01001->SetStats(0);
   Graph_graph_bwd01001->SetLineWidth(2);
   Graph_graph_bwd01001->SetMarkerStyle(20);
   Graph_graph_bwd01001->GetXaxis()->SetNdivisions(505);
   Graph_graph_bwd01001->GetXaxis()->SetLabelFont(132);
   Graph_graph_bwd01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_bwd01001->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_bwd01001->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_bwd01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_bwd01001->GetXaxis()->SetTitleFont(132);
   Graph_graph_bwd01001->GetYaxis()->SetLabelFont(132);
   Graph_graph_bwd01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_bwd01001->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_bwd01001->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_bwd01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_bwd01001->GetYaxis()->SetTitleFont(132);
   Graph_graph_bwd01001->GetZaxis()->SetLabelFont(132);
   Graph_graph_bwd01001->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_bwd01001->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_bwd01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_bwd01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_bwd01001);
   
   gre->Draw("e2,");
   
   TH1F *s1__2 = new TH1F("s1__2","",13,1,14);
   s1__2->SetBinContent(1,18.68871);
   s1__2->SetBinContent(2,11.8638);
   s1__2->SetBinContent(3,5.600368);
   s1__2->SetBinContent(4,2.522316);
   s1__2->SetBinContent(5,1.187747);
   s1__2->SetBinContent(6,0.5925335);
   s1__2->SetBinContent(7,0.3136984);
   s1__2->SetBinContent(8,0.1751109);
   s1__2->SetBinContent(9,0.1020791);
   s1__2->SetBinContent(10,0.06171779);
   s1__2->SetBinContent(11,0.03958762);
   s1__2->SetBinContent(12,0.02567503);
   s1__2->SetBinContent(13,0.01720176);
   s1__2->SetBinError(1,0.07943887);
   s1__2->SetBinError(2,0.02223676);
   s1__2->SetBinError(3,0.009681878);
   s1__2->SetBinError(4,0.006223845);
   s1__2->SetBinError(5,0.002235721);
   s1__2->SetBinError(6,0.001392946);
   s1__2->SetBinError(7,0.002178641);
   s1__2->SetBinError(8,0.0009131195);
   s1__2->SetBinError(9,0.001049491);
   s1__2->SetBinError(10,0.001213165);
   s1__2->SetBinError(11,0.0007565601);
   s1__2->SetBinError(12,0.0004686967);
   s1__2->SetBinError(13,0.0001159898);
   s1__2->SetEntries(13);
   s1__2->SetStats(0);
   s1__2->SetLineColor(2);
   s1__2->SetLineWidth(2);
   s1__2->SetMarkerColor(2);
   s1__2->SetMarkerStyle(21);
   s1__2->GetXaxis()->SetNdivisions(505);
   s1__2->GetXaxis()->SetLabelFont(132);
   s1__2->GetXaxis()->SetLabelOffset(0.01);
   s1__2->GetXaxis()->SetLabelSize(0.06);
   s1__2->GetXaxis()->SetTitleSize(0.072);
   s1__2->GetXaxis()->SetTitleOffset(0.95);
   s1__2->GetXaxis()->SetTitleFont(132);
   s1__2->GetYaxis()->SetLabelFont(132);
   s1__2->GetYaxis()->SetLabelOffset(0.015);
   s1__2->GetYaxis()->SetLabelSize(0.06);
   s1__2->GetYaxis()->SetTitleSize(0.072);
   s1__2->GetYaxis()->SetTitleOffset(1.1);
   s1__2->GetYaxis()->SetTitleFont(132);
   s1__2->GetZaxis()->SetLabelFont(132);
   s1__2->GetZaxis()->SetLabelSize(0.06);
   s1__2->GetZaxis()->SetTitleSize(0.072);
   s1__2->GetZaxis()->SetTitleOffset(1.2);
   s1__2->GetZaxis()->SetTitleFont(132);
   s1__2->Draw("same,e");
   
   Double_t graph_bwd1_fx1002[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_bwd1_fy1002[13] = {
   18.6887,
   11.8638,
   5.600368,
   2.522315,
   1.187747,
   0.5925335,
   0.3136983,
   0.1751109,
   0.1020791,
   0.06171779,
   0.03958762,
   0.02567503,
   0.01720176};
   Double_t graph_bwd1_fex1002[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_bwd1_fey1002[13] = {
   2.19481,
   1.258697,
   0.5545078,
   0.238636,
   0.1104164,
   0.05713053,
   0.03046054,
   0.01678752,
   0.009644607,
   0.00649165,
   0.004285711,
   0.003270156,
   0.00192488};
   gre = new TGraphErrors(13,graph_bwd1_fx1002,graph_bwd1_fy1002,graph_bwd1_fex1002,graph_bwd1_fey1002);
   gre->SetName("graph_bwd1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_bwd11002 = new TH1F("Graph_graph_bwd11002","Graph",100,0.18,14.82);
   Graph_graph_bwd11002->SetMinimum(0.01374919);
   Graph_graph_bwd11002->SetMaximum(22.97034);
   Graph_graph_bwd11002->SetDirectory(0);
   Graph_graph_bwd11002->SetStats(0);
   Graph_graph_bwd11002->SetLineWidth(2);
   Graph_graph_bwd11002->SetMarkerStyle(20);
   Graph_graph_bwd11002->GetXaxis()->SetNdivisions(505);
   Graph_graph_bwd11002->GetXaxis()->SetLabelFont(132);
   Graph_graph_bwd11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_bwd11002->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_bwd11002->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_bwd11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_bwd11002->GetXaxis()->SetTitleFont(132);
   Graph_graph_bwd11002->GetYaxis()->SetLabelFont(132);
   Graph_graph_bwd11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_bwd11002->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_bwd11002->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_bwd11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_bwd11002->GetYaxis()->SetTitleFont(132);
   Graph_graph_bwd11002->GetZaxis()->SetLabelFont(132);
   Graph_graph_bwd11002->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_bwd11002->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_bwd11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_bwd11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_bwd11002);
   
   gre->Draw("e2,");
   
   TH1F *s2__3 = new TH1F("s2__3","",13,1,14);
   s2__3->SetBinContent(1,17.29261);
   s2__3->SetBinContent(2,10.05449);
   s2__3->SetBinContent(3,4.518895);
   s2__3->SetBinContent(4,1.995722);
   s2__3->SetBinContent(5,0.9123729);
   s2__3->SetBinContent(6,0.4276598);
   s2__3->SetBinContent(7,0.2259811);
   s2__3->SetBinContent(8,0.1181689);
   s2__3->SetBinContent(9,0.06712352);
   s2__3->SetBinContent(10,0.04092088);
   s2__3->SetBinContent(11,0.02388871);
   s2__3->SetBinContent(12,0.01451905);
   s2__3->SetBinContent(13,0.01012982);
   s2__3->SetBinError(1,0.06523833);
   s2__3->SetBinError(2,0.01751581);
   s2__3->SetBinError(3,0.008245746);
   s2__3->SetBinError(4,0.005959987);
   s2__3->SetBinError(5,0.004958014);
   s2__3->SetBinError(6,0.001010454);
   s2__3->SetBinError(7,0.00141945);
   s2__3->SetBinError(8,0.001431654);
   s2__3->SetBinError(9,0.0009931787);
   s2__3->SetBinError(10,0.0006591821);
   s2__3->SetBinError(11,0.0005615924);
   s2__3->SetBinError(12,0.000222762);
   s2__3->SetBinError(13,0.0003732892);
   s2__3->SetEntries(13);
   s2__3->SetStats(0);
   s2__3->SetLineColor(3);
   s2__3->SetLineWidth(2);
   s2__3->SetMarkerColor(3);
   s2__3->SetMarkerStyle(22);
   s2__3->GetXaxis()->SetNdivisions(505);
   s2__3->GetXaxis()->SetLabelFont(132);
   s2__3->GetXaxis()->SetLabelOffset(0.01);
   s2__3->GetXaxis()->SetLabelSize(0.06);
   s2__3->GetXaxis()->SetTitleSize(0.072);
   s2__3->GetXaxis()->SetTitleOffset(0.95);
   s2__3->GetXaxis()->SetTitleFont(132);
   s2__3->GetYaxis()->SetLabelFont(132);
   s2__3->GetYaxis()->SetLabelOffset(0.015);
   s2__3->GetYaxis()->SetLabelSize(0.06);
   s2__3->GetYaxis()->SetTitleSize(0.072);
   s2__3->GetYaxis()->SetTitleOffset(1.1);
   s2__3->GetYaxis()->SetTitleFont(132);
   s2__3->GetZaxis()->SetLabelFont(132);
   s2__3->GetZaxis()->SetLabelSize(0.06);
   s2__3->GetZaxis()->SetTitleSize(0.072);
   s2__3->GetZaxis()->SetTitleOffset(1.2);
   s2__3->GetZaxis()->SetTitleFont(132);
   s2__3->Draw("same,e");
   
   Double_t graph_bwd2_fx1003[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_bwd2_fy1003[13] = {
   17.29261,
   10.05449,
   4.518895,
   1.995722,
   0.9123729,
   0.4276598,
   0.2259811,
   0.1181689,
   0.06712352,
   0.04092088,
   0.02388871,
   0.01451905,
   0.01012982};
   Double_t graph_bwd2_fex1003[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_bwd2_fey1003[13] = {
   1.827921,
   0.982698,
   0.4401979,
   0.2034371,
   0.08792565,
   0.04097581,
   0.02334573,
   0.01298061,
   0.006984418,
   0.004703947,
   0.002921017,
   0.001983963,
   0.001865417};
   gre = new TGraphErrors(13,graph_bwd2_fx1003,graph_bwd2_fy1003,graph_bwd2_fex1003,graph_bwd2_fey1003);
   gre->SetName("graph_bwd2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_bwd21003 = new TH1F("Graph_graph_bwd21003","Graph",100,0.18,14.82);
   Graph_graph_bwd21003->SetMinimum(0.007437963);
   Graph_graph_bwd21003->SetMaximum(21.03176);
   Graph_graph_bwd21003->SetDirectory(0);
   Graph_graph_bwd21003->SetStats(0);
   Graph_graph_bwd21003->SetLineWidth(2);
   Graph_graph_bwd21003->SetMarkerStyle(20);
   Graph_graph_bwd21003->GetXaxis()->SetNdivisions(505);
   Graph_graph_bwd21003->GetXaxis()->SetLabelFont(132);
   Graph_graph_bwd21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_bwd21003->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_bwd21003->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_bwd21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_bwd21003->GetXaxis()->SetTitleFont(132);
   Graph_graph_bwd21003->GetYaxis()->SetLabelFont(132);
   Graph_graph_bwd21003->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_bwd21003->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_bwd21003->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_bwd21003->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_bwd21003->GetYaxis()->SetTitleFont(132);
   Graph_graph_bwd21003->GetZaxis()->SetLabelFont(132);
   Graph_graph_bwd21003->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_bwd21003->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_bwd21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_bwd21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_bwd21003);
   
   gre->Draw("e2,");
   
   TH1F *s3__4 = new TH1F("s3__4","",13,1,14);
   s3__4->SetBinContent(1,14.34758);
   s3__4->SetBinContent(2,7.691791);
   s3__4->SetBinContent(3,3.245522);
   s3__4->SetBinContent(4,1.367539);
   s3__4->SetBinContent(5,0.5853916);
   s3__4->SetBinContent(6,0.276628);
   s3__4->SetBinContent(7,0.1248282);
   s3__4->SetBinContent(8,0.07056391);
   s3__4->SetBinContent(9,0.03307818);
   s3__4->SetBinContent(10,0.01846554);
   s3__4->SetBinContent(11,0.02196702);
   s3__4->SetBinError(1,0.2056201);
   s3__4->SetBinError(2,0.02006481);
   s3__4->SetBinError(3,0.009797765);
   s3__4->SetBinError(4,0.005184099);
   s3__4->SetBinError(5,0.002849471);
   s3__4->SetBinError(6,0.002352556);
   s3__4->SetBinError(7,0.001628139);
   s3__4->SetBinError(8,0.001595352);
   s3__4->SetBinError(9,0.001078632);
   s3__4->SetBinError(10,0.0009850053);
   s3__4->SetBinError(11,0.001787109);
   s3__4->SetEntries(13);
   s3__4->SetStats(0);
   s3__4->SetLineColor(4);
   s3__4->SetLineWidth(2);
   s3__4->SetMarkerColor(4);
   s3__4->SetMarkerStyle(23);
   s3__4->GetXaxis()->SetNdivisions(505);
   s3__4->GetXaxis()->SetLabelFont(132);
   s3__4->GetXaxis()->SetLabelOffset(0.01);
   s3__4->GetXaxis()->SetLabelSize(0.06);
   s3__4->GetXaxis()->SetTitleSize(0.072);
   s3__4->GetXaxis()->SetTitleOffset(0.95);
   s3__4->GetXaxis()->SetTitleFont(132);
   s3__4->GetYaxis()->SetLabelFont(132);
   s3__4->GetYaxis()->SetLabelOffset(0.015);
   s3__4->GetYaxis()->SetLabelSize(0.06);
   s3__4->GetYaxis()->SetTitleSize(0.072);
   s3__4->GetYaxis()->SetTitleOffset(1.1);
   s3__4->GetYaxis()->SetTitleFont(132);
   s3__4->GetZaxis()->SetLabelFont(132);
   s3__4->GetZaxis()->SetLabelSize(0.06);
   s3__4->GetZaxis()->SetTitleSize(0.072);
   s3__4->GetZaxis()->SetTitleOffset(1.2);
   s3__4->GetZaxis()->SetTitleFont(132);
   s3__4->Draw("same,e");
   
   Double_t graph_bwd3_fx1004[11] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5};
   Double_t graph_bwd3_fy1004[11] = {
   14.34758,
   7.691791,
   3.245522,
   1.367539,
   0.5853916,
   0.276628,
   0.1248282,
   0.07056391,
   0.03307818,
   0.01846554,
   0.02196702};
   Double_t graph_bwd3_fex1004[11] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_bwd3_fey1004[11] = {
   1.552715,
   0.7217422,
   0.3234032,
   0.1441638,
   0.06561148,
   0.03356182,
   0.01755868,
   0.01056791,
   0.005659623,
   0.003274124,
   0.005683775};
   gre = new TGraphErrors(11,graph_bwd3_fx1004,graph_bwd3_fy1004,graph_bwd3_fex1004,graph_bwd3_fey1004);
   gre->SetName("graph_bwd3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_bwd31004 = new TH1F("Graph_graph_bwd31004","Graph",100,0.38,12.62);
   Graph_graph_bwd31004->SetMinimum(0.01367227);
   Graph_graph_bwd31004->SetMaximum(17.4888);
   Graph_graph_bwd31004->SetDirectory(0);
   Graph_graph_bwd31004->SetStats(0);
   Graph_graph_bwd31004->SetLineWidth(2);
   Graph_graph_bwd31004->SetMarkerStyle(20);
   Graph_graph_bwd31004->GetXaxis()->SetNdivisions(505);
   Graph_graph_bwd31004->GetXaxis()->SetLabelFont(132);
   Graph_graph_bwd31004->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_bwd31004->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_bwd31004->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_bwd31004->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_bwd31004->GetXaxis()->SetTitleFont(132);
   Graph_graph_bwd31004->GetYaxis()->SetLabelFont(132);
   Graph_graph_bwd31004->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_bwd31004->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_bwd31004->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_bwd31004->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_bwd31004->GetYaxis()->SetTitleFont(132);
   Graph_graph_bwd31004->GetZaxis()->SetLabelFont(132);
   Graph_graph_bwd31004->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_bwd31004->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_bwd31004->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_bwd31004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_bwd31004);
   
   gre->Draw("e2,");
   
   TH1F *s4__5 = new TH1F("s4__5","",13,1,14);
   s4__5->SetBinContent(1,10.63934);
   s4__5->SetBinContent(2,5.165246);
   s4__5->SetBinContent(3,2.046277);
   s4__5->SetBinContent(4,0.7662756);
   s4__5->SetBinContent(5,0.2978553);
   s4__5->SetBinContent(6,0.1174791);
   s4__5->SetBinContent(7,0.06792098);
   s4__5->SetBinError(1,0.05651949);
   s4__5->SetBinError(2,0.02462994);
   s4__5->SetBinError(3,0.01401085);
   s4__5->SetBinError(4,0.009097933);
   s4__5->SetBinError(5,0.005556271);
   s4__5->SetBinError(6,0.00425432);
   s4__5->SetBinError(7,0.006535174);
   s4__5->SetEntries(13);
   s4__5->SetStats(0);
   s4__5->SetLineColor(6);
   s4__5->SetLineWidth(2);
   s4__5->SetMarkerColor(6);
   s4__5->SetMarkerStyle(24);
   s4__5->GetXaxis()->SetNdivisions(505);
   s4__5->GetXaxis()->SetLabelFont(132);
   s4__5->GetXaxis()->SetLabelOffset(0.01);
   s4__5->GetXaxis()->SetLabelSize(0.06);
   s4__5->GetXaxis()->SetTitleSize(0.072);
   s4__5->GetXaxis()->SetTitleOffset(0.95);
   s4__5->GetXaxis()->SetTitleFont(132);
   s4__5->GetYaxis()->SetLabelFont(132);
   s4__5->GetYaxis()->SetLabelOffset(0.015);
   s4__5->GetYaxis()->SetLabelSize(0.06);
   s4__5->GetYaxis()->SetTitleSize(0.072);
   s4__5->GetYaxis()->SetTitleOffset(1.1);
   s4__5->GetYaxis()->SetTitleFont(132);
   s4__5->GetZaxis()->SetLabelFont(132);
   s4__5->GetZaxis()->SetLabelSize(0.06);
   s4__5->GetZaxis()->SetTitleSize(0.072);
   s4__5->GetZaxis()->SetTitleOffset(1.2);
   s4__5->GetZaxis()->SetTitleFont(132);
   s4__5->Draw("same,e");
   
   Double_t graph_bwd4_fx1005[7] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5};
   Double_t graph_bwd4_fy1005[7] = {
   10.63934,
   5.165247,
   2.046277,
   0.7662756,
   0.2978553,
   0.1174791,
   0.06792098};
   Double_t graph_bwd4_fex1005[7] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_bwd4_fey1005[7] = {
   1.31821,
   0.7104362,
   0.2491412,
   0.1051774,
   0.04138573,
   0.02054228,
   0.01657959};
   gre = new TGraphErrors(7,graph_bwd4_fx1005,graph_bwd4_fy1005,graph_bwd4_fex1005,graph_bwd4_fey1005);
   gre->SetName("graph_bwd4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(6);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_bwd41005 = new TH1F("Graph_graph_bwd41005","Graph",100,0.78,8.22);
   Graph_graph_bwd41005->SetMinimum(0.04620725);
   Graph_graph_bwd41005->SetMaximum(13.14817);
   Graph_graph_bwd41005->SetDirectory(0);
   Graph_graph_bwd41005->SetStats(0);
   Graph_graph_bwd41005->SetLineWidth(2);
   Graph_graph_bwd41005->SetMarkerStyle(20);
   Graph_graph_bwd41005->GetXaxis()->SetNdivisions(505);
   Graph_graph_bwd41005->GetXaxis()->SetLabelFont(132);
   Graph_graph_bwd41005->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_bwd41005->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_bwd41005->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_bwd41005->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_bwd41005->GetXaxis()->SetTitleFont(132);
   Graph_graph_bwd41005->GetYaxis()->SetLabelFont(132);
   Graph_graph_bwd41005->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_bwd41005->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_bwd41005->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_bwd41005->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_bwd41005->GetYaxis()->SetTitleFont(132);
   Graph_graph_bwd41005->GetZaxis()->SetLabelFont(132);
   Graph_graph_bwd41005->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_bwd41005->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_bwd41005->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_bwd41005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_bwd41005);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.6,0.62,0.77,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("s4","#color[6]{-5.0 < #it{y}* < -4.5}","LP");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s3","#color[4]{-4.5 < #it{y}* < -4.0}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s2","#color[3]{-4.0 < #it{y}* < -3.5}","LP");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s1","#color[2]{-3.5 < #it{y}* < -3.0}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s0","#color[1]{-3.0 < #it{y}* < -2.5}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.22,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pic->Modified();
   pic->cd();
   pic->SetSelected(pic);
}


==> figs/Fig11a.C <==
void Xsec_pt()
{
//=========Macro generated from canvas: pt/
//=========  (Fri Nov 10 14:03:57 2023) by ROOT version 6.22/00
   TCanvas *pt = new TCanvas("pt", "",205,1103,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pt->Range(-2,-2.496767,14.66667,1.88995);
   pt->SetFillColor(0);
   pt->SetBorderMode(0);
   pt->SetBorderSize(2);
   pt->SetLogy();
   pt->SetTickx(1);
   pt->SetTicky(1);
   pt->SetLeftMargin(0.18);
   pt->SetTopMargin(0.08);
   pt->SetBottomMargin(0.16);
   pt->SetFrameLineWidth(2);
   pt->SetFrameBorderMode(0);
   pt->SetFrameLineWidth(2);
   pt->SetFrameBorderMode(0);
   
   TH1D *Xsec_stat_pt_fwd__1 = new TH1D("Xsec_stat_pt_fwd__1","",12,1,13);
   Xsec_stat_pt_fwd__1->SetBinContent(1,17.82551);
   Xsec_stat_pt_fwd__1->SetBinContent(2,12.21821);
   Xsec_stat_pt_fwd__1->SetBinContent(3,6.258584);
   Xsec_stat_pt_fwd__1->SetBinContent(4,3.05139);
   Xsec_stat_pt_fwd__1->SetBinContent(5,1.575984);
   Xsec_stat_pt_fwd__1->SetBinContent(6,0.8430075);
   Xsec_stat_pt_fwd__1->SetBinContent(7,0.4763499);
   Xsec_stat_pt_fwd__1->SetBinContent(8,0.2443332);
   Xsec_stat_pt_fwd__1->SetBinContent(9,0.1465357);
   Xsec_stat_pt_fwd__1->SetBinContent(10,0.09453139);
   Xsec_stat_pt_fwd__1->SetBinContent(11,0.05866111);
   Xsec_stat_pt_fwd__1->SetBinContent(12,0.0335849);
   Xsec_stat_pt_fwd__1->SetBinError(1,0.4329319);
   Xsec_stat_pt_fwd__1->SetBinError(2,0.1037252);
   Xsec_stat_pt_fwd__1->SetBinError(3,0.07219734);
   Xsec_stat_pt_fwd__1->SetBinError(4,0.02660404);
   Xsec_stat_pt_fwd__1->SetBinError(5,0.01714635);
   Xsec_stat_pt_fwd__1->SetBinError(6,0.01221849);
   Xsec_stat_pt_fwd__1->SetBinError(7,0.01055143);
   Xsec_stat_pt_fwd__1->SetBinError(8,0.006393503);
   Xsec_stat_pt_fwd__1->SetBinError(9,0.004556991);
   Xsec_stat_pt_fwd__1->SetBinError(10,0.002676283);
   Xsec_stat_pt_fwd__1->SetBinError(11,0.002082162);
   Xsec_stat_pt_fwd__1->SetBinError(12,0.00151206);
   Xsec_stat_pt_fwd__1->SetEntries(12);
   Xsec_stat_pt_fwd__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   Xsec_stat_pt_fwd__1->SetLineColor(ci);
   Xsec_stat_pt_fwd__1->SetLineWidth(2);
   Xsec_stat_pt_fwd__1->SetMarkerStyle(20);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Xsec_stat_pt_fwd__1->GetXaxis()->SetNdivisions(505);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetLabelFont(132);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetLabelOffset(0.01);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetTitleSize(0.06);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetTitleOffset(0.95);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetTitleFont(132);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetTitle("d#sigma/d#it{p}_{T} [mb/(GeV/#it{c})]");
   Xsec_stat_pt_fwd__1->GetYaxis()->SetNdivisions(504);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetLabelFont(132);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetLabelOffset(0.015);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetTitleSize(0.06);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetTitleOffset(1.3);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetTitleFont(132);
   Xsec_stat_pt_fwd__1->GetZaxis()->SetLabelFont(132);
   Xsec_stat_pt_fwd__1->GetZaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_fwd__1->GetZaxis()->SetTitleSize(0.072);
   Xsec_stat_pt_fwd__1->GetZaxis()->SetTitleOffset(1.2);
   Xsec_stat_pt_fwd__1->GetZaxis()->SetTitleFont(132);
   Xsec_stat_pt_fwd__1->Draw("e");
   
   TH1D *Xsec_stat_pt_bwd__2 = new TH1D("Xsec_stat_pt_bwd__2","",12,1,13);
   Xsec_stat_pt_bwd__2->SetBinContent(1,20.19561);
   Xsec_stat_pt_bwd__2->SetBinContent(2,12.16312);
   Xsec_stat_pt_bwd__2->SetBinContent(3,5.729448);
   Xsec_stat_pt_bwd__2->SetBinContent(4,2.552938);
   Xsec_stat_pt_bwd__2->SetBinContent(5,1.181871);
   Xsec_stat_pt_bwd__2->SetBinContent(6,0.5235207);
   Xsec_stat_pt_bwd__2->SetBinContent(7,0.2756681);
   Xsec_stat_pt_bwd__2->SetBinContent(8,0.1530807);
   Xsec_stat_pt_bwd__2->SetBinContent(9,0.08295518);
   Xsec_stat_pt_bwd__2->SetBinContent(10,0.05337536);
   Xsec_stat_pt_bwd__2->SetBinContent(11,0.02892259);
   Xsec_stat_pt_bwd__2->SetBinContent(12,0.01939803);
   Xsec_stat_pt_bwd__2->SetBinError(1,0.4207944);
   Xsec_stat_pt_bwd__2->SetBinError(2,0.1187379);
   Xsec_stat_pt_bwd__2->SetBinError(3,0.05002362);
   Xsec_stat_pt_bwd__2->SetBinError(4,0.02481536);
   Xsec_stat_pt_bwd__2->SetBinError(5,0.01393514);
   Xsec_stat_pt_bwd__2->SetBinError(6,0.008988648);
   Xsec_stat_pt_bwd__2->SetBinError(7,0.003857757);
   Xsec_stat_pt_bwd__2->SetBinError(8,0.003596715);
   Xsec_stat_pt_bwd__2->SetBinError(9,0.002244217);
   Xsec_stat_pt_bwd__2->SetBinError(10,0.001617598);
   Xsec_stat_pt_bwd__2->SetBinError(11,0.0009027674);
   Xsec_stat_pt_bwd__2->SetBinError(12,0.001093342);
   Xsec_stat_pt_bwd__2->SetEntries(12);
   Xsec_stat_pt_bwd__2->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   Xsec_stat_pt_bwd__2->SetLineColor(ci);
   Xsec_stat_pt_bwd__2->SetLineWidth(2);
   Xsec_stat_pt_bwd__2->SetMarkerStyle(20);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetNdivisions(505);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetLabelFont(132);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetLabelOffset(0.01);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetTitleSize(0.072);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetTitleOffset(0.95);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetTitleFont(132);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetLabelFont(132);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetLabelOffset(0.015);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetTitleSize(0.072);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetTitleOffset(1.1);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetTitleFont(132);
   Xsec_stat_pt_bwd__2->GetZaxis()->SetLabelFont(132);
   Xsec_stat_pt_bwd__2->GetZaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_bwd__2->GetZaxis()->SetTitleSize(0.072);
   Xsec_stat_pt_bwd__2->GetZaxis()->SetTitleOffset(1.2);
   Xsec_stat_pt_bwd__2->GetZaxis()->SetTitleFont(132);
   Xsec_stat_pt_bwd__2->Draw("same,e");
   
   Double_t Graph0_fx1001[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1001[12] = {
   17.82551,
   12.21821,
   6.258584,
   3.05139,
   1.575984,
   0.8430075,
   0.4763499,
   0.2443332,
   0.1465357,
   0.09453139,
   0.05866111,
   0.0335849};
   Double_t Graph0_fex1001[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph0_fey1001[12] = {
   2.044845,
   1.197044,
   0.5952546,
   0.2840703,
   0.1466017,
   0.08076134,
   0.04596738,
   0.02436951,
   0.01426446,
   0.01021611,
   0.006024112,
   0.003475677};
   TGraphErrors *gre = new TGraphErrors(12,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,0.28,13.72);
   Graph_Graph01001->SetMinimum(0.0270983);
   Graph_Graph01001->SetMaximum(21.85438);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("e2,");
   
   Double_t Graph1_fx1002[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1002[12] = {
   20.19561,
   12.16312,
   5.729448,
   2.552938,
   1.181871,
   0.5235207,
   0.2756681,
   0.1530807,
   0.08295518,
   0.05337536,
   0.02892259,
   0.01939803};
   Double_t Graph1_fex1002[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph1_fey1002[12] = {
   2.870037,
   1.503289,
   0.697838,
   0.3018681,
   0.1448344,
   0.06418088,
   0.03181927,
   0.01827238,
   0.01088136,
   0.007194967,
   0.003742453,
   0.002625085};
   gre = new TGraphErrors(12,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","Graph",100,0.28,13.72);
   Graph_Graph11002->SetMinimum(0.01509565);
   Graph_Graph11002->SetMaximum(25.37053);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);
   Graph_Graph11002->SetLineWidth(2);
   Graph_Graph11002->SetMarkerStyle(20);
   Graph_Graph11002->GetXaxis()->SetNdivisions(505);
   Graph_Graph11002->GetXaxis()->SetLabelFont(132);
   Graph_Graph11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetXaxis()->SetTitleFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11002->GetYaxis()->SetTitleFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.4,0.69,0.8,0.81,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Xsec_stat_pt_fwd","#it{D_{s}^{+}} (Forward, 1.5<|#it{y}*|<4)","LP");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Xsec_stat_pt_bwd","#it{D_{s}^{+}} (Backward, 2.5<|#it{y}*|<5)","LP");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb #sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   pt->Modified();
   pt->cd();
   pt->SetSelected(pt);
}


==> figs/Fig11b.C <==
void Xsec_y()
{
//=========Macro generated from canvas: y/
//=========  (Fri Nov 10 14:06:01 2023) by ROOT version 6.22/00
   TCanvas *y = new TCanvas("y", "",205,1103,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   y->Range(0.6249999,-2.36842,5.486111,43.68421);
   y->SetFillColor(0);
   y->SetBorderMode(0);
   y->SetBorderSize(2);
   y->SetTickx(1);
   y->SetTicky(1);
   y->SetLeftMargin(0.18);
   y->SetTopMargin(0.08);
   y->SetBottomMargin(0.16);
   y->SetFrameLineWidth(2);
   y->SetFrameBorderMode(0);
   y->SetFrameLineWidth(2);
   y->SetFrameBorderMode(0);
   
   TH1D *Xsec_stat_y_fwd1__3 = new TH1D("Xsec_stat_y_fwd1__3","",7,1.5,5);
   Xsec_stat_y_fwd1__3->SetBinContent(1,19.03213);
   Xsec_stat_y_fwd1__3->SetBinContent(2,19.34729);
   Xsec_stat_y_fwd1__3->SetBinContent(3,18.91825);
   Xsec_stat_y_fwd1__3->SetBinContent(4,17.12878);
   Xsec_stat_y_fwd1__3->SetBinContent(5,11.22691);
   Xsec_stat_y_fwd1__3->SetBinError(1,0.4669928);
   Xsec_stat_y_fwd1__3->SetBinError(2,0.2305159);
   Xsec_stat_y_fwd1__3->SetBinError(3,0.2762128);
   Xsec_stat_y_fwd1__3->SetBinError(4,0.3442439);
   Xsec_stat_y_fwd1__3->SetBinError(5,0.5940872);
   Xsec_stat_y_fwd1__3->SetMinimum(5);
   Xsec_stat_y_fwd1__3->SetMaximum(40);
   Xsec_stat_y_fwd1__3->SetEntries(5);
   Xsec_stat_y_fwd1__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   Xsec_stat_y_fwd1__3->SetLineColor(ci);
   Xsec_stat_y_fwd1__3->SetLineWidth(2);
   Xsec_stat_y_fwd1__3->SetMarkerStyle(20);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetTitle("|#it{y}*|");
   Xsec_stat_y_fwd1__3->GetXaxis()->SetNdivisions(505);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetLabelFont(132);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetLabelOffset(0.01);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetLabelSize(0.06);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetTitleSize(0.06);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetTitleOffset(0.95);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetTitleFont(132);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetTitle("d#sigma/d#it{y}* [mb]");
   Xsec_stat_y_fwd1__3->GetYaxis()->SetNdivisions(504);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetLabelFont(132);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetLabelOffset(0.015);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetLabelSize(0.06);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetTitleSize(0.06);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetTitleOffset(1.3);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetTitleFont(132);
   Xsec_stat_y_fwd1__3->GetZaxis()->SetLabelFont(132);
   Xsec_stat_y_fwd1__3->GetZaxis()->SetLabelSize(0.06);
   Xsec_stat_y_fwd1__3->GetZaxis()->SetTitleSize(0.072);
   Xsec_stat_y_fwd1__3->GetZaxis()->SetTitleOffset(1.2);
   Xsec_stat_y_fwd1__3->GetZaxis()->SetTitleFont(132);
   Xsec_stat_y_fwd1__3->Draw("e");
   
   TH1D *Xsec_stat_y_bwd__4 = new TH1D("Xsec_stat_y_bwd__4","",5,2.5,5);
   Xsec_stat_y_bwd__4->SetBinContent(1,22.14831);
   Xsec_stat_y_bwd__4->SetBinContent(2,21.69534);
   Xsec_stat_y_bwd__4->SetBinContent(3,18.0858);
   Xsec_stat_y_bwd__4->SetBinContent(4,15.17602);
   Xsec_stat_y_bwd__4->SetBinContent(5,8.814333);
   Xsec_stat_y_bwd__4->SetBinError(1,0.4337387);
   Xsec_stat_y_bwd__4->SetBinError(2,0.3922519);
   Xsec_stat_y_bwd__4->SetBinError(3,0.3423999);
   Xsec_stat_y_bwd__4->SetBinError(4,0.3292813);
   Xsec_stat_y_bwd__4->SetBinError(5,0.459058);
   Xsec_stat_y_bwd__4->SetEntries(5);
   Xsec_stat_y_bwd__4->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   Xsec_stat_y_bwd__4->SetLineColor(ci);
   Xsec_stat_y_bwd__4->SetLineWidth(2);
   Xsec_stat_y_bwd__4->SetMarkerStyle(20);
   Xsec_stat_y_bwd__4->GetXaxis()->SetNdivisions(505);
   Xsec_stat_y_bwd__4->GetXaxis()->SetLabelFont(132);
   Xsec_stat_y_bwd__4->GetXaxis()->SetLabelOffset(0.01);
   Xsec_stat_y_bwd__4->GetXaxis()->SetLabelSize(0.06);
   Xsec_stat_y_bwd__4->GetXaxis()->SetTitleSize(0.072);
   Xsec_stat_y_bwd__4->GetXaxis()->SetTitleOffset(0.95);
   Xsec_stat_y_bwd__4->GetXaxis()->SetTitleFont(132);
   Xsec_stat_y_bwd__4->GetYaxis()->SetLabelFont(132);
   Xsec_stat_y_bwd__4->GetYaxis()->SetLabelOffset(0.015);
   Xsec_stat_y_bwd__4->GetYaxis()->SetLabelSize(0.06);
   Xsec_stat_y_bwd__4->GetYaxis()->SetTitleSize(0.072);
   Xsec_stat_y_bwd__4->GetYaxis()->SetTitleOffset(1.1);
   Xsec_stat_y_bwd__4->GetYaxis()->SetTitleFont(132);
   Xsec_stat_y_bwd__4->GetZaxis()->SetLabelFont(132);
   Xsec_stat_y_bwd__4->GetZaxis()->SetLabelSize(0.06);
   Xsec_stat_y_bwd__4->GetZaxis()->SetTitleSize(0.072);
   Xsec_stat_y_bwd__4->GetZaxis()->SetTitleOffset(1.2);
   Xsec_stat_y_bwd__4->GetZaxis()->SetTitleFont(132);
   Xsec_stat_y_bwd__4->Draw("e same");
   
   Double_t Graph0_fx1003[5] = {
   1.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t Graph0_fy1003[5] = {
   19.03213,
   19.34729,
   18.91825,
   17.12878,
   11.22691};
   Double_t Graph0_fex1003[5] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t Graph0_fey1003[5] = {
   2.652228,
   2.015417,
   1.813979,
   1.667737,
   1.187818};
   TGraphErrors *gre = new TGraphErrors(5,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","Graph",100,1.49,4.01);
   Graph_Graph01003->SetMinimum(8.874571);
   Graph_Graph01003->SetMaximum(22.84889);
   Graph_Graph01003->SetDirectory(0);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   gre->Draw("e2 ");
   
   Double_t Graph1_fx1004[5] = {
   2.75,
   3.25,
   3.75,
   4.25,
   4.75};
   Double_t Graph1_fy1004[5] = {
   22.14831,
   21.69534,
   18.0858,
   15.17602,
   8.814333};
   Double_t Graph1_fex1004[5] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t Graph1_fey1004[5] = {
   3.432686,
   2.721253,
   2.252893,
   2.088221,
   1.448894};
   gre = new TGraphErrors(5,Graph1_fx1004,Graph1_fy1004,Graph1_fex1004,Graph1_fey1004);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11004 = new TH1F("Graph_Graph11004","Graph",100,2.49,5.01);
   Graph_Graph11004->SetMinimum(5.543883);
   Graph_Graph11004->SetMaximum(27.40255);
   Graph_Graph11004->SetDirectory(0);
   Graph_Graph11004->SetStats(0);
   Graph_Graph11004->SetLineWidth(2);
   Graph_Graph11004->SetMarkerStyle(20);
   Graph_Graph11004->GetXaxis()->SetNdivisions(505);
   Graph_Graph11004->GetXaxis()->SetLabelFont(132);
   Graph_Graph11004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11004->GetXaxis()->SetTitleFont(132);
   Graph_Graph11004->GetYaxis()->SetLabelFont(132);
   Graph_Graph11004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11004->GetYaxis()->SetTitleFont(132);
   Graph_Graph11004->GetZaxis()->SetLabelFont(132);
   Graph_Graph11004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11004);
   
   gre->Draw("e2 ");
   
   TLegend *leg = new TLegend(0.4,0.69,0.8,0.81,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Xsec_stat_y_fwd1","#it{D_{s}^{+}} (Forward)","LP");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Xsec_stat_y_bwd","#it{D_{s}^{+}} (Backward)","LP");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb #sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   y->Modified();
   y->cd();
   y->SetSelected(y);
}


==> figs/Fig12a.C <==
void Fig4a()
{
//=========Macro generated from canvas: can1/
//=========  (Fri Nov 10 14:15:27 2023) by ROOT version 6.22/00
   TCanvas *can1 = new TCanvas("can1", "",205,1103,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->Range(-2.25,-4.263158,15.80556,3.631579);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetLogy();
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.18);
   can1->SetTopMargin(0.08);
   can1->SetBottomMargin(0.16);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   
   TH1D *XsecFwd_pt__1 = new TH1D("XsecFwd_pt__1","",13,1,14);
   XsecFwd_pt__1->SetBinContent(1,40.19777);
   XsecFwd_pt__1->SetBinContent(2,25.76255);
   XsecFwd_pt__1->SetBinContent(3,12.95881);
   XsecFwd_pt__1->SetBinContent(4,6.311131);
   XsecFwd_pt__1->SetBinContent(5,3.188052);
   XsecFwd_pt__1->SetBinContent(6,1.693428);
   XsecFwd_pt__1->SetBinContent(7,0.9429946);
   XsecFwd_pt__1->SetBinContent(8,0.5589026);
   XsecFwd_pt__1->SetBinContent(9,0.305789);
   XsecFwd_pt__1->SetBinContent(10,0.1939861);
   XsecFwd_pt__1->SetBinContent(11,0.1303127);
   XsecFwd_pt__1->SetBinContent(12,0.07126011);
   XsecFwd_pt__1->SetBinContent(13,0.04842157);
   XsecFwd_pt__1->SetBinError(1,0.1735802);
   XsecFwd_pt__1->SetBinError(2,0.0565357);
   XsecFwd_pt__1->SetBinError(3,0.01888527);
   XsecFwd_pt__1->SetBinError(4,0.01153399);
   XsecFwd_pt__1->SetBinError(5,0.007340759);
   XsecFwd_pt__1->SetBinError(6,0.01229346);
   XsecFwd_pt__1->SetBinError(7,0.005281653);
   XsecFwd_pt__1->SetBinError(8,0.005237439);
   XsecFwd_pt__1->SetBinError(9,0.001436939);
   XsecFwd_pt__1->SetBinError(10,0.001804321);
   XsecFwd_pt__1->SetBinError(11,0.001324694);
   XsecFwd_pt__1->SetBinError(12,0.0009139496);
   XsecFwd_pt__1->SetBinError(13,0.0007808141);
   XsecFwd_pt__1->SetMinimum(0.001);
   XsecFwd_pt__1->SetMaximum(1000);
   XsecFwd_pt__1->SetEntries(250286.8);
   XsecFwd_pt__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   XsecFwd_pt__1->SetLineColor(ci);
   XsecFwd_pt__1->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   XsecFwd_pt__1->SetMarkerColor(ci);
   XsecFwd_pt__1->SetMarkerStyle(20);
   XsecFwd_pt__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   XsecFwd_pt__1->GetXaxis()->SetNdivisions(505);
   XsecFwd_pt__1->GetXaxis()->SetLabelFont(132);
   XsecFwd_pt__1->GetXaxis()->SetLabelOffset(0.01);
   XsecFwd_pt__1->GetXaxis()->SetLabelSize(0.06);
   XsecFwd_pt__1->GetXaxis()->SetTitleSize(0.06);
   XsecFwd_pt__1->GetXaxis()->SetTitleOffset(0.95);
   XsecFwd_pt__1->GetXaxis()->SetTitleFont(132);
   XsecFwd_pt__1->GetYaxis()->SetTitle("d#sigma/d#it{p}_{T} [mb/(GeV/#it{c})]");
   XsecFwd_pt__1->GetYaxis()->SetNdivisions(504);
   XsecFwd_pt__1->GetYaxis()->SetLabelFont(132);
   XsecFwd_pt__1->GetYaxis()->SetLabelOffset(0.015);
   XsecFwd_pt__1->GetYaxis()->SetLabelSize(0.06);
   XsecFwd_pt__1->GetYaxis()->SetTitleSize(0.06);
   XsecFwd_pt__1->GetYaxis()->SetTitleOffset(1.3);
   XsecFwd_pt__1->GetYaxis()->SetTitleFont(132);
   XsecFwd_pt__1->GetZaxis()->SetLabelFont(132);
   XsecFwd_pt__1->GetZaxis()->SetLabelSize(0.06);
   XsecFwd_pt__1->GetZaxis()->SetTitleSize(0.072);
   XsecFwd_pt__1->GetZaxis()->SetTitleOffset(1.2);
   XsecFwd_pt__1->GetZaxis()->SetTitleFont(132);
   XsecFwd_pt__1->Draw("e");
   
   TH1D *XsecBwd_pt__2 = new TH1D("XsecBwd_pt__2","",13,1,14);
   XsecBwd_pt__2->SetBinContent(1,40.49201);
   XsecBwd_pt__2->SetBinContent(2,23.7255);
   XsecBwd_pt__2->SetBinContent(3,10.68385);
   XsecBwd_pt__2->SetBinContent(4,4.719983);
   XsecBwd_pt__2->SetBinContent(5,2.16981);
   XsecBwd_pt__2->SetBinContent(6,1.050436);
   XsecBwd_pt__2->SetBinContent(7,0.5572557);
   XsecBwd_pt__2->SetBinContent(8,0.2886884);
   XsecBwd_pt__2->SetBinContent(9,0.1663367);
   XsecBwd_pt__2->SetBinContent(10,0.1008278);
   XsecBwd_pt__2->SetBinContent(11,0.06926949);
   XsecBwd_pt__2->SetBinContent(12,0.03769359);
   XsecBwd_pt__2->SetBinContent(13,0.02493377);
   XsecBwd_pt__2->SetBinError(1,0.1614666);
   XsecBwd_pt__2->SetBinError(2,0.03074582);
   XsecBwd_pt__2->SetBinError(3,0.01396358);
   XsecBwd_pt__2->SetBinError(4,0.008492853);
   XsecBwd_pt__2->SetBinError(5,0.004993107);
   XsecBwd_pt__2->SetBinError(6,0.00442612);
   XsecBwd_pt__2->SetBinError(7,0.005723612);
   XsecBwd_pt__2->SetBinError(8,0.001663505);
   XsecBwd_pt__2->SetBinError(9,0.0009787181);
   XsecBwd_pt__2->SetBinError(10,0.001064491);
   XsecBwd_pt__2->SetBinError(11,0.001103564);
   XsecBwd_pt__2->SetBinError(12,0.0004612606);
   XsecBwd_pt__2->SetBinError(13,0.0002456046);
   XsecBwd_pt__2->SetEntries(258355.9);
   XsecBwd_pt__2->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   XsecBwd_pt__2->SetLineColor(ci);
   XsecBwd_pt__2->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   XsecBwd_pt__2->SetMarkerColor(ci);
   XsecBwd_pt__2->SetMarkerStyle(24);
   XsecBwd_pt__2->GetXaxis()->SetNdivisions(505);
   XsecBwd_pt__2->GetXaxis()->SetLabelFont(132);
   XsecBwd_pt__2->GetXaxis()->SetLabelOffset(0.01);
   XsecBwd_pt__2->GetXaxis()->SetLabelSize(0.06);
   XsecBwd_pt__2->GetXaxis()->SetTitleSize(0.072);
   XsecBwd_pt__2->GetXaxis()->SetTitleOffset(0.95);
   XsecBwd_pt__2->GetXaxis()->SetTitleFont(132);
   XsecBwd_pt__2->GetYaxis()->SetLabelFont(132);
   XsecBwd_pt__2->GetYaxis()->SetLabelOffset(0.015);
   XsecBwd_pt__2->GetYaxis()->SetLabelSize(0.06);
   XsecBwd_pt__2->GetYaxis()->SetTitleSize(0.072);
   XsecBwd_pt__2->GetYaxis()->SetTitleOffset(1.1);
   XsecBwd_pt__2->GetYaxis()->SetTitleFont(132);
   XsecBwd_pt__2->GetZaxis()->SetLabelFont(132);
   XsecBwd_pt__2->GetZaxis()->SetLabelSize(0.06);
   XsecBwd_pt__2->GetZaxis()->SetTitleSize(0.072);
   XsecBwd_pt__2->GetZaxis()->SetTitleOffset(1.2);
   XsecBwd_pt__2->GetZaxis()->SetTitleFont(132);
   XsecBwd_pt__2->Draw("same,e");
   
   Double_t Graph_from_systot_fwd_pt_fx1001[14] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   0};
   Double_t Graph_from_systot_fwd_pt_fy1001[14] = {
   40.19777,
   25.76255,
   12.95881,
   6.311131,
   3.188052,
   1.693428,
   0.9429946,
   0.5589026,
   0.305789,
   0.1939861,
   0.1303127,
   0.07126011,
   0.04842157,
   0};
   Double_t Graph_from_systot_fwd_pt_fex1001[14] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph_from_systot_fwd_pt_fey1001[14] = {
   2.400271,
   1.402276,
   0.6745065,
   0.3291834,
   0.1636262,
   0.09084963,
   0.05060067,
   0.03156759,
   0.01699179,
   0.01079861,
   0.007917653,
   0.004342955,
   0.00327658,
   -1};
   TGraphErrors *gre = new TGraphErrors(14,Graph_from_systot_fwd_pt_fx1001,Graph_from_systot_fwd_pt_fy1001,Graph_from_systot_fwd_pt_fex1001,Graph_from_systot_fwd_pt_fey1001);
   gre->SetName("Graph_from_systot_fwd_pt");
   gre->SetTitle("");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_from_systot_fwd_pt1001 = new TH1F("Graph_Graph_from_systot_fwd_pt1001","",100,-1.47,14.97);
   Graph_Graph_from_systot_fwd_pt1001->SetMinimum(0.04063049);
   Graph_Graph_from_systot_fwd_pt1001->SetMaximum(46.85333);
   Graph_Graph_from_systot_fwd_pt1001->SetDirectory(0);
   Graph_Graph_from_systot_fwd_pt1001->SetStats(0);
   Graph_Graph_from_systot_fwd_pt1001->SetLineWidth(2);
   Graph_Graph_from_systot_fwd_pt1001->SetMarkerStyle(20);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_fwd_pt1001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_pt1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_pt1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_pt1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_from_systot_fwd_pt1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_from_systot_fwd_pt1001);
   
   gre->Draw("e2,");
   
   Double_t Graph_from_systot_bwd_pt_fx1002[14] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   0};
   Double_t Graph_from_systot_bwd_pt_fy1002[14] = {
   40.49201,
   23.7255,
   10.68385,
   4.719983,
   2.16981,
   1.050436,
   0.5572557,
   0.2886884,
   0.1663367,
   0.1008278,
   0.06926949,
   0.03769359,
   0.02493377,
   0};
   Double_t Graph_from_systot_bwd_pt_fex1002[14] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph_from_systot_bwd_pt_fey1002[14] = {
   4.387233,
   2.276734,
   0.9959779,
   0.4243476,
   0.1921483,
   0.09518576,
   0.05250096,
   0.02700783,
   0.01532552,
   0.01011055,
   0.007288408,
   0.003579889,
   0.00243864,
   -1};
   gre = new TGraphErrors(14,Graph_from_systot_bwd_pt_fx1002,Graph_from_systot_bwd_pt_fy1002,Graph_from_systot_bwd_pt_fex1002,Graph_from_systot_bwd_pt_fey1002);
   gre->SetName("Graph_from_systot_bwd_pt");
   gre->SetTitle("");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_from_systot_bwd_pt1002 = new TH1F("Graph_Graph_from_systot_bwd_pt1002","",100,-1.47,14.97);
   Graph_Graph_from_systot_bwd_pt1002->SetMinimum(0.02024561);
   Graph_Graph_from_systot_bwd_pt1002->SetMaximum(49.36491);
   Graph_Graph_from_systot_bwd_pt1002->SetDirectory(0);
   Graph_Graph_from_systot_bwd_pt1002->SetStats(0);
   Graph_Graph_from_systot_bwd_pt1002->SetLineWidth(2);
   Graph_Graph_from_systot_bwd_pt1002->SetMarkerStyle(20);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_bwd_pt1002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_pt1002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_pt1002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_pt1002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_from_systot_bwd_pt1002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_from_systot_bwd_pt1002);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.4,0.69,0.8,0.81,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("XsecFwd_pt","#it{D}^{+} (Forward, 1.5<|#it{y}*|<4)","LP");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("XsecBwd_pt","#it{D}^{+} (Backward, 2.5<|#it{y}*|<5)","LP");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb #sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> figs/Fig12b.C <==
void Fig4b()
{
//=========Macro generated from canvas: can2/
//=========  (Fri Nov 10 14:17:10 2023) by ROOT version 6.22/00
   TCanvas *can2 = new TCanvas("can2", "",205,1103,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->Range(0.6249999,-21.05263,5.486111,110.5263);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetTicky(1);
   can2->SetLeftMargin(0.18);
   can2->SetTopMargin(0.08);
   can2->SetBottomMargin(0.16);
   can2->SetFrameLineWidth(2);
   can2->SetFrameBorderMode(0);
   can2->SetFrameLineWidth(2);
   can2->SetFrameBorderMode(0);
   
   TH1D *XsecFwd_y__3 = new TH1D("XsecFwd_y__3","",7,1.5,5);
   XsecFwd_y__3->SetBinContent(1,43.77465);
   XsecFwd_y__3->SetBinContent(2,43.18075);
   XsecFwd_y__3->SetBinContent(3,39.59008);
   XsecFwd_y__3->SetBinContent(4,33.57681);
   XsecFwd_y__3->SetBinContent(5,24.60454);
   XsecFwd_y__3->SetBinError(1,0.312657);
   XsecFwd_y__3->SetBinError(2,0.09914514);
   XsecFwd_y__3->SetBinError(3,0.08641129);
   XsecFwd_y__3->SetBinError(4,0.08564067);
   XsecFwd_y__3->SetBinError(5,0.1181281);
   XsecFwd_y__3->SetMinimum(0);
   XsecFwd_y__3->SetMaximum(100);
   XsecFwd_y__3->SetEntries(5);
   XsecFwd_y__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   XsecFwd_y__3->SetLineColor(ci);
   XsecFwd_y__3->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   XsecFwd_y__3->SetMarkerColor(ci);
   XsecFwd_y__3->SetMarkerStyle(20);
   XsecFwd_y__3->GetXaxis()->SetTitle("|#it{y}*|");
   XsecFwd_y__3->GetXaxis()->SetNdivisions(505);
   XsecFwd_y__3->GetXaxis()->SetLabelFont(132);
   XsecFwd_y__3->GetXaxis()->SetLabelOffset(0.01);
   XsecFwd_y__3->GetXaxis()->SetLabelSize(0.06);
   XsecFwd_y__3->GetXaxis()->SetTitleSize(0.06);
   XsecFwd_y__3->GetXaxis()->SetTitleOffset(0.95);
   XsecFwd_y__3->GetXaxis()->SetTitleFont(132);
   XsecFwd_y__3->GetYaxis()->SetTitle("d#sigma/d#it{y}* [mb]");
   XsecFwd_y__3->GetYaxis()->SetNdivisions(504);
   XsecFwd_y__3->GetYaxis()->SetLabelFont(132);
   XsecFwd_y__3->GetYaxis()->SetLabelOffset(0.015);
   XsecFwd_y__3->GetYaxis()->SetLabelSize(0.06);
   XsecFwd_y__3->GetYaxis()->SetTitleSize(0.06);
   XsecFwd_y__3->GetYaxis()->SetTitleOffset(1.3);
   XsecFwd_y__3->GetYaxis()->SetTitleFont(132);
   XsecFwd_y__3->GetZaxis()->SetLabelFont(132);
   XsecFwd_y__3->GetZaxis()->SetLabelSize(0.06);
   XsecFwd_y__3->GetZaxis()->SetTitleSize(0.072);
   XsecFwd_y__3->GetZaxis()->SetTitleOffset(1.2);
   XsecFwd_y__3->GetZaxis()->SetTitleFont(132);
   XsecFwd_y__3->Draw("e");
   
   TH1D *XsecBwd_y__4 = new TH1D("XsecBwd_y__4","",7,1.5,5);
   XsecBwd_y__4->SetBinContent(3,44.39642);
   XsecBwd_y__4->SetBinContent(4,41.19054);
   XsecBwd_y__4->SetBinContent(5,35.70248);
   XsecBwd_y__4->SetBinContent(6,27.78335);
   XsecBwd_y__4->SetBinContent(7,19.10039);
   XsecBwd_y__4->SetBinError(3,0.2254274);
   XsecBwd_y__4->SetBinError(4,0.08338693);
   XsecBwd_y__4->SetBinError(5,0.06854159);
   XsecBwd_y__4->SetBinError(6,0.2069524);
   XsecBwd_y__4->SetBinError(7,0.06458981);
   XsecBwd_y__4->SetEntries(5);
   XsecBwd_y__4->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   XsecBwd_y__4->SetLineColor(ci);
   XsecBwd_y__4->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   XsecBwd_y__4->SetMarkerColor(ci);
   XsecBwd_y__4->SetMarkerStyle(24);
   XsecBwd_y__4->GetXaxis()->SetNdivisions(505);
   XsecBwd_y__4->GetXaxis()->SetLabelFont(132);
   XsecBwd_y__4->GetXaxis()->SetLabelOffset(0.01);
   XsecBwd_y__4->GetXaxis()->SetLabelSize(0.06);
   XsecBwd_y__4->GetXaxis()->SetTitleSize(0.072);
   XsecBwd_y__4->GetXaxis()->SetTitleOffset(0.95);
   XsecBwd_y__4->GetXaxis()->SetTitleFont(132);
   XsecBwd_y__4->GetYaxis()->SetLabelFont(132);
   XsecBwd_y__4->GetYaxis()->SetLabelOffset(0.015);
   XsecBwd_y__4->GetYaxis()->SetLabelSize(0.06);
   XsecBwd_y__4->GetYaxis()->SetTitleSize(0.072);
   XsecBwd_y__4->GetYaxis()->SetTitleOffset(1.1);
   XsecBwd_y__4->GetYaxis()->SetTitleFont(132);
   XsecBwd_y__4->GetZaxis()->SetLabelFont(132);
   XsecBwd_y__4->GetZaxis()->SetLabelSize(0.06);
   XsecBwd_y__4->GetZaxis()->SetTitleSize(0.072);
   XsecBwd_y__4->GetZaxis()->SetTitleOffset(1.2);
   XsecBwd_y__4->GetZaxis()->SetTitleFont(132);
   XsecBwd_y__4->Draw("same,e");
   
   Double_t Graph_from_systot_fwd_y_fx1003[12] = {
   1.75,
   2.25,
   2.75,
   3.25,
   3.75,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_from_systot_fwd_y_fy1003[12] = {
   43.77465,
   43.18075,
   39.59008,
   33.57681,
   24.60454,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_from_systot_fwd_y_fex1003[12] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t Graph_from_systot_fwd_y_fey1003[12] = {
   3.062138,
   2.367456,
   2.021798,
   1.71629,
   1.529454,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1};
   TGraphErrors *gre = new TGraphErrors(12,Graph_from_systot_fwd_y_fx1003,Graph_from_systot_fwd_y_fy1003,Graph_from_systot_fwd_y_fex1003,Graph_from_systot_fwd_y_fey1003);
   gre->SetName("Graph_from_systot_fwd_y");
   gre->SetTitle("");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_from_systot_fwd_y1003 = new TH1F("Graph_Graph_from_systot_fwd_y1003","",100,-0.435,4.185);
   Graph_Graph_from_systot_fwd_y1003->SetMinimum(0);
   Graph_Graph_from_systot_fwd_y1003->SetMaximum(51.52047);
   Graph_Graph_from_systot_fwd_y1003->SetDirectory(0);
   Graph_Graph_from_systot_fwd_y1003->SetStats(0);
   Graph_Graph_from_systot_fwd_y1003->SetLineWidth(2);
   Graph_Graph_from_systot_fwd_y1003->SetMarkerStyle(20);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_fwd_y1003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_y1003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_y1003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_y1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_from_systot_fwd_y1003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_from_systot_fwd_y1003);
   
   gre->Draw(",e2");
   
   Double_t Graph_from_systot_bwd_y_fx1004[12] = {
   2.75,
   3.25,
   3.75,
   4.25,
   4.75,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_from_systot_bwd_y_fy1004[12] = {
   44.39642,
   41.19054,
   35.70248,
   27.78335,
   19.10039,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_from_systot_bwd_y_fex1004[12] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t Graph_from_systot_bwd_y_fey1004[12] = {
   4.82591,
   3.860372,
   3.516326,
   2.841802,
   2.342959,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1};
   gre = new TGraphErrors(12,Graph_from_systot_bwd_y_fx1004,Graph_from_systot_bwd_y_fy1004,Graph_from_systot_bwd_y_fex1004,Graph_from_systot_bwd_y_fey1004);
   gre->SetName("Graph_from_systot_bwd_y");
   gre->SetTitle("");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_from_systot_bwd_y1004 = new TH1F("Graph_Graph_from_systot_bwd_y1004","",100,-0.535,5.285);
   Graph_Graph_from_systot_bwd_y1004->SetMinimum(0);
   Graph_Graph_from_systot_bwd_y1004->SetMaximum(54.14456);
   Graph_Graph_from_systot_bwd_y1004->SetDirectory(0);
   Graph_Graph_from_systot_bwd_y1004->SetStats(0);
   Graph_Graph_from_systot_bwd_y1004->SetLineWidth(2);
   Graph_Graph_from_systot_bwd_y1004->SetMarkerStyle(20);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_bwd_y1004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_y1004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_y1004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_y1004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_from_systot_bwd_y1004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_from_systot_bwd_y1004);
   
   gre->Draw(",e2");
   
   TLegend *leg = new TLegend(0.4,0.69,0.8,0.81,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("XsecFwd_y","#it{D}^{+} (Forward)","LP");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("XsecBwd_y","#it{D}^{+} (Backward)","LP");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb #sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> figs/Fig13a.C <==
void RpA_Ds_fwd()
{
//=========Macro generated from canvas: pic_fwd/c1
//=========  (Fri Nov 10 01:06:44 2023) by ROOT version 6.22/00
   TCanvas *pic_fwd = new TCanvas("pic_fwd", "c1",200,32,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_fwd->Range(0,0,1,1);
   pic_fwd->SetFillColor(0);
   pic_fwd->SetBorderMode(0);
   pic_fwd->SetBorderSize(2);
   pic_fwd->SetTickx(1);
   pic_fwd->SetTicky(1);
   pic_fwd->SetLeftMargin(0.15);
   pic_fwd->SetTopMargin(0.08);
   pic_fwd->SetBottomMargin(0.16);
   pic_fwd->SetFrameLineWidth(2);
   pic_fwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_fwd_1
   TPad *pic_fwd_1 = new TPad("pic_fwd_1", "pic_fwd_1",0.01,0.51,0.49,0.99);
   pic_fwd_1->Draw();
   pic_fwd_1->cd();
   pic_fwd_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_1->SetFillColor(0);
   pic_fwd_1->SetBorderMode(0);
   pic_fwd_1->SetBorderSize(2);
   pic_fwd_1->SetTickx(1);
   pic_fwd_1->SetTicky(1);
   pic_fwd_1->SetLeftMargin(0.15);
   pic_fwd_1->SetTopMargin(0.08);
   pic_fwd_1->SetBottomMargin(0.16);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 1.080436);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.0309852, 0.0309852);
   tgme->SetPointEY(0, 1, 0.2321095, 0.2321095);
   tgme->SetPoint(1, 2.5, 0.7643658);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.006866841, 0.006866841);
   tgme->SetPointEY(1, 1, 0.0983712, 0.0983712);
   tgme->SetPoint(2, 3.5, 0.8156687);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01170777, 0.01170777);
   tgme->SetPointEY(2, 1, 0.08083272, 0.08083272);
   tgme->SetPoint(3, 4.5, 0.8421832);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01127294, 0.01127294);
   tgme->SetPointEY(3, 1, 0.07609962, 0.07609962);
   tgme->SetPoint(4, 5.5, 0.7847823);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.0148335, 0.0148335);
   tgme->SetPointEY(4, 1, 0.06650718, 0.06650718);
   tgme->SetPoint(5, 6.5, 0.8463067);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.009794611, 0.009794611);
   tgme->SetPointEY(5, 1, 0.07373226, 0.07373226);
   tgme->SetPoint(6, 7.5, 0.7610982);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01411716, 0.01411716);
   tgme->SetPointEY(6, 1, 0.07262653, 0.07262653);
   tgme->SetPoint(7, 8.5, 0.9462752);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02885432, 0.02885432);
   tgme->SetPointEY(7, 1, 0.1249831, 0.1249831);
   tgme->SetPoint(8, 9.5, 0.8502593);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01908975, 0.01908975);
   tgme->SetPointEY(8, 1, 0.1065515, 0.1065515);
   
   TH1F *Graph_gme_01 = new TH1F("Graph_gme_01","",100,0.1,10.9);
   Graph_gme_01->SetMinimum(0.3);
   Graph_gme_01->SetMaximum(2);
   Graph_gme_01->SetDirectory(0);
   Graph_gme_01->SetStats(0);
   Graph_gme_01->SetLineWidth(2);
   Graph_gme_01->SetMarkerStyle(20);
   Graph_gme_01->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_01->GetXaxis()->SetNdivisions(505);
   Graph_gme_01->GetXaxis()->SetLabelFont(132);
   Graph_gme_01->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_01->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_01->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_01->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_01->GetXaxis()->SetTitleFont(132);
   Graph_gme_01->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_01->GetYaxis()->SetLabelFont(132);
   Graph_gme_01->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_01->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_01->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_01->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_01->GetYaxis()->SetTitleFont(132);
   Graph_gme_01->GetZaxis()->SetLabelFont(132);
   Graph_gme_01->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_01->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_01->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_01->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_01);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3001[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3001[10] = {
   0.6715192,
   0.6818504,
   0.6992776,
   0.7185105,
   0.7365092,
   0.7523143,
   0.7660025,
   0.7779797,
   0.7881663,
   0.7967912};
   Double_t Graph0_felx3001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[10] = {
   0.04807668,
   0.0468673,
   0.04479629,
   0.04800354,
   0.05142492,
   0.05341632,
   0.05450128,
   0.05519066,
   0.05519971,
   0.05472145};
   Double_t Graph0_fehx3001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[10] = {
   0.06528127,
   0.06064437,
   0.05260493,
   0.04403713,
   0.04042187,
   0.03863235,
   0.03712788,
   0.03585294,
   0.03476808,
   0.03387994};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,10.4);
   Graph_Graph03001->SetMinimum(0.6027197);
   Graph_Graph03001->SetMaximum(0.851394);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3002[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3002[10] = {
   0.6512649,
   0.6664922,
   0.6906332,
   0.7155938,
   0.7377605,
   0.7564508,
   0.7722732,
   0.7857492,
   0.7950217,
   0.8036197};
   Double_t Graph1_felx3002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[10] = {
   0.03207498,
   0.03203293,
   0.03190413,
   0.03796811,
   0.04612157,
   0.05179849,
   0.05589668,
   0.05919466,
   0.06011888,
   0.06120207};
   Double_t Graph1_fehx3002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[10] = {
   0.07233051,
   0.06345614,
   0.04954542,
   0.03586607,
   0.03127893,
   0.03088169,
   0.03048204,
   0.03010151,
   0.02967056,
   0.02930786};
   grae = new TGraphAsymmErrors(10,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,10.4);
   Graph_Graph13002->SetMinimum(0.5978161);
   Graph_Graph13002->SetMaximum(0.8543014);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.0 < #it{y}* < 2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 1.080436);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.0309852, 0.0309852);
   tgme->SetPointEY(0, 1, 0.2321095, 0.2321095);
   tgme->SetPoint(1, 2.5, 0.7643658);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.006866841, 0.006866841);
   tgme->SetPointEY(1, 1, 0.0983712, 0.0983712);
   tgme->SetPoint(2, 3.5, 0.8156687);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01170777, 0.01170777);
   tgme->SetPointEY(2, 1, 0.08083272, 0.08083272);
   tgme->SetPoint(3, 4.5, 0.8421832);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01127294, 0.01127294);
   tgme->SetPointEY(3, 1, 0.07609962, 0.07609962);
   tgme->SetPoint(4, 5.5, 0.7847823);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.0148335, 0.0148335);
   tgme->SetPointEY(4, 1, 0.06650718, 0.06650718);
   tgme->SetPoint(5, 6.5, 0.8463067);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.009794611, 0.009794611);
   tgme->SetPointEY(5, 1, 0.07373226, 0.07373226);
   tgme->SetPoint(6, 7.5, 0.7610982);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01411716, 0.01411716);
   tgme->SetPointEY(6, 1, 0.07262653, 0.07262653);
   tgme->SetPoint(7, 8.5, 0.9462752);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02885432, 0.02885432);
   tgme->SetPointEY(7, 1, 0.1249831, 0.1249831);
   tgme->SetPoint(8, 9.5, 0.8502593);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01908975, 0.01908975);
   tgme->SetPointEY(8, 1, 0.1065515, 0.1065515);
   
   TH1F *Graph_Graph_gme_012 = new TH1F("Graph_Graph_gme_012","",100,0.1,10.9);
   Graph_Graph_gme_012->SetMinimum(0.3);
   Graph_Graph_gme_012->SetMaximum(2);
   Graph_Graph_gme_012->SetDirectory(0);
   Graph_Graph_gme_012->SetStats(0);
   Graph_Graph_gme_012->SetLineWidth(2);
   Graph_Graph_gme_012->SetMarkerStyle(20);
   Graph_Graph_gme_012->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_012->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_012->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_012->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_012->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_012->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_012);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_1->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_2
   TPad *pic_fwd_2 = new TPad("pic_fwd_2", "pic_fwd_2",0.51,0.51,0.99,0.99);
   pic_fwd_2->Draw();
   pic_fwd_2->cd();
   pic_fwd_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_2->SetFillColor(0);
   pic_fwd_2->SetBorderMode(0);
   pic_fwd_2->SetBorderSize(2);
   pic_fwd_2->SetTickx(1);
   pic_fwd_2->SetTicky(1);
   pic_fwd_2->SetLeftMargin(0.15);
   pic_fwd_2->SetTopMargin(0.08);
   pic_fwd_2->SetBottomMargin(0.16);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1182;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7615818);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02563664, 0.02563664);
   tgme->SetPointEY(0, 1, 0.09695726, 0.09695726);
   tgme->SetPoint(1, 2.5, 0.7041899);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.006345391, 0.006345391);
   tgme->SetPointEY(1, 1, 0.05721235, 0.05721235);
   tgme->SetPoint(2, 3.5, 0.7244721);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.007032252, 0.007032252);
   tgme->SetPointEY(2, 1, 0.04731182, 0.04731182);
   tgme->SetPoint(3, 4.5, 0.7433577);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.008081194, 0.008081194);
   tgme->SetPointEY(3, 1, 0.05187116, 0.05187116);
   tgme->SetPoint(4, 5.5, 0.8284509);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01164809, 0.01164809);
   tgme->SetPointEY(4, 1, 0.06404868, 0.06404868);
   tgme->SetPoint(5, 6.5, 0.736608);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01278122, 0.01278122);
   tgme->SetPointEY(5, 1, 0.05613544, 0.05613544);
   tgme->SetPoint(6, 7.5, 0.8773501);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02137042, 0.02137042);
   tgme->SetPointEY(6, 1, 0.07098607, 0.07098607);
   tgme->SetPoint(7, 8.5, 0.8949644);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02208716, 0.02208716);
   tgme->SetPointEY(7, 1, 0.1047193, 0.1047193);
   tgme->SetPoint(8, 9.5, 0.8925154);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.03143665, 0.03143665);
   tgme->SetPointEY(8, 1, 0.1000775, 0.1000775);
   
   TH1F *Graph_gme_13 = new TH1F("Graph_gme_13","",100,0.1,10.9);
   Graph_gme_13->SetMinimum(0.3);
   Graph_gme_13->SetMaximum(2);
   Graph_gme_13->SetDirectory(0);
   Graph_gme_13->SetStats(0);
   Graph_gme_13->SetLineWidth(2);
   Graph_gme_13->SetMarkerStyle(20);
   Graph_gme_13->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_13->GetXaxis()->SetNdivisions(505);
   Graph_gme_13->GetXaxis()->SetLabelFont(132);
   Graph_gme_13->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_13->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_13->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_13->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_13->GetXaxis()->SetTitleFont(132);
   Graph_gme_13->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_13->GetYaxis()->SetLabelFont(132);
   Graph_gme_13->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_13->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_13->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_13->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_13->GetYaxis()->SetTitleFont(132);
   Graph_gme_13->GetZaxis()->SetLabelFont(132);
   Graph_gme_13->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_13->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_13->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_13->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_13);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3003[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3003[10] = {
   0.6717635,
   0.6814818,
   0.6979142,
   0.7160642,
   0.7330987,
   0.7480758,
   0.761061,
   0.7724579,
   0.7821603,
   0.7903924};
   Double_t Graph0_felx3003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3003[10] = {
   0.04694442,
   0.04585469,
   0.04749,
   0.05186051,
   0.05502742,
   0.05682137,
   0.05786918,
   0.0585359,
   0.05852723,
   0.05811826};
   Double_t Graph0_fehx3003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3003[10] = {
   0.05855565,
   0.05427764,
   0.04680865,
   0.04192546,
   0.04001992,
   0.0383763,
   0.03698545,
   0.03580259,
   0.03479003,
   0.03395846};
   grae = new TGraphAsymmErrors(10,Graph0_fx3003,Graph0_fy3003,Graph0_felx3003,Graph0_fehx3003,Graph0_fely3003,Graph0_fehy3003);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03003 = new TH1F("Graph_Graph03003","Graph",100,0,10.4);
   Graph_Graph03003->SetMinimum(0.6048659);
   Graph_Graph03003->SetMaximum(0.844304);
   Graph_Graph03003->SetDirectory(0);
   Graph_Graph03003->SetStats(0);
   Graph_Graph03003->SetLineWidth(2);
   Graph_Graph03003->SetMarkerStyle(20);
   Graph_Graph03003->GetXaxis()->SetNdivisions(505);
   Graph_Graph03003->GetXaxis()->SetLabelFont(132);
   Graph_Graph03003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03003->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03003->GetXaxis()->SetTitleFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03003->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03003->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03003->GetYaxis()->SetTitleFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03003);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3004[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3004[10] = {
   0.6454435,
   0.6605741,
   0.6843691,
   0.7089413,
   0.7307085,
   0.7490255,
   0.7645539,
   0.777658,
   0.786696,
   0.7950126};
   Double_t Graph1_felx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3004[10] = {
   0.03168821,
   0.03155914,
   0.03135519,
   0.03908526,
   0.04715363,
   0.05283254,
   0.05730775,
   0.06157186,
   0.06259171,
   0.06358537};
   Double_t Graph1_fehx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3004[10] = {
   0.06983905,
   0.06092943,
   0.04712862,
   0.03356137,
   0.03073689,
   0.03037878,
   0.03002809,
   0.02968673,
   0.02929748,
   0.02897002};
   grae = new TGraphAsymmErrors(10,Graph1_fx3004,Graph1_fy3004,Graph1_felx3004,Graph1_fehx3004,Graph1_fely3004,Graph1_fehy3004);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1183;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1184;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13004 = new TH1F("Graph_Graph13004","Graph",100,0,10.4);
   Graph_Graph13004->SetMinimum(0.5927325);
   Graph_Graph13004->SetMaximum(0.8450054);
   Graph_Graph13004->SetDirectory(0);
   Graph_Graph13004->SetStats(0);
   Graph_Graph13004->SetLineWidth(2);
   Graph_Graph13004->SetMarkerStyle(20);
   Graph_Graph13004->GetXaxis()->SetNdivisions(505);
   Graph_Graph13004->GetXaxis()->SetLabelFont(132);
   Graph_Graph13004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13004->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13004->GetXaxis()->SetTitleFont(132);
   Graph_Graph13004->GetYaxis()->SetLabelFont(132);
   Graph_Graph13004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13004->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13004->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13004->GetYaxis()->SetTitleFont(132);
   Graph_Graph13004->GetZaxis()->SetLabelFont(132);
   Graph_Graph13004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13004);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.5 < #it{y}* < 3.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1182;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7615818);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02563664, 0.02563664);
   tgme->SetPointEY(0, 1, 0.09695726, 0.09695726);
   tgme->SetPoint(1, 2.5, 0.7041899);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.006345391, 0.006345391);
   tgme->SetPointEY(1, 1, 0.05721235, 0.05721235);
   tgme->SetPoint(2, 3.5, 0.7244721);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.007032252, 0.007032252);
   tgme->SetPointEY(2, 1, 0.04731182, 0.04731182);
   tgme->SetPoint(3, 4.5, 0.7433577);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.008081194, 0.008081194);
   tgme->SetPointEY(3, 1, 0.05187116, 0.05187116);
   tgme->SetPoint(4, 5.5, 0.8284509);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01164809, 0.01164809);
   tgme->SetPointEY(4, 1, 0.06404868, 0.06404868);
   tgme->SetPoint(5, 6.5, 0.736608);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01278122, 0.01278122);
   tgme->SetPointEY(5, 1, 0.05613544, 0.05613544);
   tgme->SetPoint(6, 7.5, 0.8773501);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02137042, 0.02137042);
   tgme->SetPointEY(6, 1, 0.07098607, 0.07098607);
   tgme->SetPoint(7, 8.5, 0.8949644);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02208716, 0.02208716);
   tgme->SetPointEY(7, 1, 0.1047193, 0.1047193);
   tgme->SetPoint(8, 9.5, 0.8925154);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.03143665, 0.03143665);
   tgme->SetPointEY(8, 1, 0.1000775, 0.1000775);
   
   TH1F *Graph_Graph_gme_134 = new TH1F("Graph_Graph_gme_134","",100,0.1,10.9);
   Graph_Graph_gme_134->SetMinimum(0.3);
   Graph_Graph_gme_134->SetMaximum(2);
   Graph_Graph_gme_134->SetDirectory(0);
   Graph_Graph_gme_134->SetStats(0);
   Graph_Graph_gme_134->SetLineWidth(2);
   Graph_Graph_gme_134->SetMarkerStyle(20);
   Graph_Graph_gme_134->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_134->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_134->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_134->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_134->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_134->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_134->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_134->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_134->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_134->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_134->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_134->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_134->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_134->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_134->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_134->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_134->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_134);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_2->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_3
   TPad *pic_fwd_3 = new TPad("pic_fwd_3", "pic_fwd_3",0.01,0.01,0.49,0.49);
   pic_fwd_3->Draw();
   pic_fwd_3->cd();
   pic_fwd_3->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_3->SetFillColor(0);
   pic_fwd_3->SetBorderMode(0);
   pic_fwd_3->SetBorderSize(2);
   pic_fwd_3->SetTickx(1);
   pic_fwd_3->SetTicky(1);
   pic_fwd_3->SetLeftMargin(0.15);
   pic_fwd_3->SetTopMargin(0.08);
   pic_fwd_3->SetBottomMargin(0.16);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1185;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7631275);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03275805, 0.03275805);
   tgme->SetPointEY(0, 1, 0.08122242, 0.08122242);
   tgme->SetPoint(1, 2.5, 0.7171108);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01074374, 0.01074374);
   tgme->SetPointEY(1, 1, 0.05803576, 0.05803576);
   tgme->SetPoint(2, 3.5, 0.7503872);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01030568, 0.01030568);
   tgme->SetPointEY(2, 1, 0.05139323, 0.05139323);
   tgme->SetPoint(3, 4.5, 0.7001241);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01664059, 0.01664059);
   tgme->SetPointEY(3, 1, 0.04823489, 0.04823489);
   tgme->SetPoint(4, 5.5, 0.7040538);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01363442, 0.01363442);
   tgme->SetPointEY(4, 1, 0.05333253, 0.05333253);
   tgme->SetPoint(5, 6.5, 0.8192748);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.03360446, 0.03360446);
   tgme->SetPointEY(5, 1, 0.08897633, 0.08897633);
   tgme->SetPoint(6, 7.5, 0.8292313);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.04019063, 0.04019063);
   tgme->SetPointEY(6, 1, 0.0927362, 0.0927362);
   tgme->SetPoint(7, 8.5, 0.6846402);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02967319, 0.02967319);
   tgme->SetPointEY(7, 1, 0.1161678, 0.1161678);
   tgme->SetPoint(8, 9.5, 0.7792136);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.05538411, 0.05538411);
   tgme->SetPointEY(8, 1, 0.1222199, 0.1222199);
   
   TH1F *Graph_gme_25 = new TH1F("Graph_gme_25","",100,0.1,10.9);
   Graph_gme_25->SetMinimum(0.3);
   Graph_gme_25->SetMaximum(2);
   Graph_gme_25->SetDirectory(0);
   Graph_gme_25->SetStats(0);
   Graph_gme_25->SetLineWidth(2);
   Graph_gme_25->SetMarkerStyle(20);
   Graph_gme_25->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_25->GetXaxis()->SetNdivisions(505);
   Graph_gme_25->GetXaxis()->SetLabelFont(132);
   Graph_gme_25->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_25->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_25->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_25->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_25->GetXaxis()->SetTitleFont(132);
   Graph_gme_25->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_25->GetYaxis()->SetLabelFont(132);
   Graph_gme_25->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_25->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_25->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_25->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_25->GetYaxis()->SetTitleFont(132);
   Graph_gme_25->GetZaxis()->SetLabelFont(132);
   Graph_gme_25->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_25->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_25->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_25->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_25);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3005[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3005[10] = {
   0.6714355,
   0.6806426,
   0.6962324,
   0.7135519,
   0.7298089,
   0.7441672,
   0.7566031,
   0.7675093,
   0.7767667,
   0.7846369};
   Double_t Graph0_felx3005[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3005[10] = {
   0.04609643,
   0.04736899,
   0.05102092,
   0.05511646,
   0.05806364,
   0.0597964,
   0.06133572,
   0.06270221,
   0.06332521,
   0.06324949};
   Double_t Graph0_fehx3005[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3005[10] = {
   0.05295921,
   0.04894321,
   0.04336998,
   0.04146824,
   0.03970785,
   0.03818166,
   0.0368837,
   0.03577335,
   0.03482376,
   0.03403898};
   grae = new TGraphAsymmErrors(10,Graph0_fx3005,Graph0_fy3005,Graph0_felx3005,Graph0_fehx3005,Graph0_fely3005,Graph0_fehy3005);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03005 = new TH1F("Graph_Graph03005","Graph",100,0,10.4);
   Graph_Graph03005->SetMinimum(0.6060054);
   Graph_Graph03005->SetMaximum(0.8380096);
   Graph_Graph03005->SetDirectory(0);
   Graph_Graph03005->SetStats(0);
   Graph_Graph03005->SetLineWidth(2);
   Graph_Graph03005->SetMarkerStyle(20);
   Graph_Graph03005->GetXaxis()->SetNdivisions(505);
   Graph_Graph03005->GetXaxis()->SetLabelFont(132);
   Graph_Graph03005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03005->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03005->GetXaxis()->SetTitleFont(132);
   Graph_Graph03005->GetYaxis()->SetLabelFont(132);
   Graph_Graph03005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03005->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03005->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03005->GetYaxis()->SetTitleFont(132);
   Graph_Graph03005->GetZaxis()->SetLabelFont(132);
   Graph_Graph03005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03005);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3006[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3006[10] = {
   0.6386352,
   0.6538086,
   0.6775391,
   0.7019584,
   0.7235175,
   0.7416658,
   0.7570501,
   0.7700176,
   0.7787606,
   0.7869737};
   Double_t Graph1_felx3006[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3006[10] = {
   0.03160924,
   0.03136122,
   0.03103424,
   0.03966576,
   0.04772655,
   0.05339996,
   0.05905319,
   0.06351148,
   0.06444311,
   0.06559818};
   Double_t Graph1_fehx3006[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3006[10] = {
   0.06871846,
   0.05967136,
   0.04577956,
   0.03218172,
   0.03034069,
   0.02999662,
   0.02967088,
   0.02936342,
   0.02899718,
   0.02869763};
   grae = new TGraphAsymmErrors(10,Graph1_fx3006,Graph1_fy3006,Graph1_felx3006,Graph1_fehx3006,Graph1_fely3006,Graph1_fehy3006);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1186;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1187;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13006 = new TH1F("Graph_Graph13006","Graph",100,0,10.4);
   Graph_Graph13006->SetMinimum(0.5861614);
   Graph_Graph13006->SetMaximum(0.8365359);
   Graph_Graph13006->SetDirectory(0);
   Graph_Graph13006->SetStats(0);
   Graph_Graph13006->SetLineWidth(2);
   Graph_Graph13006->SetMarkerStyle(20);
   Graph_Graph13006->GetXaxis()->SetNdivisions(505);
   Graph_Graph13006->GetXaxis()->SetLabelFont(132);
   Graph_Graph13006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13006->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13006->GetXaxis()->SetTitleFont(132);
   Graph_Graph13006->GetYaxis()->SetLabelFont(132);
   Graph_Graph13006->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13006->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13006->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13006->GetYaxis()->SetTitleFont(132);
   Graph_Graph13006->GetZaxis()->SetLabelFont(132);
   Graph_Graph13006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13006);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"3.0 < #it{y}* < 3.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1185;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7631275);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03275805, 0.03275805);
   tgme->SetPointEY(0, 1, 0.08122242, 0.08122242);
   tgme->SetPoint(1, 2.5, 0.7171108);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01074374, 0.01074374);
   tgme->SetPointEY(1, 1, 0.05803576, 0.05803576);
   tgme->SetPoint(2, 3.5, 0.7503872);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01030568, 0.01030568);
   tgme->SetPointEY(2, 1, 0.05139323, 0.05139323);
   tgme->SetPoint(3, 4.5, 0.7001241);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01664059, 0.01664059);
   tgme->SetPointEY(3, 1, 0.04823489, 0.04823489);
   tgme->SetPoint(4, 5.5, 0.7040538);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01363442, 0.01363442);
   tgme->SetPointEY(4, 1, 0.05333253, 0.05333253);
   tgme->SetPoint(5, 6.5, 0.8192748);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.03360446, 0.03360446);
   tgme->SetPointEY(5, 1, 0.08897633, 0.08897633);
   tgme->SetPoint(6, 7.5, 0.8292313);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.04019063, 0.04019063);
   tgme->SetPointEY(6, 1, 0.0927362, 0.0927362);
   tgme->SetPoint(7, 8.5, 0.6846402);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02967319, 0.02967319);
   tgme->SetPointEY(7, 1, 0.1161678, 0.1161678);
   tgme->SetPoint(8, 9.5, 0.7792136);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.05538411, 0.05538411);
   tgme->SetPointEY(8, 1, 0.1222199, 0.1222199);
   
   TH1F *Graph_Graph_gme_256 = new TH1F("Graph_Graph_gme_256","",100,0.1,10.9);
   Graph_Graph_gme_256->SetMinimum(0.3);
   Graph_Graph_gme_256->SetMaximum(2);
   Graph_Graph_gme_256->SetDirectory(0);
   Graph_Graph_gme_256->SetStats(0);
   Graph_Graph_gme_256->SetLineWidth(2);
   Graph_Graph_gme_256->SetMarkerStyle(20);
   Graph_Graph_gme_256->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_256->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_256->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_256->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_256->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_256->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_256->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_256->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_256->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_256->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_256->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_256->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_256->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_256->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_256->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_256->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_256->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_256);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_3->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_4
   TPad *pic_fwd_4 = new TPad("pic_fwd_4", "pic_fwd_4",0.51,0.01,0.99,0.49);
   pic_fwd_4->Draw();
   pic_fwd_4->cd();
   pic_fwd_4->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_4->SetFillColor(0);
   pic_fwd_4->SetBorderMode(0);
   pic_fwd_4->SetBorderSize(2);
   pic_fwd_4->SetTickx(1);
   pic_fwd_4->SetTicky(1);
   pic_fwd_4->SetLeftMargin(0.15);
   pic_fwd_4->SetTopMargin(0.08);
   pic_fwd_4->SetBottomMargin(0.16);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1188;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.647419);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.07259625, 0.07259625);
   tgme->SetPointEY(0, 1, 0.08575323, 0.08575323);
   tgme->SetPoint(1, 2.5, 0.608437);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01823257, 0.01823257);
   tgme->SetPointEY(1, 1, 0.05193588, 0.05193588);
   tgme->SetPoint(2, 3.5, 0.5970216);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.02172712, 0.02172712);
   tgme->SetPointEY(2, 1, 0.04989929, 0.04989929);
   tgme->SetPoint(3, 4.5, 0.6304743);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.0254365, 0.0254365);
   tgme->SetPointEY(3, 1, 0.0564494, 0.0564494);
   tgme->SetPoint(4, 5.5, 0.7125149);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.03090298, 0.03090298);
   tgme->SetPointEY(4, 1, 0.07211078, 0.07211078);
   tgme->SetPoint(5, 6.5, 0.9103315);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.06935658, 0.06935658);
   tgme->SetPointEY(5, 1, 0.131237, 0.131237);
   tgme->SetPoint(6, 7.5, 0.9107309);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.121277, 0.121277);
   tgme->SetPointEY(6, 1, 0.1630506, 0.1630506);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_37 = new TH1F("Graph_gme_37","",100,0.1,10.9);
   Graph_gme_37->SetMinimum(0.3);
   Graph_gme_37->SetMaximum(2);
   Graph_gme_37->SetDirectory(0);
   Graph_gme_37->SetStats(0);
   Graph_gme_37->SetLineWidth(2);
   Graph_gme_37->SetMarkerStyle(20);
   Graph_gme_37->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_37->GetXaxis()->SetNdivisions(505);
   Graph_gme_37->GetXaxis()->SetLabelFont(132);
   Graph_gme_37->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_37->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_37->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_37->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_37->GetXaxis()->SetTitleFont(132);
   Graph_gme_37->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_37->GetYaxis()->SetLabelFont(132);
   Graph_gme_37->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_37->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_37->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_37->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_37->GetYaxis()->SetTitleFont(132);
   Graph_gme_37->GetZaxis()->SetLabelFont(132);
   Graph_gme_37->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_37->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_37->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_37->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_37);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3007[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3007[10] = {
   0.6706666,
   0.6794485,
   0.6943454,
   0.7109349,
   0.7265726,
   0.7404083,
   0.7524315,
   0.7629547,
   0.7719039,
   0.7795165};
   Double_t Graph0_felx3007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3007[10] = {
   0.04882502,
   0.05055926,
   0.05396736,
   0.05789867,
   0.06158025,
   0.0641922,
   0.0660404,
   0.0672651,
   0.06784053,
   0.06777633};
   Double_t Graph0_fehx3007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3007[10] = {
   0.04835834,
   0.04454678,
   0.04292393,
   0.04113713,
   0.03948532,
   0.03804988,
   0.03682489,
   0.03577471,
   0.034875,
   0.03412588};
   grae = new TGraphAsymmErrors(10,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03007 = new TH1F("Graph_Graph03007","Graph",100,0,10.4);
   Graph_Graph03007->SetMinimum(0.6026615);
   Graph_Graph03007->SetMaximum(0.8328225);
   Graph_Graph03007->SetDirectory(0);
   Graph_Graph03007->SetStats(0);
   Graph_Graph03007->SetLineWidth(2);
   Graph_Graph03007->SetMarkerStyle(20);
   Graph_Graph03007->GetXaxis()->SetNdivisions(505);
   Graph_Graph03007->GetXaxis()->SetLabelFont(132);
   Graph_Graph03007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03007->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03007->GetXaxis()->SetTitleFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03007->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03007->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03007->GetYaxis()->SetTitleFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03007);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3008[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3008[10] = {
   0.6310364,
   0.6463581,
   0.6702028,
   0.6947215,
   0.7162771,
   0.7344072,
   0.7496888,
   0.7625582,
   0.7713186,
   0.7793868};
   Double_t Graph1_felx3008[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3008[10] = {
   0.03181021,
   0.03141643,
   0.03092157,
   0.0397561,
   0.04791079,
   0.05426437,
   0.0602946,
   0.06473885,
   0.06587971,
   0.06701522};
   Double_t Graph1_fehx3008[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3008[10] = {
   0.06878908,
   0.05952543,
   0.04541782,
   0.03159036,
   0.03007845,
   0.0297235,
   0.02940355,
   0.0291075,
   0.0287635,
   0.02848017};
   grae = new TGraphAsymmErrors(10,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1189;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1190;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13008 = new TH1F("Graph_Graph13008","Graph",100,0,10.4);
   Graph_Graph13008->SetMinimum(0.5783621);
   Graph_Graph13008->SetMaximum(0.828731);
   Graph_Graph13008->SetDirectory(0);
   Graph_Graph13008->SetStats(0);
   Graph_Graph13008->SetLineWidth(2);
   Graph_Graph13008->SetMarkerStyle(20);
   Graph_Graph13008->GetXaxis()->SetNdivisions(505);
   Graph_Graph13008->GetXaxis()->SetLabelFont(132);
   Graph_Graph13008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13008->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13008->GetXaxis()->SetTitleFont(132);
   Graph_Graph13008->GetYaxis()->SetLabelFont(132);
   Graph_Graph13008->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13008->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13008->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13008->GetYaxis()->SetTitleFont(132);
   Graph_Graph13008->GetZaxis()->SetLabelFont(132);
   Graph_Graph13008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13008);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"3.5 < #it{y}* < 4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1188;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.647419);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.07259625, 0.07259625);
   tgme->SetPointEY(0, 1, 0.08575323, 0.08575323);
   tgme->SetPoint(1, 2.5, 0.608437);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01823257, 0.01823257);
   tgme->SetPointEY(1, 1, 0.05193588, 0.05193588);
   tgme->SetPoint(2, 3.5, 0.5970216);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.02172712, 0.02172712);
   tgme->SetPointEY(2, 1, 0.04989929, 0.04989929);
   tgme->SetPoint(3, 4.5, 0.6304743);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.0254365, 0.0254365);
   tgme->SetPointEY(3, 1, 0.0564494, 0.0564494);
   tgme->SetPoint(4, 5.5, 0.7125149);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.03090298, 0.03090298);
   tgme->SetPointEY(4, 1, 0.07211078, 0.07211078);
   tgme->SetPoint(5, 6.5, 0.9103315);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.06935658, 0.06935658);
   tgme->SetPointEY(5, 1, 0.131237, 0.131237);
   tgme->SetPoint(6, 7.5, 0.9107309);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.121277, 0.121277);
   tgme->SetPointEY(6, 1, 0.1630506, 0.1630506);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_378 = new TH1F("Graph_Graph_gme_378","",100,0.1,10.9);
   Graph_Graph_gme_378->SetMinimum(0.3);
   Graph_Graph_gme_378->SetMaximum(2);
   Graph_Graph_gme_378->SetDirectory(0);
   Graph_Graph_gme_378->SetStats(0);
   Graph_Graph_gme_378->SetLineWidth(2);
   Graph_Graph_gme_378->SetMarkerStyle(20);
   Graph_Graph_gme_378->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_378->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_378->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_378->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_378->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_378->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_378->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_378->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_378->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_378->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_378->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_378->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_378->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_378->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_378->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_378->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_378->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_378);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_4->Modified();
   pic_fwd->cd();
   pic_fwd->Modified();
   pic_fwd->cd();
   pic_fwd->SetSelected(pic_fwd);
}


==> figs/Fig13b.C <==
void RpA_Ds_bwd()
{
//=========Macro generated from canvas: pic_bwd/c1
//=========  (Fri Nov 10 01:11:07 2023) by ROOT version 6.22/00
   TCanvas *pic_bwd = new TCanvas("pic_bwd", "c1",200,32,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_bwd->Range(0,0,1,1);
   pic_bwd->SetFillColor(0);
   pic_bwd->SetBorderMode(0);
   pic_bwd->SetBorderSize(2);
   pic_bwd->SetTickx(1);
   pic_bwd->SetTicky(1);
   pic_bwd->SetLeftMargin(0.15);
   pic_bwd->SetTopMargin(0.08);
   pic_bwd->SetBottomMargin(0.16);
   pic_bwd->SetFrameLineWidth(2);
   pic_bwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_bwd_1
   TPad *pic_bwd_1 = new TPad("pic_bwd_1", "pic_bwd_1",0.01,0.51,0.49,0.99);
   pic_bwd_1->Draw();
   pic_bwd_1->cd();
   pic_bwd_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_1->SetFillColor(0);
   pic_bwd_1->SetBorderMode(0);
   pic_bwd_1->SetBorderSize(2);
   pic_bwd_1->SetTickx(1);
   pic_bwd_1->SetTicky(1);
   pic_bwd_1->SetLeftMargin(0.15);
   pic_bwd_1->SetTopMargin(0.08);
   pic_bwd_1->SetBottomMargin(0.16);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1191;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8809301);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03897555, 0.03897555);
   tgme->SetPointEY(0, 1, 0.1970205, 0.1970205);
   tgme->SetPoint(1, 2.5, 0.864574);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.0169474, 0.0169474);
   tgme->SetPointEY(1, 1, 0.1142984, 0.1142984);
   tgme->SetPoint(2, 3.5, 0.8777465);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.008607429, 0.008607429);
   tgme->SetPointEY(2, 1, 0.1015317, 0.1015317);
   tgme->SetPoint(3, 4.5, 0.8494538);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.02043472, 0.02043472);
   tgme->SetPointEY(3, 1, 0.09393834, 0.09393834);
   tgme->SetPoint(4, 5.5, 0.8595854);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.02553584, 0.02553584);
   tgme->SetPointEY(4, 1, 0.1012201, 0.1012201);
   tgme->SetPoint(5, 6.5, 0.7073755);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.02990487, 0.02990487);
   tgme->SetPointEY(5, 1, 0.08662231, 0.08662231);
   tgme->SetPoint(6, 7.5, 0.8346662);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02151268, 0.02151268);
   tgme->SetPointEY(6, 1, 0.08835034, 0.08835034);
   tgme->SetPoint(7, 8.5, 0.9162734);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02877119, 0.02877119);
   tgme->SetPointEY(7, 1, 0.1178859, 0.1178859);
   tgme->SetPoint(8, 9.5, 0.8035771);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.0423752, 0.0423752);
   tgme->SetPointEY(8, 1, 0.1193333, 0.1193333);
   
   TH1F *Graph_gme_09 = new TH1F("Graph_gme_09","",100,0.1,10.9);
   Graph_gme_09->SetMinimum(0.3);
   Graph_gme_09->SetMaximum(2);
   Graph_gme_09->SetDirectory(0);
   Graph_gme_09->SetStats(0);
   Graph_gme_09->SetLineWidth(2);
   Graph_gme_09->SetMarkerStyle(20);
   Graph_gme_09->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_09->GetXaxis()->SetNdivisions(505);
   Graph_gme_09->GetXaxis()->SetLabelFont(132);
   Graph_gme_09->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_09->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_09->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_09->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_09->GetXaxis()->SetTitleFont(132);
   Graph_gme_09->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_09->GetYaxis()->SetLabelFont(132);
   Graph_gme_09->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_09->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_09->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_09->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_09->GetYaxis()->SetTitleFont(132);
   Graph_gme_09->GetZaxis()->SetLabelFont(132);
   Graph_gme_09->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_09->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_09->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_09->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_09);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3009[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3009[10] = {
   0.7587503,
   0.7929046,
   0.8456799,
   0.8991325,
   0.9456253,
   0.9836409,
   1.014115,
   1.038467,
   1.057761,
   1.072731};
   Double_t Graph0_felx3009[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3009[10] = {
   0.05388115,
   0.05160758,
   0.04918477,
   0.04746957,
   0.04597527,
   0.04420496,
   0.042056,
   0.03949945,
   0.03697259,
   0.03430542};
   Double_t Graph0_fehx3009[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3009[10] = {
   0.1508331,
   0.1388992,
   0.1209991,
   0.104096,
   0.09042836,
   0.07976688,
   0.07154046,
   0.06535542,
   0.05990933,
   0.05559411};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3009,Graph0_fy3009,Graph0_felx3009,Graph0_fehx3009,Graph0_fely3009,Graph0_fehy3009);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03009 = new TH1F("Graph_Graph03009","Graph",100,0,10.4);
   Graph_Graph03009->SetMinimum(0.6625235);
   Graph_Graph03009->SetMaximum(1.170671);
   Graph_Graph03009->SetDirectory(0);
   Graph_Graph03009->SetStats(0);
   Graph_Graph03009->SetLineWidth(2);
   Graph_Graph03009->SetMarkerStyle(20);
   Graph_Graph03009->GetXaxis()->SetNdivisions(505);
   Graph_Graph03009->GetXaxis()->SetLabelFont(132);
   Graph_Graph03009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03009->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03009->GetXaxis()->SetTitleFont(132);
   Graph_Graph03009->GetYaxis()->SetLabelFont(132);
   Graph_Graph03009->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03009->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03009->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03009->GetYaxis()->SetTitleFont(132);
   Graph_Graph03009->GetZaxis()->SetLabelFont(132);
   Graph_Graph03009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03009);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3010[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3010[10] = {
   0.7921722,
   0.8280211,
   0.8813958,
   0.9330106,
   0.9754821,
   1.008721,
   1.034431,
   1.054203,
   1.06756,
   1.078323};
   Double_t Graph1_felx3010[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3010[10] = {
   0.0585263,
   0.05644692,
   0.05242573,
   0.05056189,
   0.05368,
   0.05277405,
   0.05017159,
   0.0459147,
   0.04040802,
   0.04090891};
   Double_t Graph1_fehx3010[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3010[10] = {
   0.09482319,
   0.07884408,
   0.05752148,
   0.04785302,
   0.04410008,
   0.0416797,
   0.04053032,
   0.04025451,
   0.04344994,
   0.04961799};
   grae = new TGraphAsymmErrors(10,Graph1_fx3010,Graph1_fy3010,Graph1_felx3010,Graph1_fehx3010,Graph1_fely3010,Graph1_fehy3010);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1192;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1193;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13010 = new TH1F("Graph_Graph13010","Graph",100,0,10.4);
   Graph_Graph13010->SetMinimum(0.6942164);
   Graph_Graph13010->SetMaximum(1.16737);
   Graph_Graph13010->SetDirectory(0);
   Graph_Graph13010->SetStats(0);
   Graph_Graph13010->SetLineWidth(2);
   Graph_Graph13010->SetMarkerStyle(20);
   Graph_Graph13010->GetXaxis()->SetNdivisions(505);
   Graph_Graph13010->GetXaxis()->SetLabelFont(132);
   Graph_Graph13010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13010->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13010->GetXaxis()->SetTitleFont(132);
   Graph_Graph13010->GetYaxis()->SetLabelFont(132);
   Graph_Graph13010->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13010->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13010->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13010->GetYaxis()->SetTitleFont(132);
   Graph_Graph13010->GetZaxis()->SetLabelFont(132);
   Graph_Graph13010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13010);
   
   grae->Draw("3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-3.0 < #it{y}* < -2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   ci = 1191;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8809301);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03897555, 0.03897555);
   tgme->SetPointEY(0, 1, 0.1970205, 0.1970205);
   tgme->SetPoint(1, 2.5, 0.864574);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.0169474, 0.0169474);
   tgme->SetPointEY(1, 1, 0.1142984, 0.1142984);
   tgme->SetPoint(2, 3.5, 0.8777465);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.008607429, 0.008607429);
   tgme->SetPointEY(2, 1, 0.1015317, 0.1015317);
   tgme->SetPoint(3, 4.5, 0.8494538);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.02043472, 0.02043472);
   tgme->SetPointEY(3, 1, 0.09393834, 0.09393834);
   tgme->SetPoint(4, 5.5, 0.8595854);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.02553584, 0.02553584);
   tgme->SetPointEY(4, 1, 0.1012201, 0.1012201);
   tgme->SetPoint(5, 6.5, 0.7073755);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.02990487, 0.02990487);
   tgme->SetPointEY(5, 1, 0.08662231, 0.08662231);
   tgme->SetPoint(6, 7.5, 0.8346662);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02151268, 0.02151268);
   tgme->SetPointEY(6, 1, 0.08835034, 0.08835034);
   tgme->SetPoint(7, 8.5, 0.9162734);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02877119, 0.02877119);
   tgme->SetPointEY(7, 1, 0.1178859, 0.1178859);
   tgme->SetPoint(8, 9.5, 0.8035771);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.0423752, 0.0423752);
   tgme->SetPointEY(8, 1, 0.1193333, 0.1193333);
   
   TH1F *Graph_Graph_gme_0910 = new TH1F("Graph_Graph_gme_0910","",100,0.1,10.9);
   Graph_Graph_gme_0910->SetMinimum(0.3);
   Graph_Graph_gme_0910->SetMaximum(2);
   Graph_Graph_gme_0910->SetDirectory(0);
   Graph_Graph_gme_0910->SetStats(0);
   Graph_Graph_gme_0910->SetLineWidth(2);
   Graph_Graph_gme_0910->SetMarkerStyle(20);
   Graph_Graph_gme_0910->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_0910->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_0910->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_0910->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_0910->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_0910->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_0910);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_1->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_2
   TPad *pic_bwd_2 = new TPad("pic_bwd_2", "pic_bwd_2",0.51,0.51,0.99,0.99);
   pic_bwd_2->Draw();
   pic_bwd_2->cd();
   pic_bwd_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_2->SetFillColor(0);
   pic_bwd_2->SetBorderMode(0);
   pic_bwd_2->SetBorderSize(2);
   pic_bwd_2->SetTickx(1);
   pic_bwd_2->SetTicky(1);
   pic_bwd_2->SetLeftMargin(0.15);
   pic_bwd_2->SetTopMargin(0.08);
   pic_bwd_2->SetBottomMargin(0.16);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.9802903);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03545218, 0.03545218);
   tgme->SetPointEY(0, 1, 0.1328272, 0.1328272);
   tgme->SetPoint(1, 2.5, 0.8834858);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.0198624, 0.0198624);
   tgme->SetPointEY(1, 1, 0.09742202, 0.09742202);
   tgme->SetPoint(2, 3.5, 0.9614268);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.02289399, 0.02289399);
   tgme->SetPointEY(2, 1, 0.09573382, 0.09573382);
   tgme->SetPoint(3, 4.5, 0.9604438);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01053072, 0.01053072);
   tgme->SetPointEY(3, 1, 0.09650061, 0.09650061);
   tgme->SetPoint(4, 5.5, 0.8476455);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.0103215, 0.0103215);
   tgme->SetPointEY(4, 1, 0.0908044, 0.0908044);
   tgme->SetPoint(5, 6.5, 0.9018461);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01154914, 0.01154914);
   tgme->SetPointEY(5, 1, 0.1074213, 0.1074213);
   tgme->SetPoint(6, 7.5, 0.9214048);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02346626, 0.02346626);
   tgme->SetPointEY(6, 1, 0.109774, 0.109774);
   tgme->SetPoint(7, 8.5, 0.8034027);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01953707, 0.01953707);
   tgme->SetPointEY(7, 1, 0.153748, 0.153748);
   tgme->SetPoint(8, 9.5, 0.8385646);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.03343916, 0.03343916);
   tgme->SetPointEY(8, 1, 0.1385065, 0.1385065);
   
   TH1F *Graph_gme_111 = new TH1F("Graph_gme_111","",100,0.1,10.9);
   Graph_gme_111->SetMinimum(0.3);
   Graph_gme_111->SetMaximum(2);
   Graph_gme_111->SetDirectory(0);
   Graph_gme_111->SetStats(0);
   Graph_gme_111->SetLineWidth(2);
   Graph_gme_111->SetMarkerStyle(20);
   Graph_gme_111->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_111->GetXaxis()->SetNdivisions(505);
   Graph_gme_111->GetXaxis()->SetLabelFont(132);
   Graph_gme_111->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_111->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_111->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_111->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_111->GetXaxis()->SetTitleFont(132);
   Graph_gme_111->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_111->GetYaxis()->SetLabelFont(132);
   Graph_gme_111->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_111->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_111->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_111->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_111->GetYaxis()->SetTitleFont(132);
   Graph_gme_111->GetZaxis()->SetLabelFont(132);
   Graph_gme_111->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_111->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_111->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_111->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_111);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3011[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3011[10] = {
   0.823371,
   0.8625502,
   0.9209996,
   0.9772585,
   1.022962,
   1.057608,
   1.082367,
   1.099921,
   1.111421,
   1.118727};
   Double_t Graph0_felx3011[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3011[10] = {
   0.05462508,
   0.05391654,
   0.05302241,
   0.05118591,
   0.04796213,
   0.04371657,
   0.03916867,
   0.03488036,
   0.03154445,
   0.02959787};
   Double_t Graph0_fehx3011[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3011[10] = {
   0.1444085,
   0.1320726,
   0.1132507,
   0.09498233,
   0.07981844,
   0.06801031,
   0.05950128,
   0.05326785,
   0.04959285,
   0.04769208};
   grae = new TGraphAsymmErrors(10,Graph0_fx3011,Graph0_fy3011,Graph0_felx3011,Graph0_fehx3011,Graph0_fely3011,Graph0_fehy3011);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03011 = new TH1F("Graph_Graph03011","Graph",100,0,10.4);
   Graph_Graph03011->SetMinimum(0.7289786);
   Graph_Graph03011->SetMaximum(1.206186);
   Graph_Graph03011->SetDirectory(0);
   Graph_Graph03011->SetStats(0);
   Graph_Graph03011->SetLineWidth(2);
   Graph_Graph03011->SetMarkerStyle(20);
   Graph_Graph03011->GetXaxis()->SetNdivisions(505);
   Graph_Graph03011->GetXaxis()->SetLabelFont(132);
   Graph_Graph03011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03011->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03011->GetXaxis()->SetTitleFont(132);
   Graph_Graph03011->GetYaxis()->SetLabelFont(132);
   Graph_Graph03011->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03011->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03011->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03011->GetYaxis()->SetTitleFont(132);
   Graph_Graph03011->GetZaxis()->SetLabelFont(132);
   Graph_Graph03011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03011);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3012[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3012[10] = {
   0.8619828,
   0.9007236,
   0.955898,
   1.006012,
   1.044305,
   1.071388,
   1.090236,
   1.10252,
   1.108728,
   1.112164};
   Double_t Graph1_felx3012[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3012[10] = {
   0.05928709,
   0.05612213,
   0.05125832,
   0.05298607,
   0.05124449,
   0.0463888,
   0.04735316,
   0.0480864,
   0.04817498,
   0.0477021};
   Double_t Graph1_fehx3012[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3012[10] = {
   0.07585476,
   0.06274922,
   0.05125832,
   0.04749391,
   0.04607014,
   0.04720822,
   0.05420746,
   0.06164934,
   0.06941445,
   0.07567447};
   grae = new TGraphAsymmErrors(10,Graph1_fx3012,Graph1_fy3012,Graph1_felx3012,Graph1_fehx3012,Graph1_fely3012,Graph1_fehy3012);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1196;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13012 = new TH1F("Graph_Graph13012","Graph",100,0,10.4);
   Graph_Graph13012->SetMinimum(0.7641814);
   Graph_Graph13012->SetMaximum(1.226353);
   Graph_Graph13012->SetDirectory(0);
   Graph_Graph13012->SetStats(0);
   Graph_Graph13012->SetLineWidth(2);
   Graph_Graph13012->SetMarkerStyle(20);
   Graph_Graph13012->GetXaxis()->SetNdivisions(505);
   Graph_Graph13012->GetXaxis()->SetLabelFont(132);
   Graph_Graph13012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13012->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13012->GetXaxis()->SetTitleFont(132);
   Graph_Graph13012->GetYaxis()->SetLabelFont(132);
   Graph_Graph13012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13012->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13012->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13012->GetYaxis()->SetTitleFont(132);
   Graph_Graph13012->GetZaxis()->SetLabelFont(132);
   Graph_Graph13012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13012);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-3.5 < #it{y}* < -3.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.9802903);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03545218, 0.03545218);
   tgme->SetPointEY(0, 1, 0.1328272, 0.1328272);
   tgme->SetPoint(1, 2.5, 0.8834858);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.0198624, 0.0198624);
   tgme->SetPointEY(1, 1, 0.09742202, 0.09742202);
   tgme->SetPoint(2, 3.5, 0.9614268);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.02289399, 0.02289399);
   tgme->SetPointEY(2, 1, 0.09573382, 0.09573382);
   tgme->SetPoint(3, 4.5, 0.9604438);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01053072, 0.01053072);
   tgme->SetPointEY(3, 1, 0.09650061, 0.09650061);
   tgme->SetPoint(4, 5.5, 0.8476455);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.0103215, 0.0103215);
   tgme->SetPointEY(4, 1, 0.0908044, 0.0908044);
   tgme->SetPoint(5, 6.5, 0.9018461);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01154914, 0.01154914);
   tgme->SetPointEY(5, 1, 0.1074213, 0.1074213);
   tgme->SetPoint(6, 7.5, 0.9214048);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02346626, 0.02346626);
   tgme->SetPointEY(6, 1, 0.109774, 0.109774);
   tgme->SetPoint(7, 8.5, 0.8034027);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01953707, 0.01953707);
   tgme->SetPointEY(7, 1, 0.153748, 0.153748);
   tgme->SetPoint(8, 9.5, 0.8385646);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.03343916, 0.03343916);
   tgme->SetPointEY(8, 1, 0.1385065, 0.1385065);
   
   TH1F *Graph_Graph_gme_11112 = new TH1F("Graph_Graph_gme_11112","",100,0.1,10.9);
   Graph_Graph_gme_11112->SetMinimum(0.3);
   Graph_Graph_gme_11112->SetMaximum(2);
   Graph_Graph_gme_11112->SetDirectory(0);
   Graph_Graph_gme_11112->SetStats(0);
   Graph_Graph_gme_11112->SetLineWidth(2);
   Graph_Graph_gme_11112->SetMarkerStyle(20);
   Graph_Graph_gme_11112->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_11112->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_11112->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_11112->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_11112->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_11112->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_11112);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_2->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_3
   TPad *pic_bwd_3 = new TPad("pic_bwd_3", "pic_bwd_3",0.01,0.01,0.49,0.49);
   pic_bwd_3->Draw();
   pic_bwd_3->cd();
   pic_bwd_3->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_3->SetFillColor(0);
   pic_bwd_3->SetBorderMode(0);
   pic_bwd_3->SetBorderSize(2);
   pic_bwd_3->SetTickx(1);
   pic_bwd_3->SetTicky(1);
   pic_bwd_3->SetLeftMargin(0.15);
   pic_bwd_3->SetTopMargin(0.08);
   pic_bwd_3->SetBottomMargin(0.16);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1197;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 1.026413);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.04165235, 0.04165235);
   tgme->SetPointEY(0, 1, 0.1479071, 0.1479071);
   tgme->SetPoint(1, 2.5, 1.049231);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01067417, 0.01067417);
   tgme->SetPointEY(1, 1, 0.1053758, 0.1053758);
   tgme->SetPoint(2, 3.5, 0.9612939);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01689672, 0.01689672);
   tgme->SetPointEY(2, 1, 0.09443017, 0.09443017);
   tgme->SetPoint(3, 4.5, 0.9728204);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.02057528, 0.02057528);
   tgme->SetPointEY(3, 1, 0.1052127, 0.1052127);
   tgme->SetPoint(4, 5.5, 0.9563326);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01238089, 0.01238089);
   tgme->SetPointEY(4, 1, 0.1049204, 0.1049204);
   tgme->SetPoint(5, 6.5, 0.9164682);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.0201042, 0.0201042);
   tgme->SetPointEY(5, 1, 0.1244327, 0.1244327);
   tgme->SetPoint(6, 7.5, 0.9112123);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02071803, 0.02071803);
   tgme->SetPointEY(6, 1, 0.151144, 0.151144);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_213 = new TH1F("Graph_gme_213","",100,0.1,10.9);
   Graph_gme_213->SetMinimum(0.3);
   Graph_gme_213->SetMaximum(2);
   Graph_gme_213->SetDirectory(0);
   Graph_gme_213->SetStats(0);
   Graph_gme_213->SetLineWidth(2);
   Graph_gme_213->SetMarkerStyle(20);
   Graph_gme_213->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_213->GetXaxis()->SetNdivisions(505);
   Graph_gme_213->GetXaxis()->SetLabelFont(132);
   Graph_gme_213->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_213->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_213->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_213->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_213->GetXaxis()->SetTitleFont(132);
   Graph_gme_213->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_213->GetYaxis()->SetLabelFont(132);
   Graph_gme_213->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_213->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_213->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_213->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_213->GetYaxis()->SetTitleFont(132);
   Graph_gme_213->GetZaxis()->SetLabelFont(132);
   Graph_gme_213->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_213->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_213->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_213->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_213);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3013[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3013[10] = {
   0.9107946,
   0.9531855,
   1.012453,
   1.063744,
   1.099631,
   1.121239,
   1.132167,
   1.135407,
   1.133996,
   1.129537};
   Double_t Graph0_felx3013[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3013[10] = {
   0.05920533,
   0.05872152,
   0.05609828,
   0.05029276,
   0.04299545,
   0.03665902,
   0.03341839,
   0.03323507,
   0.03505907,
   0.03761819};
   Double_t Graph0_fehx3013[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3013[10] = {
   0.1297321,
   0.1157704,
   0.09450325,
   0.07447679,
   0.05951973,
   0.05076585,
   0.04701497,
   0.04683984,
   0.04786842,
   0.05061352};
   grae = new TGraphAsymmErrors(10,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03013 = new TH1F("Graph_Graph03013","Graph",100,0,10.4);
   Graph_Graph03013->SetMinimum(0.8185235);
   Graph_Graph03013->SetMaximum(1.215312);
   Graph_Graph03013->SetDirectory(0);
   Graph_Graph03013->SetStats(0);
   Graph_Graph03013->SetLineWidth(2);
   Graph_Graph03013->SetMarkerStyle(20);
   Graph_Graph03013->GetXaxis()->SetNdivisions(505);
   Graph_Graph03013->GetXaxis()->SetLabelFont(132);
   Graph_Graph03013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03013->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03013->GetXaxis()->SetTitleFont(132);
   Graph_Graph03013->GetYaxis()->SetLabelFont(132);
   Graph_Graph03013->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03013->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03013->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03013->GetYaxis()->SetTitleFont(132);
   Graph_Graph03013->GetZaxis()->SetLabelFont(132);
   Graph_Graph03013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03013);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3014[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3014[10] = {
   0.9484671,
   0.9868656,
   1.037761,
   1.07891,
   1.105361,
   1.119968,
   1.126338,
   1.12663,
   1.122182,
   1.115241};
   Double_t Graph1_felx3014[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3014[10] = {
   0.05707751,
   0.0542347,
   0.05217099,
   0.0531628,
   0.05522735,
   0.05621307,
   0.05545313,
   0.0529182,
   0.04942224,
   0.0453589};
   Double_t Graph1_fehx3014[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3014[10] = {
   0.05978222,
   0.0542348,
   0.05217097,
   0.05477118,
   0.06357037,
   0.07245426,
   0.07945043,
   0.08431917,
   0.0888267,
   0.09214292};
   grae = new TGraphAsymmErrors(10,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1198;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1199;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13014 = new TH1F("Graph_Graph13014","Graph",100,0,10.4);
   Graph_Graph13014->SetMinimum(0.8594277);
   Graph_Graph13014->SetMaximum(1.24297);
   Graph_Graph13014->SetDirectory(0);
   Graph_Graph13014->SetStats(0);
   Graph_Graph13014->SetLineWidth(2);
   Graph_Graph13014->SetMarkerStyle(20);
   Graph_Graph13014->GetXaxis()->SetNdivisions(505);
   Graph_Graph13014->GetXaxis()->SetLabelFont(132);
   Graph_Graph13014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13014->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13014->GetXaxis()->SetTitleFont(132);
   Graph_Graph13014->GetYaxis()->SetLabelFont(132);
   Graph_Graph13014->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13014->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13014->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13014->GetYaxis()->SetTitleFont(132);
   Graph_Graph13014->GetZaxis()->SetLabelFont(132);
   Graph_Graph13014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13014);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.0 < #it{y}* < -3.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1197;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 1.026413);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.04165235, 0.04165235);
   tgme->SetPointEY(0, 1, 0.1479071, 0.1479071);
   tgme->SetPoint(1, 2.5, 1.049231);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01067417, 0.01067417);
   tgme->SetPointEY(1, 1, 0.1053758, 0.1053758);
   tgme->SetPoint(2, 3.5, 0.9612939);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01689672, 0.01689672);
   tgme->SetPointEY(2, 1, 0.09443017, 0.09443017);
   tgme->SetPoint(3, 4.5, 0.9728204);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.02057528, 0.02057528);
   tgme->SetPointEY(3, 1, 0.1052127, 0.1052127);
   tgme->SetPoint(4, 5.5, 0.9563326);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01238089, 0.01238089);
   tgme->SetPointEY(4, 1, 0.1049204, 0.1049204);
   tgme->SetPoint(5, 6.5, 0.9164682);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.0201042, 0.0201042);
   tgme->SetPointEY(5, 1, 0.1244327, 0.1244327);
   tgme->SetPoint(6, 7.5, 0.9112123);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02071803, 0.02071803);
   tgme->SetPointEY(6, 1, 0.151144, 0.151144);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_21314 = new TH1F("Graph_Graph_gme_21314","",100,0.1,10.9);
   Graph_Graph_gme_21314->SetMinimum(0.3);
   Graph_Graph_gme_21314->SetMaximum(2);
   Graph_Graph_gme_21314->SetDirectory(0);
   Graph_Graph_gme_21314->SetStats(0);
   Graph_Graph_gme_21314->SetLineWidth(2);
   Graph_Graph_gme_21314->SetMarkerStyle(20);
   Graph_Graph_gme_21314->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_21314->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_21314->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_21314->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_21314->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_21314->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_21314);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_3->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_4
   TPad *pic_bwd_4 = new TPad("pic_bwd_4", "pic_bwd_4",0.51,0.01,0.99,0.49);
   pic_bwd_4->Draw();
   pic_bwd_4->cd();
   pic_bwd_4->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_4->SetFillColor(0);
   pic_bwd_4->SetBorderMode(0);
   pic_bwd_4->SetBorderSize(2);
   pic_bwd_4->SetTickx(1);
   pic_bwd_4->SetTicky(1);
   pic_bwd_4->SetLeftMargin(0.15);
   pic_bwd_4->SetTopMargin(0.08);
   pic_bwd_4->SetBottomMargin(0.16);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1200;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0, 0);
   tgme->SetPointEY(0, 1, 0, 0);
   tgme->SetPoint(1, 2.5, 1.252423);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.02031864, 0.02031864);
   tgme->SetPointEY(1, 1, 0.1591915, 0.1591915);
   tgme->SetPoint(2, 3.5, 1.124807);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01562549, 0.01562549);
   tgme->SetPointEY(2, 1, 0.1299077, 0.1299077);
   tgme->SetPoint(3, 4.5, 0.991773);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01163437, 0.01163437);
   tgme->SetPointEY(3, 1, 0.1195257, 0.1195257);
   tgme->SetPoint(4, 5.5, 1.006954);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.03036353, 0.03036353);
   tgme->SetPointEY(4, 1, 0.1840938, 0.1840938);
   tgme->SetPoint(5, 6.5, 0);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0, 0);
   tgme->SetPointEY(5, 1, 0, 0);
   tgme->SetPoint(6, 7.5, 0);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0, 0);
   tgme->SetPointEY(6, 1, 0, 0);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_315 = new TH1F("Graph_gme_315","",100,0.1,10.9);
   Graph_gme_315->SetMinimum(0.3);
   Graph_gme_315->SetMaximum(2);
   Graph_gme_315->SetDirectory(0);
   Graph_gme_315->SetStats(0);
   Graph_gme_315->SetLineWidth(2);
   Graph_gme_315->SetMarkerStyle(20);
   Graph_gme_315->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_315->GetXaxis()->SetNdivisions(505);
   Graph_gme_315->GetXaxis()->SetLabelFont(132);
   Graph_gme_315->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_315->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_315->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_315->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_315->GetXaxis()->SetTitleFont(132);
   Graph_gme_315->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_315->GetYaxis()->SetLabelFont(132);
   Graph_gme_315->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_315->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_315->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_315->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_315->GetYaxis()->SetTitleFont(132);
   Graph_gme_315->GetZaxis()->SetLabelFont(132);
   Graph_gme_315->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_315->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_315->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_315->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_315);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3015[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3015[10] = {
   1.015241,
   1.054794,
   1.103082,
   1.134772,
   1.147426,
   1.146421,
   1.137806,
   1.125979,
   1.113314,
   1.100914};
   Double_t Graph0_felx3015[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3015[10] = {
   0.0626138,
   0.05888871,
   0.05037852,
   0.0411003,
   0.03745953,
   0.03974017,
   0.04356179,
   0.04655174,
   0.04826824,
   0.04936528};
   Double_t Graph0_fehx3015[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3015[10] = {
   0.102055,
   0.08581201,
   0.0641001,
   0.04970223,
   0.04501923,
   0.04819461,
   0.05259715,
   0.05663251,
   0.05939945,
   0.06117286};
   grae = new TGraphAsymmErrors(10,Graph0_fx3015,Graph0_fy3015,Graph0_felx3015,Graph0_fehx3015,Graph0_fely3015,Graph0_fehy3015);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03015 = new TH1F("Graph_Graph03015","Graph",100,0,10.4);
   Graph_Graph03015->SetMinimum(0.9284281);
   Graph_Graph03015->SetMaximum(1.218814);
   Graph_Graph03015->SetDirectory(0);
   Graph_Graph03015->SetStats(0);
   Graph_Graph03015->SetLineWidth(2);
   Graph_Graph03015->SetMarkerStyle(20);
   Graph_Graph03015->GetXaxis()->SetNdivisions(505);
   Graph_Graph03015->GetXaxis()->SetLabelFont(132);
   Graph_Graph03015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03015->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03015->GetXaxis()->SetTitleFont(132);
   Graph_Graph03015->GetYaxis()->SetLabelFont(132);
   Graph_Graph03015->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03015->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03015->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03015->GetYaxis()->SetTitleFont(132);
   Graph_Graph03015->GetZaxis()->SetLabelFont(132);
   Graph_Graph03015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03015);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3016[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3016[10] = {
   1.04148,
   1.073616,
   1.110602,
   1.133154,
   1.139967,
   1.135761,
   1.124839,
   1.109598,
   1.091076,
   1.071714};
   Double_t Graph1_felx3016[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3016[10] = {
   0.05762326,
   0.05886487,
   0.06263856,
   0.06518468,
   0.06337863,
   0.05769177,
   0.05038195,
   0.04398382,
   0.0411133,
   0.04289049};
   Double_t Graph1_fehx3016[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3016[10] = {
   0.05781318,
   0.06018839,
   0.06786836,
   0.07745643,
   0.08469936,
   0.08893613,
   0.09199293,
   0.09601802,
   0.1032475,
   0.1093733};
   grae = new TGraphAsymmErrors(10,Graph1_fx3016,Graph1_fy3016,Graph1_felx3016,Graph1_fehx3016,Graph1_fely3016,Graph1_fehy3016);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1201;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1202;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13016 = new TH1F("Graph_Graph13016","Graph",100,0,10.4);
   Graph_Graph13016->SetMinimum(0.9597726);
   Graph_Graph13016->SetMaximum(1.248781);
   Graph_Graph13016->SetDirectory(0);
   Graph_Graph13016->SetStats(0);
   Graph_Graph13016->SetLineWidth(2);
   Graph_Graph13016->SetMarkerStyle(20);
   Graph_Graph13016->GetXaxis()->SetNdivisions(505);
   Graph_Graph13016->GetXaxis()->SetLabelFont(132);
   Graph_Graph13016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13016->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13016->GetXaxis()->SetTitleFont(132);
   Graph_Graph13016->GetYaxis()->SetLabelFont(132);
   Graph_Graph13016->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13016->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13016->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13016->GetYaxis()->SetTitleFont(132);
   Graph_Graph13016->GetZaxis()->SetLabelFont(132);
   Graph_Graph13016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13016);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.5 < #it{y}* < -4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1200;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0, 0);
   tgme->SetPointEY(0, 1, 0, 0);
   tgme->SetPoint(1, 2.5, 1.252423);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.02031864, 0.02031864);
   tgme->SetPointEY(1, 1, 0.1591915, 0.1591915);
   tgme->SetPoint(2, 3.5, 1.124807);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01562549, 0.01562549);
   tgme->SetPointEY(2, 1, 0.1299077, 0.1299077);
   tgme->SetPoint(3, 4.5, 0.991773);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01163437, 0.01163437);
   tgme->SetPointEY(3, 1, 0.1195257, 0.1195257);
   tgme->SetPoint(4, 5.5, 1.006954);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.03036353, 0.03036353);
   tgme->SetPointEY(4, 1, 0.1840938, 0.1840938);
   tgme->SetPoint(5, 6.5, 0);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0, 0);
   tgme->SetPointEY(5, 1, 0, 0);
   tgme->SetPoint(6, 7.5, 0);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0, 0);
   tgme->SetPointEY(6, 1, 0, 0);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_31516 = new TH1F("Graph_Graph_gme_31516","",100,0.1,10.9);
   Graph_Graph_gme_31516->SetMinimum(0.3);
   Graph_Graph_gme_31516->SetMaximum(2);
   Graph_Graph_gme_31516->SetDirectory(0);
   Graph_Graph_gme_31516->SetStats(0);
   Graph_Graph_gme_31516->SetLineWidth(2);
   Graph_Graph_gme_31516->SetMarkerStyle(20);
   Graph_Graph_gme_31516->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_31516->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_31516->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_31516->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_31516->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_31516->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_31516);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_4->Modified();
   pic_bwd->cd();
   pic_bwd->Modified();
   pic_bwd->cd();
   pic_bwd->SetSelected(pic_bwd);
}


==> figs/Fig14a.C <==
void RpA_Dp_fwd()
{
//=========Macro generated from canvas: pic_fwd/c1
//=========  (Fri Nov 10 00:49:18 2023) by ROOT version 6.22/00
   TCanvas *pic_fwd = new TCanvas("pic_fwd", "c1",200,32,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_fwd->Range(0,0,1,1);
   pic_fwd->SetFillColor(0);
   pic_fwd->SetBorderMode(0);
   pic_fwd->SetBorderSize(2);
   pic_fwd->SetTickx(1);
   pic_fwd->SetTicky(1);
   pic_fwd->SetLeftMargin(0.15);
   pic_fwd->SetTopMargin(0.08);
   pic_fwd->SetBottomMargin(0.16);
   pic_fwd->SetFrameLineWidth(2);
   pic_fwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_fwd_1
   TPad *pic_fwd_1 = new TPad("pic_fwd_1", "pic_fwd_1",0.01,0.51,0.49,0.99);
   pic_fwd_1->Draw();
   pic_fwd_1->cd();
   pic_fwd_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_1->SetFillColor(0);
   pic_fwd_1->SetBorderMode(0);
   pic_fwd_1->SetBorderSize(2);
   pic_fwd_1->SetTickx(1);
   pic_fwd_1->SetTicky(1);
   pic_fwd_1->SetLeftMargin(0.15);
   pic_fwd_1->SetTopMargin(0.08);
   pic_fwd_1->SetBottomMargin(0.16);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.740876);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003815438, 0.003815438);
   tgme->SetPointEY(0, 1, 0.09078738, 0.09078738);
   tgme->SetPoint(1, 2.5, 0.7870279);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001595278, 0.001595278);
   tgme->SetPointEY(1, 1, 0.07094731, 0.07094731);
   tgme->SetPoint(2, 3.5, 0.7930956);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001738255, 0.001738255);
   tgme->SetPointEY(2, 1, 0.06346252, 0.06346252);
   tgme->SetPoint(3, 4.5, 0.7415242);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001121061, 0.001121061);
   tgme->SetPointEY(3, 1, 0.06743204, 0.06743204);
   tgme->SetPoint(4, 5.5, 0.7757041);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.00245032, 0.00245032);
   tgme->SetPointEY(4, 1, 0.05669742, 0.05669742);
   tgme->SetPoint(5, 6.5, 0.7863271);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.00406188, 0.00406188);
   tgme->SetPointEY(5, 1, 0.0622998, 0.0622998);
   tgme->SetPoint(6, 7.5, 0.7814918);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.004907322, 0.004907322);
   tgme->SetPointEY(6, 1, 0.05611763, 0.05611763);
   tgme->SetPoint(7, 8.5, 0.767574);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.005087574, 0.005087574);
   tgme->SetPointEY(7, 1, 0.05663262, 0.05663262);
   tgme->SetPoint(8, 9.5, 0.9585);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.007916125, 0.007916125);
   tgme->SetPointEY(8, 1, 0.07151545, 0.07151545);
   
   TH1F *Graph_gme_01 = new TH1F("Graph_gme_01","",100,0.1,10.9);
   Graph_gme_01->SetMinimum(0.3);
   Graph_gme_01->SetMaximum(2);
   Graph_gme_01->SetDirectory(0);
   Graph_gme_01->SetStats(0);
   Graph_gme_01->SetLineWidth(2);
   Graph_gme_01->SetMarkerStyle(20);
   Graph_gme_01->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_01->GetXaxis()->SetNdivisions(505);
   Graph_gme_01->GetXaxis()->SetLabelFont(132);
   Graph_gme_01->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_01->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_01->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_01->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_01->GetXaxis()->SetTitleFont(132);
   Graph_gme_01->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_01->GetYaxis()->SetLabelFont(132);
   Graph_gme_01->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_01->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_01->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_01->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_01->GetYaxis()->SetTitleFont(132);
   Graph_gme_01->GetZaxis()->SetLabelFont(132);
   Graph_gme_01->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_01->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_01->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_01->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_01);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3001[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3001[10] = {
   0.6605768,
   0.6728823,
   0.6929433,
   0.7142934,
   0.7336884,
   0.7504111,
   0.7646566,
   0.7769375,
   0.7873784,
   0.7963099};
   Double_t Graph0_felx3001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[10] = {
   0.04973453,
   0.04821182,
   0.04570981,
   0.04654116,
   0.05065842,
   0.05299018,
   0.05433082,
   0.05499413,
   0.05510051,
   0.05481926};
   Double_t Graph0_fehx3001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[10] = {
   0.07257734,
   0.06647084,
   0.05651323,
   0.04646148,
   0.04079593,
   0.03887965,
   0.0372955,
   0.03597695,
   0.03485961,
   0.03394211};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,10.4);
   Graph_Graph03001->SetMinimum(0.5889012);
   Graph_Graph03001->SetMaximum(0.852193);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3002[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3002[10] = {
   0.6365437,
   0.6547538,
   0.6826845,
   0.710562,
   0.7345304,
   0.7542982,
   0.7707388,
   0.7847707,
   0.7944432,
   0.8030687};
   Double_t Graph1_felx3002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[10] = {
   0.03224769,
   0.03220769,
   0.03205789,
   0.03543203,
   0.04475257,
   0.05105464,
   0.05542686,
   0.05884584,
   0.05997743,
   0.06103553};
   Double_t Graph1_fehx3002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[10] = {
   0.08320748,
   0.07191586,
   0.05500323,
   0.03909862,
   0.03138194,
   0.03096133,
   0.03054493,
   0.03015378,
   0.0297167,
   0.02933973};
   grae = new TGraphAsymmErrors(10,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,10.4);
   Graph_Graph13002->SetMinimum(0.5814847);
   Graph_Graph13002->SetMaximum(0.8552196);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3003[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t Graph2_fy3003[11] = {
   0.541112,
   0.560347,
   0.5988395,
   0.6422175,
   0.674657,
   0.7080095,
   0.7506065,
   0.7909555,
   0.8198645,
   0.8330055,
   0.8339535};
   Double_t Graph2_felx3003[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[11] = {
   0.083035,
   0.091673,
   0.0913325,
   0.0913865,
   0.083508,
   0.0809785,
   0.0769705,
   0.0627305,
   0.0433845,
   0.0278835,
   0.0182785};
   Double_t Graph2_fehx3003[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[11] = {
   0.083035,
   0.091673,
   0.0913325,
   0.0913865,
   0.083508,
   0.0809785,
   0.0769705,
   0.0627305,
   0.0433845,
   0.0278835,
   0.0182785};
   grae = new TGraphAsymmErrors(11,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23003 = new TH1F("Graph_Graph23003","Graph",100,0,5.49);
   Graph_Graph23003->SetMinimum(0.4175598);
   Graph_Graph23003->SetMaximum(0.9037662);
   Graph_Graph23003->SetDirectory(0);
   Graph_Graph23003->SetStats(0);
   Graph_Graph23003->SetLineWidth(2);
   Graph_Graph23003->SetMarkerStyle(20);
   Graph_Graph23003->GetXaxis()->SetNdivisions(505);
   Graph_Graph23003->GetXaxis()->SetLabelFont(132);
   Graph_Graph23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph23003->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetXaxis()->SetTitleFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph23003->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph23003->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph23003->GetYaxis()->SetTitleFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23003);
   
   grae->Draw("e3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.0 < #it{y}* < 2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.740876);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003815438, 0.003815438);
   tgme->SetPointEY(0, 1, 0.09078738, 0.09078738);
   tgme->SetPoint(1, 2.5, 0.7870279);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001595278, 0.001595278);
   tgme->SetPointEY(1, 1, 0.07094731, 0.07094731);
   tgme->SetPoint(2, 3.5, 0.7930956);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001738255, 0.001738255);
   tgme->SetPointEY(2, 1, 0.06346252, 0.06346252);
   tgme->SetPoint(3, 4.5, 0.7415242);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001121061, 0.001121061);
   tgme->SetPointEY(3, 1, 0.06743204, 0.06743204);
   tgme->SetPoint(4, 5.5, 0.7757041);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.00245032, 0.00245032);
   tgme->SetPointEY(4, 1, 0.05669742, 0.05669742);
   tgme->SetPoint(5, 6.5, 0.7863271);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.00406188, 0.00406188);
   tgme->SetPointEY(5, 1, 0.0622998, 0.0622998);
   tgme->SetPoint(6, 7.5, 0.7814918);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.004907322, 0.004907322);
   tgme->SetPointEY(6, 1, 0.05611763, 0.05611763);
   tgme->SetPoint(7, 8.5, 0.767574);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.005087574, 0.005087574);
   tgme->SetPointEY(7, 1, 0.05663262, 0.05663262);
   tgme->SetPoint(8, 9.5, 0.9585);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.007916125, 0.007916125);
   tgme->SetPointEY(8, 1, 0.07151545, 0.07151545);
   
   TH1F *Graph_Graph_gme_012 = new TH1F("Graph_Graph_gme_012","",100,0.1,10.9);
   Graph_Graph_gme_012->SetMinimum(0.3);
   Graph_Graph_gme_012->SetMaximum(2);
   Graph_Graph_gme_012->SetDirectory(0);
   Graph_Graph_gme_012->SetStats(0);
   Graph_Graph_gme_012->SetLineWidth(2);
   Graph_Graph_gme_012->SetMarkerStyle(20);
   Graph_Graph_gme_012->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_012->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_012->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_012->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_012->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_012->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_012);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_1->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_2
   TPad *pic_fwd_2 = new TPad("pic_fwd_2", "pic_fwd_2",0.51,0.51,0.99,0.99);
   pic_fwd_2->Draw();
   pic_fwd_2->cd();
   pic_fwd_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_2->SetFillColor(0);
   pic_fwd_2->SetBorderMode(0);
   pic_fwd_2->SetBorderSize(2);
   pic_fwd_2->SetTickx(1);
   pic_fwd_2->SetTicky(1);
   pic_fwd_2->SetLeftMargin(0.15);
   pic_fwd_2->SetTopMargin(0.08);
   pic_fwd_2->SetBottomMargin(0.16);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1184;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.6970285);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.0008184523, 0.0008184523);
   tgme->SetPointEY(0, 1, 0.05984777, 0.05984777);
   tgme->SetPoint(1, 2.5, 0.6912215);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.005176304, 0.005176304);
   tgme->SetPointEY(1, 1, 0.04917776, 0.04917776);
   tgme->SetPoint(2, 3.5, 0.6979879);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001326423, 0.001326423);
   tgme->SetPointEY(2, 1, 0.04207972, 0.04207972);
   tgme->SetPoint(3, 4.5, 0.7404579);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002404455, 0.002404455);
   tgme->SetPointEY(3, 1, 0.04956383, 0.04956383);
   tgme->SetPoint(4, 5.5, 0.7469182);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.002774669, 0.002774669);
   tgme->SetPointEY(4, 1, 0.05244676, 0.05244676);
   tgme->SetPoint(5, 6.5, 0.8084735);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.004776654, 0.004776654);
   tgme->SetPointEY(5, 1, 0.05549291, 0.05549291);
   tgme->SetPoint(6, 7.5, 0.822484);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.004657672, 0.004657672);
   tgme->SetPointEY(6, 1, 0.06263014, 0.06263014);
   tgme->SetPoint(7, 8.5, 0.8206741);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.006150099, 0.006150099);
   tgme->SetPointEY(7, 1, 0.06775174, 0.06775174);
   tgme->SetPoint(8, 9.5, 0.9145326);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01042495, 0.01042495);
   tgme->SetPointEY(8, 1, 0.07452001, 0.07452001);
   
   TH1F *Graph_gme_13 = new TH1F("Graph_gme_13","",100,0.1,10.9);
   Graph_gme_13->SetMinimum(0.3);
   Graph_gme_13->SetMaximum(2);
   Graph_gme_13->SetDirectory(0);
   Graph_gme_13->SetStats(0);
   Graph_gme_13->SetLineWidth(2);
   Graph_gme_13->SetMarkerStyle(20);
   Graph_gme_13->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_13->GetXaxis()->SetNdivisions(505);
   Graph_gme_13->GetXaxis()->SetLabelFont(132);
   Graph_gme_13->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_13->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_13->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_13->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_13->GetXaxis()->SetTitleFont(132);
   Graph_gme_13->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_13->GetYaxis()->SetLabelFont(132);
   Graph_gme_13->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_13->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_13->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_13->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_13->GetYaxis()->SetTitleFont(132);
   Graph_gme_13->GetZaxis()->SetLabelFont(132);
   Graph_gme_13->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_13->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_13->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_13->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_13);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3004[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3004[10] = {
   0.661658,
   0.6731719,
   0.6920035,
   0.7121297,
   0.7304444,
   0.7462607,
   0.7597814,
   0.7714921,
   0.7814636,
   0.789911};
   Double_t Graph0_felx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3004[10] = {
   0.04839762,
   0.04703962,
   0.04546052,
   0.05053171,
   0.05432496,
   0.05648422,
   0.0576572,
   0.05836357,
   0.05853192,
   0.05811688};
   Double_t Graph0_fehx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3004[10] = {
   0.06515396,
   0.05956792,
   0.05038975,
   0.04244746,
   0.04035802,
   0.03860289,
   0.03714127,
   0.0359131,
   0.03487236,
   0.03401687};
   grae = new TGraphAsymmErrors(10,Graph0_fx3004,Graph0_fy3004,Graph0_felx3004,Graph0_fehx3004,Graph0_fely3004,Graph0_fehy3004);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03004 = new TH1F("Graph_Graph03004","Graph",100,0,10.4);
   Graph_Graph03004->SetMinimum(0.5921936);
   Graph_Graph03004->SetMaximum(0.8449946);
   Graph_Graph03004->SetDirectory(0);
   Graph_Graph03004->SetStats(0);
   Graph_Graph03004->SetLineWidth(2);
   Graph_Graph03004->SetMarkerStyle(20);
   Graph_Graph03004->GetXaxis()->SetNdivisions(505);
   Graph_Graph03004->GetXaxis()->SetLabelFont(132);
   Graph_Graph03004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03004->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03004->GetXaxis()->SetTitleFont(132);
   Graph_Graph03004->GetYaxis()->SetLabelFont(132);
   Graph_Graph03004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03004->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03004->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03004->GetYaxis()->SetTitleFont(132);
   Graph_Graph03004->GetZaxis()->SetLabelFont(132);
   Graph_Graph03004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03004);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3005[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3005[10] = {
   0.6312652,
   0.6492017,
   0.6766988,
   0.7040685,
   0.7275478,
   0.7469085,
   0.7630258,
   0.7767182,
   0.7861008,
   0.7944142};
   Double_t Graph1_felx3005[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3005[10] = {
   0.03188318,
   0.03173409,
   0.03149539,
   0.03663995,
   0.04583497,
   0.05204527,
   0.05653775,
   0.06128052,
   0.06253819,
   0.06339625};
   Double_t Graph1_fehx3005[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3005[10] = {
   0.08022606,
   0.06908493,
   0.0523563,
   0.03669564,
   0.03082592,
   0.03044769,
   0.03007981,
   0.02973409,
   0.02933767,
   0.02899727};
   grae = new TGraphAsymmErrors(10,Graph1_fx3005,Graph1_fy3005,Graph1_felx3005,Graph1_fehx3005,Graph1_fely3005,Graph1_fehy3005);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1185;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1186;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13005 = new TH1F("Graph_Graph13005","Graph",100,0,10.4);
   Graph_Graph13005->SetMinimum(0.5769791);
   Graph_Graph13005->SetMaximum(0.8458144);
   Graph_Graph13005->SetDirectory(0);
   Graph_Graph13005->SetStats(0);
   Graph_Graph13005->SetLineWidth(2);
   Graph_Graph13005->SetMarkerStyle(20);
   Graph_Graph13005->GetXaxis()->SetNdivisions(505);
   Graph_Graph13005->GetXaxis()->SetLabelFont(132);
   Graph_Graph13005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13005->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13005->GetXaxis()->SetTitleFont(132);
   Graph_Graph13005->GetYaxis()->SetLabelFont(132);
   Graph_Graph13005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13005->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13005->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13005->GetYaxis()->SetTitleFont(132);
   Graph_Graph13005->GetZaxis()->SetLabelFont(132);
   Graph_Graph13005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13005);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3006[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t Graph2_fy3006[11] = {
   0.5200115,
   0.5402415,
   0.578989,
   0.6096665,
   0.6418935,
   0.686954,
   0.7343945,
   0.765805,
   0.782259,
   0.794485,
   0.808209};
   Double_t Graph2_felx3006[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3006[11] = {
   0.0876655,
   0.0930795,
   0.088765,
   0.0838615,
   0.0839805,
   0.08047,
   0.0689155,
   0.054597,
   0.040683,
   0.027687,
   0.0173};
   Double_t Graph2_fehx3006[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3006[11] = {
   0.0876655,
   0.0930795,
   0.088765,
   0.0838615,
   0.0839805,
   0.08047,
   0.0689155,
   0.054597,
   0.040683,
   0.027687,
   0.0173};
   grae = new TGraphAsymmErrors(11,Graph2_fx3006,Graph2_fy3006,Graph2_felx3006,Graph2_fehx3006,Graph2_fely3006,Graph2_fehy3006);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23006 = new TH1F("Graph_Graph23006","Graph",100,0,5.49);
   Graph_Graph23006->SetMinimum(0.3930297);
   Graph_Graph23006->SetMaximum(0.8648253);
   Graph_Graph23006->SetDirectory(0);
   Graph_Graph23006->SetStats(0);
   Graph_Graph23006->SetLineWidth(2);
   Graph_Graph23006->SetMarkerStyle(20);
   Graph_Graph23006->GetXaxis()->SetNdivisions(505);
   Graph_Graph23006->GetXaxis()->SetLabelFont(132);
   Graph_Graph23006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph23006->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph23006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23006->GetXaxis()->SetTitleFont(132);
   Graph_Graph23006->GetYaxis()->SetLabelFont(132);
   Graph_Graph23006->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph23006->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph23006->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph23006->GetYaxis()->SetTitleFont(132);
   Graph_Graph23006->GetZaxis()->SetLabelFont(132);
   Graph_Graph23006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23006);
   
   grae->Draw("e3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.5 < #it{y}* < 3.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1184;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.6970285);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.0008184523, 0.0008184523);
   tgme->SetPointEY(0, 1, 0.05984777, 0.05984777);
   tgme->SetPoint(1, 2.5, 0.6912215);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.005176304, 0.005176304);
   tgme->SetPointEY(1, 1, 0.04917776, 0.04917776);
   tgme->SetPoint(2, 3.5, 0.6979879);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001326423, 0.001326423);
   tgme->SetPointEY(2, 1, 0.04207972, 0.04207972);
   tgme->SetPoint(3, 4.5, 0.7404579);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002404455, 0.002404455);
   tgme->SetPointEY(3, 1, 0.04956383, 0.04956383);
   tgme->SetPoint(4, 5.5, 0.7469182);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.002774669, 0.002774669);
   tgme->SetPointEY(4, 1, 0.05244676, 0.05244676);
   tgme->SetPoint(5, 6.5, 0.8084735);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.004776654, 0.004776654);
   tgme->SetPointEY(5, 1, 0.05549291, 0.05549291);
   tgme->SetPoint(6, 7.5, 0.822484);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.004657672, 0.004657672);
   tgme->SetPointEY(6, 1, 0.06263014, 0.06263014);
   tgme->SetPoint(7, 8.5, 0.8206741);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.006150099, 0.006150099);
   tgme->SetPointEY(7, 1, 0.06775174, 0.06775174);
   tgme->SetPoint(8, 9.5, 0.9145326);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01042495, 0.01042495);
   tgme->SetPointEY(8, 1, 0.07452001, 0.07452001);
   
   TH1F *Graph_Graph_gme_134 = new TH1F("Graph_Graph_gme_134","",100,0.1,10.9);
   Graph_Graph_gme_134->SetMinimum(0.3);
   Graph_Graph_gme_134->SetMaximum(2);
   Graph_Graph_gme_134->SetDirectory(0);
   Graph_Graph_gme_134->SetStats(0);
   Graph_Graph_gme_134->SetLineWidth(2);
   Graph_Graph_gme_134->SetMarkerStyle(20);
   Graph_Graph_gme_134->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_134->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_134->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_134->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_134->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_134->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_134->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_134->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_134->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_134->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_134->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_134->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_134->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_134->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_134->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_134->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_134->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_134);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_2->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_3
   TPad *pic_fwd_3 = new TPad("pic_fwd_3", "pic_fwd_3",0.01,0.01,0.49,0.49);
   pic_fwd_3->Draw();
   pic_fwd_3->cd();
   pic_fwd_3->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_3->SetFillColor(0);
   pic_fwd_3->SetBorderMode(0);
   pic_fwd_3->SetBorderSize(2);
   pic_fwd_3->SetTickx(1);
   pic_fwd_3->SetTicky(1);
   pic_fwd_3->SetLeftMargin(0.15);
   pic_fwd_3->SetTopMargin(0.08);
   pic_fwd_3->SetBottomMargin(0.16);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1189;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.6132322);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003204026, 0.003204026);
   tgme->SetPointEY(0, 1, 0.04359818, 0.04359818);
   tgme->SetPoint(1, 2.5, 0.6566044);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001864994, 0.001864994);
   tgme->SetPointEY(1, 1, 0.04035568, 0.04035568);
   tgme->SetPoint(2, 3.5, 0.6844384);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.00154967, 0.00154967);
   tgme->SetPointEY(2, 1, 0.0479117, 0.0479117);
   tgme->SetPoint(3, 4.5, 0.7238189);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002715822, 0.002715822);
   tgme->SetPointEY(3, 1, 0.05392528, 0.05392528);
   tgme->SetPoint(4, 5.5, 0.7325892);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.003153957, 0.003153957);
   tgme->SetPointEY(4, 1, 0.05838931, 0.05838931);
   tgme->SetPoint(5, 6.5, 0.7639327);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.005344755, 0.005344755);
   tgme->SetPointEY(5, 1, 0.06641976, 0.06641976);
   tgme->SetPoint(6, 7.5, 0.7879958);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.007968544, 0.007968544);
   tgme->SetPointEY(6, 1, 0.07614957, 0.07614957);
   tgme->SetPoint(7, 8.5, 0.7876162);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01131654, 0.01131654);
   tgme->SetPointEY(7, 1, 0.09842002, 0.09842002);
   tgme->SetPoint(8, 9.5, 0.9040827);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01546545, 0.01546545);
   tgme->SetPointEY(8, 1, 0.1259986, 0.1259986);
   
   TH1F *Graph_gme_25 = new TH1F("Graph_gme_25","",100,0.1,10.9);
   Graph_gme_25->SetMinimum(0.3);
   Graph_gme_25->SetMaximum(2);
   Graph_gme_25->SetDirectory(0);
   Graph_gme_25->SetStats(0);
   Graph_gme_25->SetLineWidth(2);
   Graph_gme_25->SetMarkerStyle(20);
   Graph_gme_25->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_25->GetXaxis()->SetNdivisions(505);
   Graph_gme_25->GetXaxis()->SetLabelFont(132);
   Graph_gme_25->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_25->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_25->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_25->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_25->GetXaxis()->SetTitleFont(132);
   Graph_gme_25->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_25->GetYaxis()->SetLabelFont(132);
   Graph_gme_25->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_25->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_25->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_25->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_25->GetYaxis()->SetTitleFont(132);
   Graph_gme_25->GetZaxis()->SetLabelFont(132);
   Graph_gme_25->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_25->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_25->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_25->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_25);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3007[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3007[10] = {
   0.6620292,
   0.67287,
   0.6906685,
   0.7098134,
   0.7272816,
   0.7424377,
   0.7553629,
   0.7665719,
   0.7761027,
   0.7841456};
   Double_t Graph0_felx3007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3007[10] = {
   0.04739127,
   0.04614711,
   0.04916318,
   0.05388088,
   0.0574142,
   0.05945177,
   0.06105372,
   0.06242075,
   0.06318998,
   0.06320892};
   Double_t Graph0_fehx3007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3007[10] = {
   0.05899467,
   0.05380723,
   0.04527924,
   0.04194471,
   0.04001921,
   0.03839316,
   0.03702949,
   0.0358809,
   0.03490145,
   0.03409671};
   grae = new TGraphAsymmErrors(10,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03007 = new TH1F("Graph_Graph03007","Graph",100,0,10.4);
   Graph_Graph03007->SetMinimum(0.5942775);
   Graph_Graph03007->SetMaximum(0.8386028);
   Graph_Graph03007->SetDirectory(0);
   Graph_Graph03007->SetStats(0);
   Graph_Graph03007->SetLineWidth(2);
   Graph_Graph03007->SetMarkerStyle(20);
   Graph_Graph03007->GetXaxis()->SetNdivisions(505);
   Graph_Graph03007->GetXaxis()->SetLabelFont(132);
   Graph_Graph03007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03007->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03007->GetXaxis()->SetTitleFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03007->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03007->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03007->GetYaxis()->SetTitleFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03007);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3008[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3008[10] = {
   0.6248214,
   0.6426873,
   0.6700286,
   0.6971831,
   0.7204505,
   0.7396519,
   0.7555408,
   0.7690379,
   0.7783177,
   0.7864225};
   Double_t Graph1_felx3008[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3008[10] = {
   0.03186237,
   0.03156365,
   0.03117769,
   0.03726042,
   0.04642176,
   0.05271837,
   0.05835244,
   0.06312663,
   0.06449731,
   0.06538935};
   Double_t Graph1_fehx3008[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3008[10] = {
   0.07877749,
   0.06761763,
   0.05087758,
   0.03523118,
   0.03042314,
   0.03006098,
   0.02971805,
   0.02940248,
   0.02903896,
   0.02872349};
   grae = new TGraphAsymmErrors(10,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1190;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1191;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13008 = new TH1F("Graph_Graph13008","Graph",100,0,10.4);
   Graph_Graph13008->SetMinimum(0.5707403);
   Graph_Graph13008->SetMaximum(0.8373647);
   Graph_Graph13008->SetDirectory(0);
   Graph_Graph13008->SetStats(0);
   Graph_Graph13008->SetLineWidth(2);
   Graph_Graph13008->SetMarkerStyle(20);
   Graph_Graph13008->GetXaxis()->SetNdivisions(505);
   Graph_Graph13008->GetXaxis()->SetLabelFont(132);
   Graph_Graph13008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13008->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13008->GetXaxis()->SetTitleFont(132);
   Graph_Graph13008->GetYaxis()->SetLabelFont(132);
   Graph_Graph13008->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13008->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13008->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13008->GetYaxis()->SetTitleFont(132);
   Graph_Graph13008->GetZaxis()->SetLabelFont(132);
   Graph_Graph13008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13008);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3009[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t Graph2_fy3009[11] = {
   0.501143,
   0.525056,
   0.56077,
   0.5969405,
   0.6424455,
   0.6868145,
   0.7243245,
   0.758744,
   0.7869915,
   0.8070045,
   0.8222025};
   Double_t Graph2_felx3009[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3009[11] = {
   0.089738,
   0.094132,
   0.0925,
   0.0885525,
   0.0814845,
   0.0750955,
   0.0698045,
   0.062227,
   0.0528675,
   0.0450035,
   0.0400925};
   Double_t Graph2_fehx3009[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3009[11] = {
   0.089738,
   0.094132,
   0.0925,
   0.0885525,
   0.0814845,
   0.0750955,
   0.0698045,
   0.062227,
   0.0528675,
   0.0450035,
   0.0400925};
   grae = new TGraphAsymmErrors(11,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23009 = new TH1F("Graph_Graph23009","Graph",100,0,5.49);
   Graph_Graph23009->SetMinimum(0.366316);
   Graph_Graph23009->SetMaximum(0.907384);
   Graph_Graph23009->SetDirectory(0);
   Graph_Graph23009->SetStats(0);
   Graph_Graph23009->SetLineWidth(2);
   Graph_Graph23009->SetMarkerStyle(20);
   Graph_Graph23009->GetXaxis()->SetNdivisions(505);
   Graph_Graph23009->GetXaxis()->SetLabelFont(132);
   Graph_Graph23009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph23009->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph23009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23009->GetXaxis()->SetTitleFont(132);
   Graph_Graph23009->GetYaxis()->SetLabelFont(132);
   Graph_Graph23009->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph23009->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph23009->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph23009->GetYaxis()->SetTitleFont(132);
   Graph_Graph23009->GetZaxis()->SetLabelFont(132);
   Graph_Graph23009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23009);
   
   grae->Draw("e3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"3.0 < #it{y}* < 3.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1189;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.6132322);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003204026, 0.003204026);
   tgme->SetPointEY(0, 1, 0.04359818, 0.04359818);
   tgme->SetPoint(1, 2.5, 0.6566044);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001864994, 0.001864994);
   tgme->SetPointEY(1, 1, 0.04035568, 0.04035568);
   tgme->SetPoint(2, 3.5, 0.6844384);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.00154967, 0.00154967);
   tgme->SetPointEY(2, 1, 0.0479117, 0.0479117);
   tgme->SetPoint(3, 4.5, 0.7238189);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002715822, 0.002715822);
   tgme->SetPointEY(3, 1, 0.05392528, 0.05392528);
   tgme->SetPoint(4, 5.5, 0.7325892);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.003153957, 0.003153957);
   tgme->SetPointEY(4, 1, 0.05838931, 0.05838931);
   tgme->SetPoint(5, 6.5, 0.7639327);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.005344755, 0.005344755);
   tgme->SetPointEY(5, 1, 0.06641976, 0.06641976);
   tgme->SetPoint(6, 7.5, 0.7879958);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.007968544, 0.007968544);
   tgme->SetPointEY(6, 1, 0.07614957, 0.07614957);
   tgme->SetPoint(7, 8.5, 0.7876162);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01131654, 0.01131654);
   tgme->SetPointEY(7, 1, 0.09842002, 0.09842002);
   tgme->SetPoint(8, 9.5, 0.9040827);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01546545, 0.01546545);
   tgme->SetPointEY(8, 1, 0.1259986, 0.1259986);
   
   TH1F *Graph_Graph_gme_256 = new TH1F("Graph_Graph_gme_256","",100,0.1,10.9);
   Graph_Graph_gme_256->SetMinimum(0.3);
   Graph_Graph_gme_256->SetMaximum(2);
   Graph_Graph_gme_256->SetDirectory(0);
   Graph_Graph_gme_256->SetStats(0);
   Graph_Graph_gme_256->SetLineWidth(2);
   Graph_Graph_gme_256->SetMarkerStyle(20);
   Graph_Graph_gme_256->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_256->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_256->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_256->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_256->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_256->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_256->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_256->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_256->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_256->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_256->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_256->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_256->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_256->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_256->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_256->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_256->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_256);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_3->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_4
   TPad *pic_fwd_4 = new TPad("pic_fwd_4", "pic_fwd_4",0.51,0.01,0.99,0.49);
   pic_fwd_4->Draw();
   pic_fwd_4->cd();
   pic_fwd_4->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_4->SetFillColor(0);
   pic_fwd_4->SetBorderMode(0);
   pic_fwd_4->SetBorderSize(2);
   pic_fwd_4->SetTickx(1);
   pic_fwd_4->SetTicky(1);
   pic_fwd_4->SetLeftMargin(0.15);
   pic_fwd_4->SetTopMargin(0.08);
   pic_fwd_4->SetBottomMargin(0.16);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.5361004);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.005255756, 0.005255756);
   tgme->SetPointEY(0, 1, 0.04408011, 0.04408011);
   tgme->SetPoint(1, 2.5, 0.6143691);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.003011197, 0.003011197);
   tgme->SetPointEY(1, 1, 0.06217981, 0.06217981);
   tgme->SetPoint(2, 3.5, 0.6649649);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.003859385, 0.003859385);
   tgme->SetPointEY(2, 1, 0.05722166, 0.05722166);
   tgme->SetPoint(3, 4.5, 0.6831582);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.005924042, 0.005924042);
   tgme->SetPointEY(3, 1, 0.07040504, 0.07040504);
   tgme->SetPoint(4, 5.5, 0.7068467);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.008222866, 0.008222866);
   tgme->SetPointEY(4, 1, 0.07716989, 0.07716989);
   tgme->SetPoint(5, 6.5, 0.7347769);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.02924457, 0.02924457);
   tgme->SetPointEY(5, 1, 0.1185767, 0.1185767);
   tgme->SetPoint(6, 7.5, 0.7331384);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.0299851, 0.0299851);
   tgme->SetPointEY(6, 1, 0.1175506, 0.1175506);
   tgme->SetPoint(7, 8.5, 0.7393247);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.06463472, 0.06463472);
   tgme->SetPointEY(7, 1, 0.1239988, 0.1239988);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_37 = new TH1F("Graph_gme_37","",100,0.1,10.9);
   Graph_gme_37->SetMinimum(0.3);
   Graph_gme_37->SetMaximum(2);
   Graph_gme_37->SetDirectory(0);
   Graph_gme_37->SetStats(0);
   Graph_gme_37->SetLineWidth(2);
   Graph_gme_37->SetMarkerStyle(20);
   Graph_gme_37->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_37->GetXaxis()->SetNdivisions(505);
   Graph_gme_37->GetXaxis()->SetLabelFont(132);
   Graph_gme_37->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_37->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_37->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_37->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_37->GetXaxis()->SetTitleFont(132);
   Graph_gme_37->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_37->GetYaxis()->SetLabelFont(132);
   Graph_gme_37->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_37->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_37->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_37->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_37->GetYaxis()->SetTitleFont(132);
   Graph_gme_37->GetZaxis()->SetLabelFont(132);
   Graph_gme_37->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_37->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_37->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_37->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_37);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3010[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3010[10] = {
   0.6618305,
   0.6721226,
   0.6890704,
   0.7073848,
   0.7241626,
   0.7387522,
   0.7512151,
   0.7620328,
   0.7712888,
   0.7789878};
   Double_t Graph0_felx3010[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3010[10] = {
   0.04669043,
   0.048139,
   0.0522575,
   0.05669551,
   0.06069725,
   0.06372997,
   0.06568493,
   0.06700968,
   0.06782439,
   0.06773227};
   Double_t Graph0_fehx3010[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3010[10] = {
   0.05394452,
   0.04905516,
   0.0435968,
   0.041577,
   0.03977314,
   0.03824586,
   0.03696272,
   0.03587713,
   0.03494783,
   0.03418303};
   grae = new TGraphAsymmErrors(10,Graph0_fx3010,Graph0_fy3010,Graph0_felx3010,Graph0_fehx3010,Graph0_fely3010,Graph0_fehy3010);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03010 = new TH1F("Graph_Graph03010","Graph",100,0,10.4);
   Graph_Graph03010->SetMinimum(0.595337);
   Graph_Graph03010->SetMaximum(0.8329739);
   Graph_Graph03010->SetDirectory(0);
   Graph_Graph03010->SetStats(0);
   Graph_Graph03010->SetLineWidth(2);
   Graph_Graph03010->SetMarkerStyle(20);
   Graph_Graph03010->GetXaxis()->SetNdivisions(505);
   Graph_Graph03010->GetXaxis()->SetLabelFont(132);
   Graph_Graph03010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03010->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03010->GetXaxis()->SetTitleFont(132);
   Graph_Graph03010->GetYaxis()->SetLabelFont(132);
   Graph_Graph03010->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03010->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03010->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03010->GetYaxis()->SetTitleFont(132);
   Graph_Graph03010->GetZaxis()->SetLabelFont(132);
   Graph_Graph03010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03010);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3011[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3011[10] = {
   0.6174285,
   0.635347,
   0.6627918,
   0.6899938,
   0.7132529,
   0.7323485,
   0.7482469,
   0.7616252,
   0.7708326,
   0.7787827};
   Double_t Graph1_felx3011[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3011[10] = {
   0.03215173,
   0.03167095,
   0.03108434,
   0.03736726,
   0.04664303,
   0.05318944,
   0.05961067,
   0.06439993,
   0.06593247,
   0.06681778};
   Double_t Graph1_fehx3011[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3011[10] = {
   0.07866752,
   0.06738216,
   0.05044842,
   0.03457451,
   0.03015834,
   0.02978202,
   0.02944772,
   0.02914554,
   0.02879907,
   0.02850365};
   grae = new TGraphAsymmErrors(10,Graph1_fx3011,Graph1_fy3011,Graph1_felx3011,Graph1_fehx3011,Graph1_fely3011,Graph1_fehy3011);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1196;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13011 = new TH1F("Graph_Graph13011","Graph",100,0,10.4);
   Graph_Graph13011->SetMinimum(0.5630758);
   Graph_Graph13011->SetMaximum(0.8294873);
   Graph_Graph13011->SetDirectory(0);
   Graph_Graph13011->SetStats(0);
   Graph_Graph13011->SetLineWidth(2);
   Graph_Graph13011->SetMarkerStyle(20);
   Graph_Graph13011->GetXaxis()->SetNdivisions(505);
   Graph_Graph13011->GetXaxis()->SetLabelFont(132);
   Graph_Graph13011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13011->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13011->GetXaxis()->SetTitleFont(132);
   Graph_Graph13011->GetYaxis()->SetLabelFont(132);
   Graph_Graph13011->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13011->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13011->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13011->GetYaxis()->SetTitleFont(132);
   Graph_Graph13011->GetZaxis()->SetLabelFont(132);
   Graph_Graph13011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13011);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3012[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t Graph2_fy3012[11] = {
   0.4848955,
   0.504494,
   0.5336815,
   0.568614,
   0.603163,
   0.635964,
   0.6670385,
   0.695315,
   0.717089,
   0.7316695,
   0.744652};
   Double_t Graph2_felx3012[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3012[11] = {
   0.0889555,
   0.090467,
   0.0891755,
   0.08728,
   0.081876,
   0.079236,
   0.0722655,
   0.056902,
   0.03911,
   0.0266645,
   0.020883};
   Double_t Graph2_fehx3012[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3012[11] = {
   0.0889555,
   0.090467,
   0.0891755,
   0.08728,
   0.081876,
   0.079236,
   0.0722655,
   0.056902,
   0.03911,
   0.0266645,
   0.020883};
   grae = new TGraphAsymmErrors(11,Graph2_fx3012,Graph2_fy3012,Graph2_felx3012,Graph2_fehx3012,Graph2_fely3012,Graph2_fehy3012);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23012 = new TH1F("Graph_Graph23012","Graph",100,0,5.49);
   Graph_Graph23012->SetMinimum(0.3589805);
   Graph_Graph23012->SetMaximum(0.8024945);
   Graph_Graph23012->SetDirectory(0);
   Graph_Graph23012->SetStats(0);
   Graph_Graph23012->SetLineWidth(2);
   Graph_Graph23012->SetMarkerStyle(20);
   Graph_Graph23012->GetXaxis()->SetNdivisions(505);
   Graph_Graph23012->GetXaxis()->SetLabelFont(132);
   Graph_Graph23012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph23012->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph23012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23012->GetXaxis()->SetTitleFont(132);
   Graph_Graph23012->GetYaxis()->SetLabelFont(132);
   Graph_Graph23012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph23012->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph23012->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph23012->GetYaxis()->SetTitleFont(132);
   Graph_Graph23012->GetZaxis()->SetLabelFont(132);
   Graph_Graph23012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23012);
   
   grae->Draw("e3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"3.5 < #it{y}* < 4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.5361004);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.005255756, 0.005255756);
   tgme->SetPointEY(0, 1, 0.04408011, 0.04408011);
   tgme->SetPoint(1, 2.5, 0.6143691);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.003011197, 0.003011197);
   tgme->SetPointEY(1, 1, 0.06217981, 0.06217981);
   tgme->SetPoint(2, 3.5, 0.6649649);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.003859385, 0.003859385);
   tgme->SetPointEY(2, 1, 0.05722166, 0.05722166);
   tgme->SetPoint(3, 4.5, 0.6831582);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.005924042, 0.005924042);
   tgme->SetPointEY(3, 1, 0.07040504, 0.07040504);
   tgme->SetPoint(4, 5.5, 0.7068467);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.008222866, 0.008222866);
   tgme->SetPointEY(4, 1, 0.07716989, 0.07716989);
   tgme->SetPoint(5, 6.5, 0.7347769);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.02924457, 0.02924457);
   tgme->SetPointEY(5, 1, 0.1185767, 0.1185767);
   tgme->SetPoint(6, 7.5, 0.7331384);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.0299851, 0.0299851);
   tgme->SetPointEY(6, 1, 0.1175506, 0.1175506);
   tgme->SetPoint(7, 8.5, 0.7393247);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.06463472, 0.06463472);
   tgme->SetPointEY(7, 1, 0.1239988, 0.1239988);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_378 = new TH1F("Graph_Graph_gme_378","",100,0.1,10.9);
   Graph_Graph_gme_378->SetMinimum(0.3);
   Graph_Graph_gme_378->SetMaximum(2);
   Graph_Graph_gme_378->SetDirectory(0);
   Graph_Graph_gme_378->SetStats(0);
   Graph_Graph_gme_378->SetLineWidth(2);
   Graph_Graph_gme_378->SetMarkerStyle(20);
   Graph_Graph_gme_378->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_378->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_378->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_378->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_378->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_378->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_378->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_378->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_378->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_378->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_378->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_378->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_378->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_378->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_378->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_378->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_378->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_378);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_4->Modified();
   pic_fwd->cd();
   pic_fwd->Modified();
   pic_fwd->cd();
   pic_fwd->SetSelected(pic_fwd);
}


==> figs/Fig14b.C <==
void RpA_Dp_bwd()
{
//=========Macro generated from canvas: pic_bwd/c1
//=========  (Fri Nov 10 00:53:23 2023) by ROOT version 6.22/00
   TCanvas *pic_bwd = new TCanvas("pic_bwd", "c1",200,32,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_bwd->Range(0,0,1,1);
   pic_bwd->SetFillColor(0);
   pic_bwd->SetBorderMode(0);
   pic_bwd->SetBorderSize(2);
   pic_bwd->SetTickx(1);
   pic_bwd->SetTicky(1);
   pic_bwd->SetLeftMargin(0.15);
   pic_bwd->SetTopMargin(0.08);
   pic_bwd->SetBottomMargin(0.16);
   pic_bwd->SetFrameLineWidth(2);
   pic_bwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_bwd_1
   TPad *pic_bwd_1 = new TPad("pic_bwd_1", "pic_bwd_1",0.01,0.51,0.49,0.99);
   pic_bwd_1->Draw();
   pic_bwd_1->cd();
   pic_bwd_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_1->SetFillColor(0);
   pic_bwd_1->SetBorderMode(0);
   pic_bwd_1->SetBorderSize(2);
   pic_bwd_1->SetTickx(1);
   pic_bwd_1->SetTicky(1);
   pic_bwd_1->SetLeftMargin(0.15);
   pic_bwd_1->SetTopMargin(0.08);
   pic_bwd_1->SetBottomMargin(0.16);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1199;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8032487);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.008814631, 0.008814631);
   tgme->SetPointEY(0, 1, 0.1201093, 0.1201093);
   tgme->SetPoint(1, 2.5, 0.7952028);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.002784957, 0.002784957);
   tgme->SetPointEY(1, 1, 0.09274858, 0.09274858);
   tgme->SetPoint(2, 3.5, 0.7685367);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.002329179, 0.002329179);
   tgme->SetPointEY(2, 1, 0.08385341, 0.08385341);
   tgme->SetPoint(3, 4.5, 0.7623346);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002796533, 0.002796533);
   tgme->SetPointEY(3, 1, 0.08001489, 0.08001489);
   tgme->SetPoint(4, 5.5, 0.750162);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.003087171, 0.003087171);
   tgme->SetPointEY(4, 1, 0.07533264, 0.07533264);
   tgme->SetPoint(5, 6.5, 0.7608005);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.007972817, 0.007972817);
   tgme->SetPointEY(5, 1, 0.07423098, 0.07423098);
   tgme->SetPoint(6, 7.5, 0.7760446);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01804338, 0.01804338);
   tgme->SetPointEY(6, 1, 0.07789594, 0.07789594);
   tgme->SetPoint(7, 8.5, 0.7302735);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.008122253, 0.008122253);
   tgme->SetPointEY(7, 1, 0.07921838, 0.07921838);
   tgme->SetPoint(8, 9.5, 0.8431407);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.004925648, 0.004925648);
   tgme->SetPointEY(8, 1, 0.09480636, 0.09480636);
   
   TH1F *Graph_gme_09 = new TH1F("Graph_gme_09","",100,0.1,10.9);
   Graph_gme_09->SetMinimum(0.3);
   Graph_gme_09->SetMaximum(2);
   Graph_gme_09->SetDirectory(0);
   Graph_gme_09->SetStats(0);
   Graph_gme_09->SetLineWidth(2);
   Graph_gme_09->SetMarkerStyle(20);
   Graph_gme_09->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_09->GetXaxis()->SetNdivisions(505);
   Graph_gme_09->GetXaxis()->SetLabelFont(132);
   Graph_gme_09->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_09->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_09->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_09->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_09->GetXaxis()->SetTitleFont(132);
   Graph_gme_09->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_09->GetYaxis()->SetLabelFont(132);
   Graph_gme_09->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_09->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_09->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_09->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_09->GetYaxis()->SetTitleFont(132);
   Graph_gme_09->GetZaxis()->SetLabelFont(132);
   Graph_gme_09->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_09->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_09->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_09->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_09);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3013[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3013[10] = {
   0.7372258,
   0.7761334,
   0.8349287,
   0.8928361,
   0.9417902,
   0.9814821,
   1.012764,
   1.037547,
   1.057137,
   1.072376};
   Double_t Graph0_felx3013[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3013[10] = {
   0.05641862,
   0.05338054,
   0.05018575,
   0.0481007,
   0.04643163,
   0.04453794,
   0.04231021,
   0.03976939,
   0.03712266,
   0.03446524};
   Double_t Graph0_fehx3013[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3013[10] = {
   0.1636854,
   0.1486861,
   0.1269406,
   0.1073653,
   0.09220291,
   0.08082197,
   0.07240844,
   0.065616,
   0.06005531,
   0.05578582};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03013 = new TH1F("Graph_Graph03013","Graph",100,0,10.4);
   Graph_Graph03013->SetMinimum(0.6360717);
   Graph_Graph03013->SetMaximum(1.172897);
   Graph_Graph03013->SetDirectory(0);
   Graph_Graph03013->SetStats(0);
   Graph_Graph03013->SetLineWidth(2);
   Graph_Graph03013->SetMarkerStyle(20);
   Graph_Graph03013->GetXaxis()->SetNdivisions(505);
   Graph_Graph03013->GetXaxis()->SetLabelFont(132);
   Graph_Graph03013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03013->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03013->GetXaxis()->SetTitleFont(132);
   Graph_Graph03013->GetYaxis()->SetLabelFont(132);
   Graph_Graph03013->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03013->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03013->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03013->GetYaxis()->SetTitleFont(132);
   Graph_Graph03013->GetZaxis()->SetLabelFont(132);
   Graph_Graph03013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03013);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3014[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3014[10] = {
   0.769911,
   0.8111801,
   0.8710232,
   0.9271781,
   0.9721997,
   1.00686,
   1.033342,
   1.053395,
   1.06742,
   1.077989};
   Double_t Graph1_felx3014[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3014[10] = {
   0.06105055,
   0.05859839,
   0.05397392,
   0.0491413,
   0.05332837,
   0.05287361,
   0.05056275,
   0.0460602,
   0.040573,
   0.04090202};
   Double_t Graph1_fehx3014[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3014[10] = {
   0.1090445,
   0.08904748,
   0.06312171,
   0.04881374,
   0.04465144,
   0.04198247,
   0.0406832,
   0.0403277,
   0.04285821,
   0.04938575};
   grae = new TGraphAsymmErrors(10,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1200;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1201;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13014 = new TH1F("Graph_Graph13014","Graph",100,0,10.4);
   Graph_Graph13014->SetMinimum(0.667009);
   Graph_Graph13014->SetMaximum(1.169226);
   Graph_Graph13014->SetDirectory(0);
   Graph_Graph13014->SetStats(0);
   Graph_Graph13014->SetLineWidth(2);
   Graph_Graph13014->SetMarkerStyle(20);
   Graph_Graph13014->GetXaxis()->SetNdivisions(505);
   Graph_Graph13014->GetXaxis()->SetLabelFont(132);
   Graph_Graph13014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13014->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13014->GetXaxis()->SetTitleFont(132);
   Graph_Graph13014->GetYaxis()->SetLabelFont(132);
   Graph_Graph13014->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13014->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13014->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13014->GetYaxis()->SetTitleFont(132);
   Graph_Graph13014->GetZaxis()->SetLabelFont(132);
   Graph_Graph13014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13014);
   
   grae->Draw("3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-3.0 < #it{y}* < -2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   ci = 1199;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8032487);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.008814631, 0.008814631);
   tgme->SetPointEY(0, 1, 0.1201093, 0.1201093);
   tgme->SetPoint(1, 2.5, 0.7952028);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.002784957, 0.002784957);
   tgme->SetPointEY(1, 1, 0.09274858, 0.09274858);
   tgme->SetPoint(2, 3.5, 0.7685367);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.002329179, 0.002329179);
   tgme->SetPointEY(2, 1, 0.08385341, 0.08385341);
   tgme->SetPoint(3, 4.5, 0.7623346);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002796533, 0.002796533);
   tgme->SetPointEY(3, 1, 0.08001489, 0.08001489);
   tgme->SetPoint(4, 5.5, 0.750162);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.003087171, 0.003087171);
   tgme->SetPointEY(4, 1, 0.07533264, 0.07533264);
   tgme->SetPoint(5, 6.5, 0.7608005);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.007972817, 0.007972817);
   tgme->SetPointEY(5, 1, 0.07423098, 0.07423098);
   tgme->SetPoint(6, 7.5, 0.7760446);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01804338, 0.01804338);
   tgme->SetPointEY(6, 1, 0.07789594, 0.07789594);
   tgme->SetPoint(7, 8.5, 0.7302735);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.008122253, 0.008122253);
   tgme->SetPointEY(7, 1, 0.07921838, 0.07921838);
   tgme->SetPoint(8, 9.5, 0.8431407);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.004925648, 0.004925648);
   tgme->SetPointEY(8, 1, 0.09480636, 0.09480636);
   
   TH1F *Graph_Graph_gme_0910 = new TH1F("Graph_Graph_gme_0910","",100,0.1,10.9);
   Graph_Graph_gme_0910->SetMinimum(0.3);
   Graph_Graph_gme_0910->SetMaximum(2);
   Graph_Graph_gme_0910->SetDirectory(0);
   Graph_Graph_gme_0910->SetStats(0);
   Graph_Graph_gme_0910->SetLineWidth(2);
   Graph_Graph_gme_0910->SetMarkerStyle(20);
   Graph_Graph_gme_0910->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_0910->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_0910->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_0910->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_0910->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_0910->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_0910);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_1->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_2
   TPad *pic_bwd_2 = new TPad("pic_bwd_2", "pic_bwd_2",0.51,0.51,0.99,0.99);
   pic_bwd_2->Draw();
   pic_bwd_2->cd();
   pic_bwd_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_2->SetFillColor(0);
   pic_bwd_2->SetBorderMode(0);
   pic_bwd_2->SetBorderSize(2);
   pic_bwd_2->SetTickx(1);
   pic_bwd_2->SetTicky(1);
   pic_bwd_2->SetLeftMargin(0.15);
   pic_bwd_2->SetTopMargin(0.08);
   pic_bwd_2->SetBottomMargin(0.16);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1202;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7476153);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.00317784, 0.00317784);
   tgme->SetPointEY(0, 1, 0.09062241, 0.09062241);
   tgme->SetPoint(1, 2.5, 0.8462151);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001586092, 0.001586092);
   tgme->SetPointEY(1, 1, 0.08963028, 0.08963028);
   tgme->SetPoint(2, 3.5, 0.8420509);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001455732, 0.001455732);
   tgme->SetPointEY(2, 1, 0.08052333, 0.08052333);
   tgme->SetPoint(3, 4.5, 0.8453981);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002086031, 0.002086031);
   tgme->SetPointEY(3, 1, 0.07832571, 0.07832571);
   tgme->SetPoint(4, 5.5, 0.8191122);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001541832, 0.001541832);
   tgme->SetPointEY(4, 1, 0.07566415, 0.07566415);
   tgme->SetPoint(5, 6.5, 0.7966295);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.001872741, 0.001872741);
   tgme->SetPointEY(5, 1, 0.07730644, 0.07730644);
   tgme->SetPoint(6, 7.5, 0.8028479);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005575793, 0.005575793);
   tgme->SetPointEY(6, 1, 0.08382212, 0.08382212);
   tgme->SetPoint(7, 8.5, 0.7802403);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.00406858, 0.00406858);
   tgme->SetPointEY(7, 1, 0.09231542, 0.09231542);
   tgme->SetPoint(8, 9.5, 0.8386513);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.008622303, 0.008622303);
   tgme->SetPointEY(8, 1, 0.1044852, 0.1044852);
   
   TH1F *Graph_gme_111 = new TH1F("Graph_gme_111","",100,0.1,10.9);
   Graph_gme_111->SetMinimum(0.3);
   Graph_gme_111->SetMaximum(2);
   Graph_gme_111->SetDirectory(0);
   Graph_gme_111->SetStats(0);
   Graph_gme_111->SetLineWidth(2);
   Graph_gme_111->SetMarkerStyle(20);
   Graph_gme_111->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_111->GetXaxis()->SetNdivisions(505);
   Graph_gme_111->GetXaxis()->SetLabelFont(132);
   Graph_gme_111->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_111->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_111->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_111->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_111->GetXaxis()->SetTitleFont(132);
   Graph_gme_111->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_111->GetYaxis()->SetLabelFont(132);
   Graph_gme_111->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_111->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_111->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_111->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_111->GetYaxis()->SetTitleFont(132);
   Graph_gme_111->GetZaxis()->SetLabelFont(132);
   Graph_gme_111->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_111->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_111->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_111->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_111);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3015[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3015[10] = {
   0.8021081,
   0.8464914,
   0.911088,
   0.9717346,
   1.019844,
   1.055956,
   1.081605,
   1.099394,
   1.111181,
   1.118662};
   Double_t Graph0_felx3015[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3015[10] = {
   0.05637622,
   0.05521488,
   0.05397562,
   0.05199279,
   0.04863477,
   0.04422342,
   0.03953286,
   0.03514544,
   0.03169094,
   0.02964031};
   Double_t Graph0_fehx3015[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3015[10] = {
   0.1560289,
   0.1407414,
   0.1185677,
   0.09790408,
   0.0815147,
   0.06892224,
   0.05994477,
   0.05371931,
   0.04986215,
   0.04769321};
   grae = new TGraphAsymmErrors(10,Graph0_fx3015,Graph0_fy3015,Graph0_felx3015,Graph0_fehx3015,Graph0_fely3015,Graph0_fehy3015);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03015 = new TH1F("Graph_Graph03015","Graph",100,0,10.4);
   Graph_Graph03015->SetMinimum(0.7036695);
   Graph_Graph03015->SetMaximum(1.208418);
   Graph_Graph03015->SetDirectory(0);
   Graph_Graph03015->SetStats(0);
   Graph_Graph03015->SetLineWidth(2);
   Graph_Graph03015->SetMarkerStyle(20);
   Graph_Graph03015->GetXaxis()->SetNdivisions(505);
   Graph_Graph03015->GetXaxis()->SetLabelFont(132);
   Graph_Graph03015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03015->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03015->GetXaxis()->SetTitleFont(132);
   Graph_Graph03015->GetYaxis()->SetLabelFont(132);
   Graph_Graph03015->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03015->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03015->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03015->GetYaxis()->SetTitleFont(132);
   Graph_Graph03015->GetZaxis()->SetLabelFont(132);
   Graph_Graph03015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03015);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3016[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3016[10] = {
   0.8410503,
   0.8854359,
   0.947128,
   1.001529,
   1.041875,
   1.070257,
   1.089565,
   1.102162,
   1.108905,
   1.112259};
   Double_t Graph1_felx3016[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3016[10] = {
   0.06220281,
   0.05846634,
   0.05271084,
   0.05264209,
   0.05117669,
   0.04655966,
   0.04747098,
   0.04822911,
   0.04828402,
   0.04777726};
   Double_t Graph1_fehx3016[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3016[10] = {
   0.08747677,
   0.0704768,
   0.05271078,
   0.04820691,
   0.046396,
   0.04708861,
   0.05420736,
   0.0616705,
   0.06924601,
   0.07550264};
   grae = new TGraphAsymmErrors(10,Graph1_fx3016,Graph1_fy3016,Graph1_felx3016,Graph1_fehx3016,Graph1_fely3016,Graph1_fehy3016);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1203;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1204;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13016 = new TH1F("Graph_Graph13016","Graph",100,0,10.4);
   Graph_Graph13016->SetMinimum(0.737956);
   Graph_Graph13016->SetMaximum(1.228653);
   Graph_Graph13016->SetDirectory(0);
   Graph_Graph13016->SetStats(0);
   Graph_Graph13016->SetLineWidth(2);
   Graph_Graph13016->SetMarkerStyle(20);
   Graph_Graph13016->GetXaxis()->SetNdivisions(505);
   Graph_Graph13016->GetXaxis()->SetLabelFont(132);
   Graph_Graph13016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13016->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13016->GetXaxis()->SetTitleFont(132);
   Graph_Graph13016->GetYaxis()->SetLabelFont(132);
   Graph_Graph13016->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13016->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13016->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13016->GetYaxis()->SetTitleFont(132);
   Graph_Graph13016->GetZaxis()->SetLabelFont(132);
   Graph_Graph13016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13016);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-3.5 < #it{y}* < -3.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1202;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7476153);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.00317784, 0.00317784);
   tgme->SetPointEY(0, 1, 0.09062241, 0.09062241);
   tgme->SetPoint(1, 2.5, 0.8462151);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001586092, 0.001586092);
   tgme->SetPointEY(1, 1, 0.08963028, 0.08963028);
   tgme->SetPoint(2, 3.5, 0.8420509);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001455732, 0.001455732);
   tgme->SetPointEY(2, 1, 0.08052333, 0.08052333);
   tgme->SetPoint(3, 4.5, 0.8453981);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002086031, 0.002086031);
   tgme->SetPointEY(3, 1, 0.07832571, 0.07832571);
   tgme->SetPoint(4, 5.5, 0.8191122);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001541832, 0.001541832);
   tgme->SetPointEY(4, 1, 0.07566415, 0.07566415);
   tgme->SetPoint(5, 6.5, 0.7966295);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.001872741, 0.001872741);
   tgme->SetPointEY(5, 1, 0.07730644, 0.07730644);
   tgme->SetPoint(6, 7.5, 0.8028479);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005575793, 0.005575793);
   tgme->SetPointEY(6, 1, 0.08382212, 0.08382212);
   tgme->SetPoint(7, 8.5, 0.7802403);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.00406858, 0.00406858);
   tgme->SetPointEY(7, 1, 0.09231542, 0.09231542);
   tgme->SetPoint(8, 9.5, 0.8386513);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.008622303, 0.008622303);
   tgme->SetPointEY(8, 1, 0.1044852, 0.1044852);
   
   TH1F *Graph_Graph_gme_11112 = new TH1F("Graph_Graph_gme_11112","",100,0.1,10.9);
   Graph_Graph_gme_11112->SetMinimum(0.3);
   Graph_Graph_gme_11112->SetMaximum(2);
   Graph_Graph_gme_11112->SetDirectory(0);
   Graph_Graph_gme_11112->SetStats(0);
   Graph_Graph_gme_11112->SetLineWidth(2);
   Graph_Graph_gme_11112->SetMarkerStyle(20);
   Graph_Graph_gme_11112->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_11112->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_11112->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_11112->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_11112->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_11112->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_11112);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_2->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_3
   TPad *pic_bwd_3 = new TPad("pic_bwd_3", "pic_bwd_3",0.01,0.01,0.49,0.49);
   pic_bwd_3->Draw();
   pic_bwd_3->cd();
   pic_bwd_3->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_3->SetFillColor(0);
   pic_bwd_3->SetBorderMode(0);
   pic_bwd_3->SetBorderSize(2);
   pic_bwd_3->SetTickx(1);
   pic_bwd_3->SetTicky(1);
   pic_bwd_3->SetLeftMargin(0.15);
   pic_bwd_3->SetTopMargin(0.08);
   pic_bwd_3->SetBottomMargin(0.16);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1205;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8403444);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003170295, 0.003170295);
   tgme->SetPointEY(0, 1, 0.08964535, 0.08964535);
   tgme->SetPoint(1, 2.5, 0.8741519);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.00152285, 0.00152285);
   tgme->SetPointEY(1, 1, 0.08374819, 0.08374819);
   tgme->SetPoint(2, 3.5, 0.8591525);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001567718, 0.001567718);
   tgme->SetPointEY(2, 1, 0.08061862, 0.08061862);
   tgme->SetPoint(3, 4.5, 0.8703832);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002599296, 0.002599296);
   tgme->SetPointEY(3, 1, 0.08853807, 0.08853807);
   tgme->SetPoint(4, 5.5, 0.8518547);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.004629146, 0.004629146);
   tgme->SetPointEY(4, 1, 0.08555015, 0.08555015);
   tgme->SetPoint(5, 6.5, 0.8433917);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.001992725, 0.001992725);
   tgme->SetPointEY(5, 1, 0.09932376, 0.09932376);
   tgme->SetPoint(6, 7.5, 0.8274983);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005197748, 0.005197748);
   tgme->SetPointEY(6, 1, 0.1000714, 0.1000714);
   tgme->SetPoint(7, 8.5, 0.7773605);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.009417965, 0.009417965);
   tgme->SetPointEY(7, 1, 0.1036694, 0.1036694);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_213 = new TH1F("Graph_gme_213","",100,0.1,10.9);
   Graph_gme_213->SetMinimum(0.3);
   Graph_gme_213->SetMaximum(2);
   Graph_gme_213->SetDirectory(0);
   Graph_gme_213->SetStats(0);
   Graph_gme_213->SetLineWidth(2);
   Graph_gme_213->SetMarkerStyle(20);
   Graph_gme_213->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_213->GetXaxis()->SetNdivisions(505);
   Graph_gme_213->GetXaxis()->SetLabelFont(132);
   Graph_gme_213->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_213->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_213->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_213->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_213->GetXaxis()->SetTitleFont(132);
   Graph_gme_213->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_213->GetYaxis()->SetLabelFont(132);
   Graph_gme_213->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_213->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_213->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_213->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_213->GetYaxis()->SetTitleFont(132);
   Graph_gme_213->GetZaxis()->SetLabelFont(132);
   Graph_gme_213->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_213->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_213->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_213->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_213);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3017[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3017[10] = {
   0.8908798,
   0.9388456,
   1.004556,
   1.059944,
   1.097948,
   1.120782,
   1.132135,
   1.13563,
   1.134219,
   1.129971};
   Double_t Graph0_felx3017[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3017[10] = {
   0.0606906,
   0.06019546,
   0.0574983,
   0.05146285,
   0.04383379,
   0.03717224,
   0.03359386,
   0.03329362,
   0.03498003,
   0.03773064};
   Double_t Graph0_fehx3017[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3017[10] = {
   0.1400084,
   0.1233681,
   0.09892729,
   0.07670238,
   0.06065872,
   0.05101108,
   0.04710237,
   0.04656402,
   0.04811401,
   0.05046209};
   grae = new TGraphAsymmErrors(10,Graph0_fx3017,Graph0_fy3017,Graph0_felx3017,Graph0_fehx3017,Graph0_fely3017,Graph0_fehy3017);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03017 = new TH1F("Graph_Graph03017","Graph",100,0,10.4);
   Graph_Graph03017->SetMinimum(0.7949748);
   Graph_Graph03017->SetMaximum(1.217548);
   Graph_Graph03017->SetDirectory(0);
   Graph_Graph03017->SetStats(0);
   Graph_Graph03017->SetLineWidth(2);
   Graph_Graph03017->SetMarkerStyle(20);
   Graph_Graph03017->GetXaxis()->SetNdivisions(505);
   Graph_Graph03017->GetXaxis()->SetLabelFont(132);
   Graph_Graph03017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03017->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03017->GetXaxis()->SetTitleFont(132);
   Graph_Graph03017->GetYaxis()->SetLabelFont(132);
   Graph_Graph03017->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03017->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03017->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03017->GetYaxis()->SetTitleFont(132);
   Graph_Graph03017->GetZaxis()->SetLabelFont(132);
   Graph_Graph03017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03017);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3018[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3018[10] = {
   0.9302127,
   0.9742648,
   1.031341,
   1.076129,
   1.10447,
   1.119797,
   1.126412,
   1.127122,
   1.122327,
   1.11602};
   Double_t Graph1_felx3018[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3018[10] = {
   0.05985667,
   0.05608518,
   0.05298902,
   0.0534639,
   0.05550809,
   0.05650778,
   0.05573252,
   0.05331089,
   0.0494529,
   0.04579869};
   Double_t Graph1_fehx3018[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3018[10] = {
   0.06722055,
   0.05771076,
   0.05298902,
   0.05477795,
   0.0630765,
   0.07208702,
   0.07914927,
   0.08437562,
   0.08890967,
   0.09164511};
   grae = new TGraphAsymmErrors(10,Graph1_fx3018,Graph1_fy3018,Graph1_felx3018,Graph1_fehx3018,Graph1_fely3018,Graph1_fehy3018);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1206;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1207;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13018 = new TH1F("Graph_Graph13018","Graph",100,0,10.4);
   Graph_Graph13018->SetMinimum(0.8362418);
   Graph_Graph13018->SetMaximum(1.245612);
   Graph_Graph13018->SetDirectory(0);
   Graph_Graph13018->SetStats(0);
   Graph_Graph13018->SetLineWidth(2);
   Graph_Graph13018->SetMarkerStyle(20);
   Graph_Graph13018->GetXaxis()->SetNdivisions(505);
   Graph_Graph13018->GetXaxis()->SetLabelFont(132);
   Graph_Graph13018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13018->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13018->GetXaxis()->SetTitleFont(132);
   Graph_Graph13018->GetYaxis()->SetLabelFont(132);
   Graph_Graph13018->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13018->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13018->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13018->GetYaxis()->SetTitleFont(132);
   Graph_Graph13018->GetZaxis()->SetLabelFont(132);
   Graph_Graph13018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13018);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.0 < #it{y}* < -3.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1205;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8403444);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003170295, 0.003170295);
   tgme->SetPointEY(0, 1, 0.08964535, 0.08964535);
   tgme->SetPoint(1, 2.5, 0.8741519);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.00152285, 0.00152285);
   tgme->SetPointEY(1, 1, 0.08374819, 0.08374819);
   tgme->SetPoint(2, 3.5, 0.8591525);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001567718, 0.001567718);
   tgme->SetPointEY(2, 1, 0.08061862, 0.08061862);
   tgme->SetPoint(3, 4.5, 0.8703832);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002599296, 0.002599296);
   tgme->SetPointEY(3, 1, 0.08853807, 0.08853807);
   tgme->SetPoint(4, 5.5, 0.8518547);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.004629146, 0.004629146);
   tgme->SetPointEY(4, 1, 0.08555015, 0.08555015);
   tgme->SetPoint(5, 6.5, 0.8433917);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.001992725, 0.001992725);
   tgme->SetPointEY(5, 1, 0.09932376, 0.09932376);
   tgme->SetPoint(6, 7.5, 0.8274983);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005197748, 0.005197748);
   tgme->SetPointEY(6, 1, 0.1000714, 0.1000714);
   tgme->SetPoint(7, 8.5, 0.7773605);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.009417965, 0.009417965);
   tgme->SetPointEY(7, 1, 0.1036694, 0.1036694);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_21314 = new TH1F("Graph_Graph_gme_21314","",100,0.1,10.9);
   Graph_Graph_gme_21314->SetMinimum(0.3);
   Graph_Graph_gme_21314->SetMaximum(2);
   Graph_Graph_gme_21314->SetDirectory(0);
   Graph_Graph_gme_21314->SetStats(0);
   Graph_Graph_gme_21314->SetLineWidth(2);
   Graph_Graph_gme_21314->SetMarkerStyle(20);
   Graph_Graph_gme_21314->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_21314->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_21314->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_21314->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_21314->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_21314->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_21314);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_3->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_4
   TPad *pic_bwd_4 = new TPad("pic_bwd_4", "pic_bwd_4",0.51,0.01,0.99,0.49);
   pic_bwd_4->Draw();
   pic_bwd_4->cd();
   pic_bwd_4->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_4->SetFillColor(0);
   pic_bwd_4->SetBorderMode(0);
   pic_bwd_4->SetBorderSize(2);
   pic_bwd_4->SetTickx(1);
   pic_bwd_4->SetTicky(1);
   pic_bwd_4->SetLeftMargin(0.15);
   pic_bwd_4->SetTopMargin(0.08);
   pic_bwd_4->SetBottomMargin(0.16);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1208;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.865777);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.01240775, 0.01240775);
   tgme->SetPointEY(0, 1, 0.09792187, 0.09792187);
   tgme->SetPoint(1, 2.5, 0.9271332);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.002418521, 0.002418521);
   tgme->SetPointEY(1, 1, 0.0857444, 0.0857444);
   tgme->SetPoint(2, 3.5, 0.9240616);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.002789609, 0.002789609);
   tgme->SetPointEY(2, 1, 0.09155421, 0.09155421);
   tgme->SetPoint(3, 4.5, 0.9108839);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.003453001, 0.003453001);
   tgme->SetPointEY(3, 1, 0.1068826, 0.1068826);
   tgme->SetPoint(4, 5.5, 0.881306);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.004289874, 0.004289874);
   tgme->SetPointEY(4, 1, 0.1401692, 0.1401692);
   tgme->SetPoint(5, 6.5, 0.9188213);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.007814026, 0.007814026);
   tgme->SetPointEY(5, 1, 0.1534196, 0.1534196);
   tgme->SetPoint(6, 7.5, 0);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0, 0);
   tgme->SetPointEY(6, 1, 0, 0);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_315 = new TH1F("Graph_gme_315","",100,0.1,10.9);
   Graph_gme_315->SetMinimum(0.3);
   Graph_gme_315->SetMaximum(2);
   Graph_gme_315->SetDirectory(0);
   Graph_gme_315->SetStats(0);
   Graph_gme_315->SetLineWidth(2);
   Graph_gme_315->SetMarkerStyle(20);
   Graph_gme_315->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_315->GetXaxis()->SetNdivisions(505);
   Graph_gme_315->GetXaxis()->SetLabelFont(132);
   Graph_gme_315->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_315->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_315->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_315->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_315->GetXaxis()->SetTitleFont(132);
   Graph_gme_315->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_315->GetYaxis()->SetLabelFont(132);
   Graph_gme_315->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_315->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_315->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_315->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_315->GetYaxis()->SetTitleFont(132);
   Graph_gme_315->GetZaxis()->SetLabelFont(132);
   Graph_gme_315->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_315->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_315->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_315->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_315);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3019[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3019[10] = {
   0.9986816,
   1.043999,
   1.098495,
   1.13366,
   1.147724,
   1.147217,
   1.1386,
   1.126535,
   1.114107,
   1.101601};
   Double_t Graph0_felx3019[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3019[10] = {
   0.06503638,
   0.06138569,
   0.05240287,
   0.04215523,
   0.03773304,
   0.03970607,
   0.04353864,
   0.04649204,
   0.04831324,
   0.04941261};
   Double_t Graph0_fehx3019[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3019[10] = {
   0.1108778,
   0.09204772,
   0.06700097,
   0.05054699,
   0.04495563,
   0.04790712,
   0.05246617,
   0.05656701,
   0.05913271,
   0.06086919};
   grae = new TGraphAsymmErrors(10,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03019 = new TH1F("Graph_Graph03019","Graph",100,0,10.4);
   Graph_Graph03019->SetMinimum(0.9074973);
   Graph_Graph03019->SetMaximum(1.221272);
   Graph_Graph03019->SetDirectory(0);
   Graph_Graph03019->SetStats(0);
   Graph_Graph03019->SetLineWidth(2);
   Graph_Graph03019->SetMarkerStyle(20);
   Graph_Graph03019->GetXaxis()->SetNdivisions(505);
   Graph_Graph03019->GetXaxis()->SetLabelFont(132);
   Graph_Graph03019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03019->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03019->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03019->GetXaxis()->SetTitleFont(132);
   Graph_Graph03019->GetYaxis()->SetLabelFont(132);
   Graph_Graph03019->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03019->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03019->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03019->GetYaxis()->SetTitleFont(132);
   Graph_Graph03019->GetZaxis()->SetLabelFont(132);
   Graph_Graph03019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03019);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3020[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3020[10] = {
   1.027753,
   1.065155,
   1.10757,
   1.13277,
   1.140504,
   1.136776,
   1.125701,
   1.110408,
   1.091702,
   1.07292};
   Double_t Graph1_felx3020[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3020[10] = {
   0.05889362,
   0.05942311,
   0.06305765,
   0.06583949,
   0.06407657,
   0.05843306,
   0.05090226,
   0.04426818,
   0.04115421,
   0.04279449};
   Double_t Graph1_fehx3020[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3020[10] = {
   0.06034281,
   0.06112329,
   0.06739425,
   0.07693408,
   0.08439092,
   0.08854241,
   0.0919745,
   0.09586952,
   0.1024555,
   0.1085076};
   grae = new TGraphAsymmErrors(10,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1209;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1210;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13020 = new TH1F("Graph_Graph13020","Graph",100,0,10.4);
   Graph_Graph13020->SetMinimum(0.9432139);
   Graph_Graph13020->SetMaximum(1.250964);
   Graph_Graph13020->SetDirectory(0);
   Graph_Graph13020->SetStats(0);
   Graph_Graph13020->SetLineWidth(2);
   Graph_Graph13020->SetMarkerStyle(20);
   Graph_Graph13020->GetXaxis()->SetNdivisions(505);
   Graph_Graph13020->GetXaxis()->SetLabelFont(132);
   Graph_Graph13020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13020->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13020->GetXaxis()->SetTitleFont(132);
   Graph_Graph13020->GetYaxis()->SetLabelFont(132);
   Graph_Graph13020->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13020->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13020->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13020->GetYaxis()->SetTitleFont(132);
   Graph_Graph13020->GetZaxis()->SetLabelFont(132);
   Graph_Graph13020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13020);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.5 < #it{y}* < -4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1208;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.865777);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.01240775, 0.01240775);
   tgme->SetPointEY(0, 1, 0.09792187, 0.09792187);
   tgme->SetPoint(1, 2.5, 0.9271332);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.002418521, 0.002418521);
   tgme->SetPointEY(1, 1, 0.0857444, 0.0857444);
   tgme->SetPoint(2, 3.5, 0.9240616);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.002789609, 0.002789609);
   tgme->SetPointEY(2, 1, 0.09155421, 0.09155421);
   tgme->SetPoint(3, 4.5, 0.9108839);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.003453001, 0.003453001);
   tgme->SetPointEY(3, 1, 0.1068826, 0.1068826);
   tgme->SetPoint(4, 5.5, 0.881306);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.004289874, 0.004289874);
   tgme->SetPointEY(4, 1, 0.1401692, 0.1401692);
   tgme->SetPoint(5, 6.5, 0.9188213);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.007814026, 0.007814026);
   tgme->SetPointEY(5, 1, 0.1534196, 0.1534196);
   tgme->SetPoint(6, 7.5, 0);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0, 0);
   tgme->SetPointEY(6, 1, 0, 0);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_31516 = new TH1F("Graph_Graph_gme_31516","",100,0.1,10.9);
   Graph_Graph_gme_31516->SetMinimum(0.3);
   Graph_Graph_gme_31516->SetMaximum(2);
   Graph_Graph_gme_31516->SetDirectory(0);
   Graph_Graph_gme_31516->SetStats(0);
   Graph_Graph_gme_31516->SetLineWidth(2);
   Graph_Graph_gme_31516->SetMarkerStyle(20);
   Graph_Graph_gme_31516->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_31516->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_31516->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_31516->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_31516->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_31516->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_31516);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_4->Modified();
   pic_bwd->cd();
   pic_bwd->Modified();
   pic_bwd->cd();
   pic_bwd->SetSelected(pic_bwd);
}


==> figs/Fig15.C <==
void RpA_y()
{
//=========Macro generated from canvas: pic_y/c1
//=========  (Fri Nov 10 01:26:57 2023) by ROOT version 6.22/00
   TCanvas *pic_y = new TCanvas("pic_y", "c1",200,32,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_y->Range(-7.39,-0.05789471,6.21,2.178947);
   pic_y->SetFillColor(0);
   pic_y->SetBorderMode(0);
   pic_y->SetBorderSize(2);
   pic_y->SetTickx(1);
   pic_y->SetTicky(1);
   pic_y->SetLeftMargin(0.15);
   pic_y->SetTopMargin(0.08);
   pic_y->SetBottomMargin(0.16);
   pic_y->SetFrameLineWidth(2);
   pic_y->SetFrameBorderMode(0);
   pic_y->SetFrameLineWidth(2);
   pic_y->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 1.171657);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.01215086, 0.01215086);
   tgme->SetPointEY(0, 1, 0.147428, 0.147428);
   tgme->SetPoint(1, -3.75, 1.015854);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.01937352, 0.01937352);
   tgme->SetPointEY(1, 1, 0.12307, 0.12307);
   tgme->SetPoint(2, -3.25, 0.9405147);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.01705993, 0.01705993);
   tgme->SetPointEY(2, 1, 0.1124779, 0.1124779);
   tgme->SetPoint(3, -2.75, 0.8689233);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.01708137, 0.01708137);
   tgme->SetPointEY(3, 1, 0.1439255, 0.1439255);
   tgme->SetPoint(4, 2.25, 0.8870459);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.01062546, 0.01062546);
   tgme->SetPointEY(4, 1, 0.1307226, 0.1307226);
   tgme->SetPoint(5, 2.75, 0.7415159);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.01087732, 0.01087732);
   tgme->SetPointEY(5, 1, 0.07207222, 0.07207222);
   tgme->SetPoint(6, 3.25, 0.7428144);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.01497102, 0.01497102);
   tgme->SetPointEY(6, 1, 0.06727281, 0.06727281);
   tgme->SetPoint(7, 3.75, 0.6353254);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.03361909, 0.03361909);
   tgme->SetPointEY(7, 1, 0.06908284, 0.06908284);
   
   TH1F *Graph_gme_y13 = new TH1F("Graph_gme_y13","",100,-5.35,4.85);
   Graph_gme_y13->SetMinimum(0.3);
   Graph_gme_y13->SetMaximum(2);
   Graph_gme_y13->SetDirectory(0);
   Graph_gme_y13->SetStats(0);
   Graph_gme_y13->SetLineWidth(2);
   Graph_gme_y13->SetMarkerStyle(20);
   Graph_gme_y13->GetXaxis()->SetTitle("#it{y}*");
   Graph_gme_y13->GetXaxis()->SetNdivisions(505);
   Graph_gme_y13->GetXaxis()->SetLabelFont(132);
   Graph_gme_y13->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_y13->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_y13->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_y13->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_y13->GetXaxis()->SetTitleFont(132);
   Graph_gme_y13->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_y13->GetYaxis()->SetLabelFont(132);
   Graph_gme_y13->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_y13->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_y13->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_y13->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_y13->GetYaxis()->SetTitleFont(132);
   Graph_gme_y13->GetZaxis()->SetLabelFont(132);
   Graph_gme_y13->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_y13->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_y13->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_y13->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_y13);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t y_EPPS_fx3011[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_EPPS_fy3011[8] = {
   1.085878,
   1.000455,
   0.915765,
   0.8454226,
   0.7010905,
   0.6989923,
   0.6965179,
   0.693762};
   Double_t y_EPPS_felx3011[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fely3011[8] = {
   0.0526337,
   0.05486235,
   0.05213097,
   0.04940274,
   0.04460335,
   0.04736456,
   0.05062956,
   0.05330874};
   Double_t y_EPPS_fehx3011[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fehy3011[8] = {
   0.0730312,
   0.09994141,
   0.1164422,
   0.1230896,
   0.05239715,
   0.04696629,
   0.04335056,
   0.0430054};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,y_EPPS_fx3011,y_EPPS_fy3011,y_EPPS_felx3011,y_EPPS_fehx3011,y_EPPS_fely3011,y_EPPS_fehy3011);
   grae->SetName("y_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#ffcc00");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_EPPS3011 = new TH1F("Graph_y_EPPS3011","Graph",100,-5.05,4.55);
   Graph_y_EPPS3011->SetMinimum(0.5886077);
   Graph_y_EPPS3011->SetMaximum(1.210754);
   Graph_y_EPPS3011->SetDirectory(0);
   Graph_y_EPPS3011->SetStats(0);
   Graph_y_EPPS3011->SetLineWidth(2);
   Graph_y_EPPS3011->SetMarkerStyle(20);
   Graph_y_EPPS3011->GetXaxis()->SetNdivisions(505);
   Graph_y_EPPS3011->GetXaxis()->SetLabelFont(132);
   Graph_y_EPPS3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_EPPS3011->GetXaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3011->GetXaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_EPPS3011->GetXaxis()->SetTitleFont(132);
   Graph_y_EPPS3011->GetYaxis()->SetLabelFont(132);
   Graph_y_EPPS3011->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_EPPS3011->GetYaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3011->GetYaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3011->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_EPPS3011->GetYaxis()->SetTitleFont(132);
   Graph_y_EPPS3011->GetZaxis()->SetLabelFont(132);
   Graph_y_EPPS3011->GetZaxis()->SetLabelSize(0.06);
   Graph_y_EPPS3011->GetZaxis()->SetTitleSize(0.072);
   Graph_y_EPPS3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_EPPS3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_EPPS3011);
   
   grae->Draw("3,");
   
   Double_t y_nCTEQ_fx3012[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_nCTEQ_fy3012[8] = {
   1.096424,
   1.025976,
   0.9490769,
   0.8792567,
   0.6918594,
   0.6846582,
   0.6766968,
   0.6680063};
   Double_t y_nCTEQ_felx3012[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fely3012[8] = {
   0.06060616,
   0.05361166,
   0.05252281,
   0.0524016,
   0.03178483,
   0.03128672,
   0.0310244,
   0.03098618};
   Double_t y_nCTEQ_fehx3012[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fehy3012[8] = {
   0.06907014,
   0.05695993,
   0.05589662,
   0.06324735,
   0.04979422,
   0.04796653,
   0.04732779,
   0.04780738};
   grae = new TGraphAsymmErrors(8,y_nCTEQ_fx3012,y_nCTEQ_fy3012,y_nCTEQ_felx3012,y_nCTEQ_fehx3012,y_nCTEQ_fely3012,y_nCTEQ_fehy3012);
   grae->SetName("y_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1198;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   grae->SetFillColor(ci);

   ci = 1199;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_nCTEQ3012 = new TH1F("Graph_y_nCTEQ3012","Graph",100,-5.05,4.55);
   Graph_y_nCTEQ3012->SetMinimum(0.5841728);
   Graph_y_nCTEQ3012->SetMaximum(1.218341);
   Graph_y_nCTEQ3012->SetDirectory(0);
   Graph_y_nCTEQ3012->SetStats(0);
   Graph_y_nCTEQ3012->SetLineWidth(2);
   Graph_y_nCTEQ3012->SetMarkerStyle(20);
   Graph_y_nCTEQ3012->GetXaxis()->SetNdivisions(505);
   Graph_y_nCTEQ3012->GetXaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_nCTEQ3012->GetXaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3012->GetXaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_nCTEQ3012->GetXaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3012->GetYaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3012->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_nCTEQ3012->GetYaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3012->GetYaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3012->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_nCTEQ3012->GetYaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3012->GetZaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3012->GetZaxis()->SetLabelSize(0.06);
   Graph_y_nCTEQ3012->GetZaxis()->SetTitleSize(0.072);
   Graph_y_nCTEQ3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_nCTEQ3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_nCTEQ3012);
   
   grae->Draw("3,");
   
   tgme = new TGraphMultiErrors(16, 2);
   tgme->SetName("gme_y_D0");
   tgme->SetTitle("");

   ci = 1200;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.375, 1.058544);
   tgme->SetPointEX(0, 0.125, 0.125);
   tgme->SetPointEY(0, 0, 0.002051637, 0.002051637);
   tgme->SetPointEY(0, 1, 0.0952406, 0.0952406);
   tgme->SetPoint(1, -4.125, 0.9895163);
   tgme->SetPointEX(1, 0.125, 0.125);
   tgme->SetPointEY(1, 0, 0.001273236, 0.001273236);
   tgme->SetPointEY(1, 1, 0.0605323, 0.0605323);
   tgme->SetPoint(2, -3.875, 0.9203252);
   tgme->SetPointEX(2, 0.125, 0.125);
   tgme->SetPointEY(2, 0, 0.001030575, 0.001030575);
   tgme->SetPointEY(2, 1, 0.05213221, 0.05213221);
   tgme->SetPoint(3, -3.625, 0.8764975);
   tgme->SetPointEX(3, 0.125, 0.125);
   tgme->SetPointEY(3, 0, 0.0009110282, 0.0009110282);
   tgme->SetPointEY(3, 1, 0.04910535, 0.04910535);
   tgme->SetPoint(4, -3.375, 0.8570093);
   tgme->SetPointEX(4, 0.125, 0.125);
   tgme->SetPointEY(4, 0, 0.0008268055, 0.0008268055);
   tgme->SetPointEY(4, 1, 0.04865256, 0.04865256);
   tgme->SetPoint(5, -3.125, 0.8114723);
   tgme->SetPointEX(5, 0.125, 0.125);
   tgme->SetPointEY(5, 0, 0.0009196603, 0.0009196603);
   tgme->SetPointEY(5, 1, 0.04587749, 0.04587749);
   tgme->SetPoint(6, -2.875, 0.7619953);
   tgme->SetPointEX(6, 0.125, 0.125);
   tgme->SetPointEY(6, 0, 0.0009709907, 0.0009709907);
   tgme->SetPointEY(6, 1, 0.04559677, 0.04559677);
   tgme->SetPoint(7, -2.625, 0.6822351);
   tgme->SetPointEX(7, 0.125, 0.125);
   tgme->SetPointEY(7, 0, 0.001313555, 0.001313555);
   tgme->SetPointEY(7, 1, 0.04543146, 0.04543146);
   tgme->SetPoint(8, 2.125, 0.5819631);
   tgme->SetPointEX(8, 0.125, 0.125);
   tgme->SetPointEY(8, 0, 0.0006943963, 0.0006943963);
   tgme->SetPointEY(8, 1, 0.03917716, 0.03917716);
   tgme->SetPoint(9, 2.375, 0.5948077);
   tgme->SetPointEX(9, 0.125, 0.125);
   tgme->SetPointEY(9, 0, 0.0006855936, 0.0006855936);
   tgme->SetPointEY(9, 1, 0.03220661, 0.03220661);
   tgme->SetPoint(10, 2.625, 0.6052492);
   tgme->SetPointEX(10, 0.125, 0.125);
   tgme->SetPointEY(10, 0, 0.0006997136, 0.0006997136);
   tgme->SetPointEY(10, 1, 0.02740405, 0.02740405);
   tgme->SetPoint(11, 2.875, 0.6124931);
   tgme->SetPointEX(11, 0.125, 0.125);
   tgme->SetPointEY(11, 0, 0.001034113, 0.001034113);
   tgme->SetPointEY(11, 1, 0.02777221, 0.02777221);
   tgme->SetPoint(12, 3.125, 0.6177033);
   tgme->SetPointEX(12, 0.125, 0.125);
   tgme->SetPointEY(12, 0, 0.0009211584, 0.0009211584);
   tgme->SetPointEY(12, 1, 0.02867513, 0.02867513);
   tgme->SetPoint(13, 3.375, 0.6139395);
   tgme->SetPointEX(13, 0.125, 0.125);
   tgme->SetPointEY(13, 0, 0.001460947, 0.001460947);
   tgme->SetPointEY(13, 1, 0.03187641, 0.03187641);
   tgme->SetPoint(14, 3.625, 0.6090682);
   tgme->SetPointEX(14, 0.125, 0.125);
   tgme->SetPointEY(14, 0, 0.002123446, 0.002123446);
   tgme->SetPointEY(14, 1, 0.03359913, 0.03359913);
   tgme->SetPoint(15, 3.875, 0.5933903);
   tgme->SetPointEX(15, 0.125, 0.125);
   tgme->SetPointEY(15, 0, 0.01181209, 0.01181209);
   tgme->SetPointEY(15, 1, 0.03779151, 0.03779151);
   
   TH1F *Graph_gme_y_D014 = new TH1F("Graph_gme_y_D014","",100,-5.35,4.85);
   Graph_gme_y_D014->SetMinimum(0.4816861);
   Graph_gme_y_D014->SetMaximum(1.214885);
   Graph_gme_y_D014->SetDirectory(0);
   Graph_gme_y_D014->SetStats(0);
   Graph_gme_y_D014->SetLineWidth(2);
   Graph_gme_y_D014->SetMarkerStyle(20);
   Graph_gme_y_D014->GetXaxis()->SetNdivisions(505);
   Graph_gme_y_D014->GetXaxis()->SetLabelFont(132);
   Graph_gme_y_D014->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_y_D014->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_y_D014->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_y_D014->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_y_D014->GetXaxis()->SetTitleFont(132);
   Graph_gme_y_D014->GetYaxis()->SetLabelFont(132);
   Graph_gme_y_D014->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_y_D014->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_y_D014->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_y_D014->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_y_D014->GetYaxis()->SetTitleFont(132);
   Graph_gme_y_D014->GetZaxis()->SetLabelFont(132);
   Graph_gme_y_D014->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_y_D014->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_y_D014->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_y_D014->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_y_D014);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   ci = 1201;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 0.8919624);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.006708151, 0.006708151);
   tgme->SetPointEY(0, 1, 0.09552194, 0.09552194);
   tgme->SetPoint(1, -3.75, 0.853733);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.001645879, 0.001645879);
   tgme->SetPointEY(1, 1, 0.08683986, 0.08683986);
   tgme->SetPoint(2, -3.25, 0.7957377);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.001616301, 0.001616301);
   tgme->SetPointEY(2, 1, 0.08775338, 0.08775338);
   tgme->SetPoint(3, -2.75, 0.7905552);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.004031381, 0.004031381);
   tgme->SetPointEY(3, 1, 0.1017292, 0.1017292);
   tgme->SetPoint(4, 2.25, 0.7641353);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.001764485, 0.001764485);
   tgme->SetPointEY(4, 1, 0.07761227, 0.07761227);
   tgme->SetPoint(5, 2.75, 0.7041112);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.001544846, 0.001544846);
   tgme->SetPointEY(5, 1, 0.05340467, 0.05340467);
   tgme->SetPoint(6, 3.25, 0.6488951);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.001659419, 0.001659419);
   tgme->SetPointEY(6, 1, 0.04504412, 0.04504412);
   tgme->SetPoint(7, 3.75, 0.5909462);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.002837173, 0.002837173);
   tgme->SetPointEY(7, 1, 0.05452242, 0.05452242);
   
   TH1F *Graph_gme_y15 = new TH1F("Graph_gme_y15","",100,-5.35,4.85);
   Graph_gme_y15->SetMinimum(0.3);
   Graph_gme_y15->SetMaximum(2);
   Graph_gme_y15->SetDirectory(0);
   Graph_gme_y15->SetStats(0);
   Graph_gme_y15->SetLineWidth(2);
   Graph_gme_y15->SetMarkerStyle(20);
   Graph_gme_y15->GetXaxis()->SetTitle("#it{y}*");
   Graph_gme_y15->GetXaxis()->SetNdivisions(505);
   Graph_gme_y15->GetXaxis()->SetLabelFont(132);
   Graph_gme_y15->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_y15->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_y15->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_y15->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_y15->GetXaxis()->SetTitleFont(132);
   Graph_gme_y15->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_y15->GetYaxis()->SetLabelFont(132);
   Graph_gme_y15->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_y15->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_y15->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_y15->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_y15->GetYaxis()->SetTitleFont(132);
   Graph_gme_y15->GetZaxis()->SetLabelFont(132);
   Graph_gme_y15->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_y15->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_y15->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_y15->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_y15);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   Double_t y_EPPS_fx3013[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_EPPS_fy3013[8] = {
   1.078255,
   0.9895861,
   0.9033847,
   0.8325629,
   0.6941193,
   0.6923997,
   0.690232,
   0.6876978};
   Double_t y_EPPS_felx3013[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fely3013[8] = {
   0.05475989,
   0.05628204,
   0.05322557,
   0.05067464,
   0.04561714,
   0.04480016,
   0.04826792,
   0.05111255};
   Double_t y_EPPS_fehx3013[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fehy3013[8] = {
   0.0777184,
   0.1060499,
   0.1233031,
   0.1305494,
   0.05682615,
   0.05108858,
   0.04639407,
   0.04378537};
   grae = new TGraphAsymmErrors(8,y_EPPS_fx3013,y_EPPS_fy3013,y_EPPS_felx3013,y_EPPS_fehx3013,y_EPPS_fely3013,y_EPPS_fehy3013);
   grae->SetName("y_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#663300");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3690);

   ci = TColor::GetColor("#663300");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_EPPS3013 = new TH1F("Graph_y_EPPS3013","Graph",100,-5.05,4.55);
   Graph_y_EPPS3013->SetMinimum(0.5846464);
   Graph_y_EPPS3013->SetMaximum(1.207913);
   Graph_y_EPPS3013->SetDirectory(0);
   Graph_y_EPPS3013->SetStats(0);
   Graph_y_EPPS3013->SetLineWidth(2);
   Graph_y_EPPS3013->SetMarkerStyle(20);
   Graph_y_EPPS3013->GetXaxis()->SetNdivisions(505);
   Graph_y_EPPS3013->GetXaxis()->SetLabelFont(132);
   Graph_y_EPPS3013->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_EPPS3013->GetXaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3013->GetXaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3013->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_EPPS3013->GetXaxis()->SetTitleFont(132);
   Graph_y_EPPS3013->GetYaxis()->SetLabelFont(132);
   Graph_y_EPPS3013->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_EPPS3013->GetYaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3013->GetYaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3013->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_EPPS3013->GetYaxis()->SetTitleFont(132);
   Graph_y_EPPS3013->GetZaxis()->SetLabelFont(132);
   Graph_y_EPPS3013->GetZaxis()->SetLabelSize(0.06);
   Graph_y_EPPS3013->GetZaxis()->SetTitleSize(0.072);
   Graph_y_EPPS3013->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_EPPS3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_EPPS3013);
   
   grae->Draw("3,");
   
   Double_t y_nCTEQ_fx3014[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_nCTEQ_fy3014[8] = {
   1.090755,
   1.01675,
   0.9376515,
   0.8666327,
   0.6829377,
   0.675904,
   0.667933,
   0.6592011};
   Double_t y_nCTEQ_felx3014[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fely3014[8] = {
   0.06112208,
   0.05483316,
   0.05422999,
   0.05407411,
   0.0319401,
   0.03143615,
   0.03119026,
   0.03118711};
   Double_t y_nCTEQ_fehx3014[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fehy3014[8] = {
   0.06960586,
   0.05988248,
   0.06132224,
   0.07054713,
   0.05608739,
   0.05411815,
   0.05349397,
   0.0540011};
   grae = new TGraphAsymmErrors(8,y_nCTEQ_fx3014,y_nCTEQ_fy3014,y_nCTEQ_felx3014,y_nCTEQ_fehx3014,y_nCTEQ_fely3014,y_nCTEQ_fehy3014);
   grae->SetName("y_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1202;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   grae->SetFillColor(ci);

   ci = 1203;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_nCTEQ3014 = new TH1F("Graph_y_nCTEQ3014","Graph",100,-5.05,4.55);
   Graph_y_nCTEQ3014->SetMinimum(0.5747793);
   Graph_y_nCTEQ3014->SetMaximum(1.213595);
   Graph_y_nCTEQ3014->SetDirectory(0);
   Graph_y_nCTEQ3014->SetStats(0);
   Graph_y_nCTEQ3014->SetLineWidth(2);
   Graph_y_nCTEQ3014->SetMarkerStyle(20);
   Graph_y_nCTEQ3014->GetXaxis()->SetNdivisions(505);
   Graph_y_nCTEQ3014->GetXaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3014->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_nCTEQ3014->GetXaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3014->GetXaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3014->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_nCTEQ3014->GetXaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3014->GetYaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3014->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_nCTEQ3014->GetYaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3014->GetYaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3014->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_nCTEQ3014->GetYaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3014->GetZaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3014->GetZaxis()->SetLabelSize(0.06);
   Graph_y_nCTEQ3014->GetZaxis()->SetTitleSize(0.072);
   Graph_y_nCTEQ3014->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_nCTEQ3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_nCTEQ3014);
   
   grae->Draw("3,");
   
   Double_t CGC2_y_fx3015[11] = {
   0,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t CGC2_y_fy3015[11] = {
   0.8005805,
   0.773708,
   0.744601,
   0.719012,
   0.698543,
   0.6811145,
   0.658486,
   0.6528675,
   0.625201,
   0.610623,
   0.5861715};
   Double_t CGC2_y_felx3015[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_y_fely3015[11] = {
   0.0491705,
   0.050292,
   0.053957,
   0.064757,
   0.068717,
   0.0660855,
   0.061079,
   0.0724905,
   0.068954,
   0.075407,
   0.0744825};
   Double_t CGC2_y_fehx3015[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_y_fehy3015[11] = {
   0.0491705,
   0.050292,
   0.053957,
   0.064757,
   0.068717,
   0.0660855,
   0.061079,
   0.0724905,
   0.068954,
   0.075407,
   0.0744825};
   grae = new TGraphAsymmErrors(11,CGC2_y_fx3015,CGC2_y_fy3015,CGC2_y_felx3015,CGC2_y_fehx3015,CGC2_y_fely3015,CGC2_y_fehy3015);
   grae->SetName("CGC2_y");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#00ffff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#00ffff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC2_y3015 = new TH1F("Graph_CGC2_y3015","Graph",100,0,5.5);
   Graph_CGC2_y3015->SetMinimum(0.4778828);
   Graph_CGC2_y3015->SetMaximum(0.8835572);
   Graph_CGC2_y3015->SetDirectory(0);
   Graph_CGC2_y3015->SetStats(0);
   Graph_CGC2_y3015->SetLineWidth(2);
   Graph_CGC2_y3015->SetMarkerStyle(20);
   Graph_CGC2_y3015->GetXaxis()->SetNdivisions(505);
   Graph_CGC2_y3015->GetXaxis()->SetLabelFont(132);
   Graph_CGC2_y3015->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC2_y3015->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC2_y3015->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC2_y3015->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC2_y3015->GetXaxis()->SetTitleFont(132);
   Graph_CGC2_y3015->GetYaxis()->SetLabelFont(132);
   Graph_CGC2_y3015->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC2_y3015->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC2_y3015->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC2_y3015->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC2_y3015->GetYaxis()->SetTitleFont(132);
   Graph_CGC2_y3015->GetZaxis()->SetLabelFont(132);
   Graph_CGC2_y3015->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC2_y3015->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC2_y3015->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC2_y3015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC2_y3015);
   
   grae->Draw("e3,");
   
   Double_t CGC1_y_fx3016[9] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4};
   Double_t CGC1_y_fy3016[9] = {
   0.8002435,
   0.789254,
   0.779449,
   0.7695345,
   0.7592735,
   0.750309,
   0.7398505,
   0.730818,
   0.721854};
   Double_t CGC1_y_felx3016[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_y_fely3016[9] = {
   0.0202015,
   0.018928,
   0.017672,
   0.0183435,
   0.0176655,
   0.015459,
   0.0156025,
   0.013781,
   0.01314};
   Double_t CGC1_y_fehx3016[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_y_fehy3016[9] = {
   0.0202015,
   0.018928,
   0.017672,
   0.0183435,
   0.0176655,
   0.015459,
   0.0156025,
   0.013781,
   0.01314};
   grae = new TGraphAsymmErrors(9,CGC1_y_fx3016,CGC1_y_fy3016,CGC1_y_felx3016,CGC1_y_fehx3016,CGC1_y_fely3016,CGC1_y_fehy3016);
   grae->SetName("CGC1_y");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff00ff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC1_y3016 = new TH1F("Graph_CGC1_y3016","Graph",100,1.8,4.2);
   Graph_CGC1_y3016->SetMinimum(0.6975409);
   Graph_CGC1_y3016->SetMaximum(0.8316181);
   Graph_CGC1_y3016->SetDirectory(0);
   Graph_CGC1_y3016->SetStats(0);
   Graph_CGC1_y3016->SetLineWidth(2);
   Graph_CGC1_y3016->SetMarkerStyle(20);
   Graph_CGC1_y3016->GetXaxis()->SetNdivisions(505);
   Graph_CGC1_y3016->GetXaxis()->SetLabelFont(132);
   Graph_CGC1_y3016->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC1_y3016->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC1_y3016->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC1_y3016->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC1_y3016->GetXaxis()->SetTitleFont(132);
   Graph_CGC1_y3016->GetYaxis()->SetLabelFont(132);
   Graph_CGC1_y3016->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC1_y3016->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC1_y3016->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC1_y3016->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC1_y3016->GetYaxis()->SetTitleFont(132);
   Graph_CGC1_y3016->GetZaxis()->SetLabelFont(132);
   Graph_CGC1_y3016->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC1_y3016->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC1_y3016->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC1_y3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC1_y3016);
   
   grae->Draw("e3,");
   TLine *line = new TLine(-5,1,4.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.55,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gme_pt_fwd_D0","LHCb prompt #it{D}^{0}","F");

   ci = 1182;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gme_pt_fwd","LHCb prompt #it{D}^{+}","F");

   ci = 1183;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gme_pt_fwd","LHCb prompt #it{D}_{s}^{+}","F");

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt #it{D}^{+}","F");

   ci = TColor::GetColor("#663300");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3690);

   ci = TColor::GetColor("#663300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt #it{D}^{+}","F");

   ci = 1184;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = 1185;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt #it{D}_{s}^{+}","F");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt #it{D}_{s}^{+}","F");

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = 1181;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC1_pt","CGC1 #it{D} meson","F");

   ci = TColor::GetColor("#ff00ff");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC2_pt","CGC2 #it{D}^{+}","F");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb  #it{p}Pb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   ci = 1197;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 1.171657);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.01215086, 0.01215086);
   tgme->SetPointEY(0, 1, 0.147428, 0.147428);
   tgme->SetPoint(1, -3.75, 1.015854);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.01937352, 0.01937352);
   tgme->SetPointEY(1, 1, 0.12307, 0.12307);
   tgme->SetPoint(2, -3.25, 0.9405147);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.01705993, 0.01705993);
   tgme->SetPointEY(2, 1, 0.1124779, 0.1124779);
   tgme->SetPoint(3, -2.75, 0.8689233);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.01708137, 0.01708137);
   tgme->SetPointEY(3, 1, 0.1439255, 0.1439255);
   tgme->SetPoint(4, 2.25, 0.8870459);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.01062546, 0.01062546);
   tgme->SetPointEY(4, 1, 0.1307226, 0.1307226);
   tgme->SetPoint(5, 2.75, 0.7415159);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.01087732, 0.01087732);
   tgme->SetPointEY(5, 1, 0.07207222, 0.07207222);
   tgme->SetPoint(6, 3.25, 0.7428144);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.01497102, 0.01497102);
   tgme->SetPointEY(6, 1, 0.06727281, 0.06727281);
   tgme->SetPoint(7, 3.75, 0.6353254);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.03361909, 0.03361909);
   tgme->SetPointEY(7, 1, 0.06908284, 0.06908284);
   
   TH1F *Graph_Graph_gme_y1316 = new TH1F("Graph_Graph_gme_y1316","",100,-5.35,4.85);
   Graph_Graph_gme_y1316->SetMinimum(0.3);
   Graph_Graph_gme_y1316->SetMaximum(2);
   Graph_Graph_gme_y1316->SetDirectory(0);
   Graph_Graph_gme_y1316->SetStats(0);
   Graph_Graph_gme_y1316->SetLineWidth(2);
   Graph_Graph_gme_y1316->SetMarkerStyle(20);
   Graph_Graph_gme_y1316->GetXaxis()->SetTitle("#it{y}*");
   Graph_Graph_gme_y1316->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_y1316->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1316->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_y1316->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y1316->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y1316->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_y1316->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_y1316->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_y1316->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1316->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_y1316->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y1316->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y1316->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_y1316->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_y1316->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1316->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_y1316->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_y1316->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_y1316->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_y1316);
   
   tgme->Draw(" p; z ; 5 s=0.5 ");
   
   tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   ci = 1201;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 0.8919624);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.006708151, 0.006708151);
   tgme->SetPointEY(0, 1, 0.09552194, 0.09552194);
   tgme->SetPoint(1, -3.75, 0.853733);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.001645879, 0.001645879);
   tgme->SetPointEY(1, 1, 0.08683986, 0.08683986);
   tgme->SetPoint(2, -3.25, 0.7957377);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.001616301, 0.001616301);
   tgme->SetPointEY(2, 1, 0.08775338, 0.08775338);
   tgme->SetPoint(3, -2.75, 0.7905552);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.004031381, 0.004031381);
   tgme->SetPointEY(3, 1, 0.1017292, 0.1017292);
   tgme->SetPoint(4, 2.25, 0.7641353);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.001764485, 0.001764485);
   tgme->SetPointEY(4, 1, 0.07761227, 0.07761227);
   tgme->SetPoint(5, 2.75, 0.7041112);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.001544846, 0.001544846);
   tgme->SetPointEY(5, 1, 0.05340467, 0.05340467);
   tgme->SetPoint(6, 3.25, 0.6488951);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.001659419, 0.001659419);
   tgme->SetPointEY(6, 1, 0.04504412, 0.04504412);
   tgme->SetPoint(7, 3.75, 0.5909462);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.002837173, 0.002837173);
   tgme->SetPointEY(7, 1, 0.05452242, 0.05452242);
   
   TH1F *Graph_Graph_gme_y1517 = new TH1F("Graph_Graph_gme_y1517","",100,-5.35,4.85);
   Graph_Graph_gme_y1517->SetMinimum(0.3);
   Graph_Graph_gme_y1517->SetMaximum(2);
   Graph_Graph_gme_y1517->SetDirectory(0);
   Graph_Graph_gme_y1517->SetStats(0);
   Graph_Graph_gme_y1517->SetLineWidth(2);
   Graph_Graph_gme_y1517->SetMarkerStyle(20);
   Graph_Graph_gme_y1517->GetXaxis()->SetTitle("#it{y}*");
   Graph_Graph_gme_y1517->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_y1517->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1517->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_y1517->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y1517->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y1517->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_y1517->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_y1517->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_y1517->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1517->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_y1517->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y1517->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y1517->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_y1517->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_y1517->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1517->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_y1517->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_y1517->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_y1517->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_y1517);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   tgme = new TGraphMultiErrors(16, 2);
   tgme->SetName("gme_y_D0");
   tgme->SetTitle("");

   ci = 1200;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.375, 1.058544);
   tgme->SetPointEX(0, 0.125, 0.125);
   tgme->SetPointEY(0, 0, 0.002051637, 0.002051637);
   tgme->SetPointEY(0, 1, 0.0952406, 0.0952406);
   tgme->SetPoint(1, -4.125, 0.9895163);
   tgme->SetPointEX(1, 0.125, 0.125);
   tgme->SetPointEY(1, 0, 0.001273236, 0.001273236);
   tgme->SetPointEY(1, 1, 0.0605323, 0.0605323);
   tgme->SetPoint(2, -3.875, 0.9203252);
   tgme->SetPointEX(2, 0.125, 0.125);
   tgme->SetPointEY(2, 0, 0.001030575, 0.001030575);
   tgme->SetPointEY(2, 1, 0.05213221, 0.05213221);
   tgme->SetPoint(3, -3.625, 0.8764975);
   tgme->SetPointEX(3, 0.125, 0.125);
   tgme->SetPointEY(3, 0, 0.0009110282, 0.0009110282);
   tgme->SetPointEY(3, 1, 0.04910535, 0.04910535);
   tgme->SetPoint(4, -3.375, 0.8570093);
   tgme->SetPointEX(4, 0.125, 0.125);
   tgme->SetPointEY(4, 0, 0.0008268055, 0.0008268055);
   tgme->SetPointEY(4, 1, 0.04865256, 0.04865256);
   tgme->SetPoint(5, -3.125, 0.8114723);
   tgme->SetPointEX(5, 0.125, 0.125);
   tgme->SetPointEY(5, 0, 0.0009196603, 0.0009196603);
   tgme->SetPointEY(5, 1, 0.04587749, 0.04587749);
   tgme->SetPoint(6, -2.875, 0.7619953);
   tgme->SetPointEX(6, 0.125, 0.125);
   tgme->SetPointEY(6, 0, 0.0009709907, 0.0009709907);
   tgme->SetPointEY(6, 1, 0.04559677, 0.04559677);
   tgme->SetPoint(7, -2.625, 0.6822351);
   tgme->SetPointEX(7, 0.125, 0.125);
   tgme->SetPointEY(7, 0, 0.001313555, 0.001313555);
   tgme->SetPointEY(7, 1, 0.04543146, 0.04543146);
   tgme->SetPoint(8, 2.125, 0.5819631);
   tgme->SetPointEX(8, 0.125, 0.125);
   tgme->SetPointEY(8, 0, 0.0006943963, 0.0006943963);
   tgme->SetPointEY(8, 1, 0.03917716, 0.03917716);
   tgme->SetPoint(9, 2.375, 0.5948077);
   tgme->SetPointEX(9, 0.125, 0.125);
   tgme->SetPointEY(9, 0, 0.0006855936, 0.0006855936);
   tgme->SetPointEY(9, 1, 0.03220661, 0.03220661);
   tgme->SetPoint(10, 2.625, 0.6052492);
   tgme->SetPointEX(10, 0.125, 0.125);
   tgme->SetPointEY(10, 0, 0.0006997136, 0.0006997136);
   tgme->SetPointEY(10, 1, 0.02740405, 0.02740405);
   tgme->SetPoint(11, 2.875, 0.6124931);
   tgme->SetPointEX(11, 0.125, 0.125);
   tgme->SetPointEY(11, 0, 0.001034113, 0.001034113);
   tgme->SetPointEY(11, 1, 0.02777221, 0.02777221);
   tgme->SetPoint(12, 3.125, 0.6177033);
   tgme->SetPointEX(12, 0.125, 0.125);
   tgme->SetPointEY(12, 0, 0.0009211584, 0.0009211584);
   tgme->SetPointEY(12, 1, 0.02867513, 0.02867513);
   tgme->SetPoint(13, 3.375, 0.6139395);
   tgme->SetPointEX(13, 0.125, 0.125);
   tgme->SetPointEY(13, 0, 0.001460947, 0.001460947);
   tgme->SetPointEY(13, 1, 0.03187641, 0.03187641);
   tgme->SetPoint(14, 3.625, 0.6090682);
   tgme->SetPointEX(14, 0.125, 0.125);
   tgme->SetPointEY(14, 0, 0.002123446, 0.002123446);
   tgme->SetPointEY(14, 1, 0.03359913, 0.03359913);
   tgme->SetPoint(15, 3.875, 0.5933903);
   tgme->SetPointEX(15, 0.125, 0.125);
   tgme->SetPointEY(15, 0, 0.01181209, 0.01181209);
   tgme->SetPointEY(15, 1, 0.03779151, 0.03779151);
   
   TH1F *Graph_Graph_gme_y_D01418 = new TH1F("Graph_Graph_gme_y_D01418","",100,-5.35,4.85);
   Graph_Graph_gme_y_D01418->SetMinimum(0.4816861);
   Graph_Graph_gme_y_D01418->SetMaximum(1.214885);
   Graph_Graph_gme_y_D01418->SetDirectory(0);
   Graph_Graph_gme_y_D01418->SetStats(0);
   Graph_Graph_gme_y_D01418->SetLineWidth(2);
   Graph_Graph_gme_y_D01418->SetMarkerStyle(20);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_y_D01418->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_y_D01418->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_y_D01418->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_y_D01418->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_y_D01418->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_y_D01418);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   pic_y->Modified();
   pic_y->cd();
   pic_y->SetSelected(pic_y);
}


==> figs/Fig16a.C <==
void ratio_fwd()
{
//=========Macro generated from canvas: pic_fwd/
//=========  (Fri Nov 10 01:00:47 2023) by ROOT version 6.22/00
   TCanvas *pic_fwd = new TCanvas("pic_fwd", "",718,1463,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_fwd->Range(0,0,1,1);
   pic_fwd->SetFillColor(0);
   pic_fwd->SetBorderMode(0);
   pic_fwd->SetBorderSize(2);
   pic_fwd->SetTickx(1);
   pic_fwd->SetTicky(1);
   pic_fwd->SetLeftMargin(0.2);
   pic_fwd->SetTopMargin(0.08);
   pic_fwd->SetBottomMargin(0.16);
   pic_fwd->SetFrameLineWidth(2);
   pic_fwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_fwd_1
   TPad *pic_fwd_1 = new TPad("pic_fwd_1", "pic_fwd_1",0.01,0.51,0.3233333,0.99);
   pic_fwd_1->Draw();
   pic_fwd_1->cd();
   pic_fwd_1->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_fwd_1->SetFillColor(0);
   pic_fwd_1->SetBorderMode(0);
   pic_fwd_1->SetBorderSize(2);
   pic_fwd_1->SetTickx(1);
   pic_fwd_1->SetTicky(1);
   pic_fwd_1->SetLeftMargin(0.2);
   pic_fwd_1->SetTopMargin(0.08);
   pic_fwd_1->SetBottomMargin(0.16);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   
   TH1F *stat0__1 = new TH1F("stat0__1","",12,1,13);
   stat0__1->SetBinContent(1,0.3732424);
   stat0__1->SetBinContent(2,0.4498464);
   stat0__1->SetBinContent(3,0.4705036);
   stat0__1->SetBinContent(4,0.4703498);
   stat0__1->SetBinContent(5,0.4664607);
   stat0__1->SetBinContent(6,0.4828582);
   stat0__1->SetBinContent(7,0.4720611);
   stat0__1->SetBinContent(8,0.4874935);
   stat0__1->SetBinContent(9,0.5000595);
   stat0__1->SetBinContent(10,0.5075786);
   stat0__1->SetBinContent(11,0.4470052);
   stat0__1->SetBinContent(12,0.4407865);
   stat0__1->SetBinError(1,0.02330822);
   stat0__1->SetBinError(2,0.01259916);
   stat0__1->SetBinError(3,0.01867011);
   stat0__1->SetBinError(4,0.009207);
   stat0__1->SetBinError(5,0.01341486);
   stat0__1->SetBinError(6,0.01692527);
   stat0__1->SetBinError(7,0.017117);
   stat0__1->SetBinError(8,0.03588522);
   stat0__1->SetBinError(9,0.04221986);
   stat0__1->SetBinError(10,0.02601979);
   stat0__1->SetBinError(11,0.02664734);
   stat0__1->SetBinError(12,0.01851208);
   stat0__1->SetMinimum(0.25);
   stat0__1->SetMaximum(0.9);
   stat0__1->SetEntries(12);
   stat0__1->SetDirectory(0);
   stat0__1->SetStats(0);
   stat0__1->SetMarkerStyle(20);
   stat0__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__1->GetXaxis()->SetNdivisions(505);
   stat0__1->GetXaxis()->SetLabelFont(132);
   stat0__1->GetXaxis()->SetLabelOffset(0.01);
   stat0__1->GetXaxis()->SetLabelSize(0.06);
   stat0__1->GetXaxis()->SetTitleSize(0.072);
   stat0__1->GetXaxis()->SetTitleOffset(0.95);
   stat0__1->GetXaxis()->SetTitleFont(132);
   stat0__1->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat0__1->GetYaxis()->SetNdivisions(504);
   stat0__1->GetYaxis()->SetLabelFont(132);
   stat0__1->GetYaxis()->SetLabelOffset(0.015);
   stat0__1->GetYaxis()->SetLabelSize(0.06);
   stat0__1->GetYaxis()->SetTitleSize(0.072);
   stat0__1->GetYaxis()->SetTitleOffset(1.1);
   stat0__1->GetYaxis()->SetTitleFont(132);
   stat0__1->GetZaxis()->SetLabelFont(132);
   stat0__1->GetZaxis()->SetLabelSize(0.06);
   stat0__1->GetZaxis()->SetTitleSize(0.072);
   stat0__1->GetZaxis()->SetTitleOffset(1.2);
   stat0__1->GetZaxis()->SetTitleFont(132);
   stat0__1->Draw("e");
   
   Double_t Graph0_fx3001[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph0_fy3001[20] = {
   0.4385649,
   0.4813914,
   0.5193648,
   0.5057473,
   0.4826811,
   0.4663787,
   0.4555993,
   0.4484379,
   0.4412689,
   0.4387447,
   0.4375744,
   0.430905,
   0.457744,
   0.3722207,
   0.5091154,
   0.3895361,
   0.4416899,
   0.3952273,
   0.4678386,
   0.4904746};
   Double_t Graph0_felx3001[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[20] = {
   0.02140332,
   0.05834706,
   0.08974876,
   0.07355993,
   0.04839065,
   0.03193699,
   0.01919681,
   0.01081524,
   0.00370117,
   0.00013511,
   0.00014817,
   0.00010579,
   0.0177377,
   0.00079095,
   0.05439917,
   0.00038005,
   0.00018766,
   0.01748752,
   0.00022097,
   0.1252818};
   Double_t Graph0_fehx3001[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[20] = {
   0.00418024,
   0.00295512,
   0.00233151,
   0.00147676,
   0.00101319,
   0.00071828,
   0.00100807,
   0.00820491,
   0.01305031,
   0.01625601,
   0.01460159,
   0.01986196,
   0.00041271,
   0.08557682,
   0.00015153,
   0.05807647,
   0.0696254,
   0.06153434,
   0.01346386,
   0.0005503};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,21.4);
   Graph_Graph03001->SetMinimum(0.3495425);
   Graph_Graph03001->SetMaximum(0.5373466);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3002[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph1_fy3002[20] = {
   0.4406198,
   0.4825387,
   0.519913,
   0.506095,
   0.481951,
   0.4669032,
   0.4548374,
   0.4473967,
   0.4422222,
   0.4410977,
   0.4346872,
   0.4390925,
   0.4256535,
   0.4654385,
   0.3468892,
   0.5273436,
   0.3153321,
   0.521437,
   0.4451477,
   0.3711913};
   Double_t Graph1_felx3002[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[20] = {
   0.0152158,
   0.05376494,
   0.08636594,
   0.07124295,
   0.04669736,
   0.03151954,
   0.01747482,
   0.00901529,
   0.00447646,
   0.00449175,
   0.00011288,
   8.656e-05,
   8.934e-05,
   0.01738678,
   8.642e-05,
   0.08148097,
   0.00010806,
   0.07987708,
   0.00025547,
   0.00019485};
   Double_t Graph1_fehx3002[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[20] = {
   0.01576657,
   0.00131457,
   0.00107686,
   0.00074634,
   0.00052731,
   0.00037952,
   0.00154899,
   0.00898969,
   0.01416417,
   0.01528867,
   0.02169915,
   0.01729391,
   0.03073287,
   0.00010787,
   0.1094972,
   0.00038356,
   0.1410542,
   8.033e-05,
   0.01123865,
   0.08519505};
   grae = new TGraphAsymmErrors(20,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1179;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,21.4);
   Graph_Graph13002->SetMinimum(0.2939738);
   Graph_Graph13002->SetMaximum(0.5489775);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("3,");
   
   TH1F *stat0__2 = new TH1F("stat0__2","",12,1,13);
   stat0__2->SetBinContent(1,0.3732424);
   stat0__2->SetBinContent(2,0.4498464);
   stat0__2->SetBinContent(3,0.4705036);
   stat0__2->SetBinContent(4,0.4703498);
   stat0__2->SetBinContent(5,0.4664607);
   stat0__2->SetBinContent(6,0.4828582);
   stat0__2->SetBinContent(7,0.4720611);
   stat0__2->SetBinContent(8,0.4874935);
   stat0__2->SetBinContent(9,0.5000595);
   stat0__2->SetBinContent(10,0.5075786);
   stat0__2->SetBinContent(11,0.4470052);
   stat0__2->SetBinContent(12,0.4407865);
   stat0__2->SetBinError(1,0.02330822);
   stat0__2->SetBinError(2,0.01259916);
   stat0__2->SetBinError(3,0.01867011);
   stat0__2->SetBinError(4,0.009207);
   stat0__2->SetBinError(5,0.01341486);
   stat0__2->SetBinError(6,0.01692527);
   stat0__2->SetBinError(7,0.017117);
   stat0__2->SetBinError(8,0.03588522);
   stat0__2->SetBinError(9,0.04221986);
   stat0__2->SetBinError(10,0.02601979);
   stat0__2->SetBinError(11,0.02664734);
   stat0__2->SetBinError(12,0.01851208);
   stat0__2->SetMinimum(0.25);
   stat0__2->SetMaximum(0.9);
   stat0__2->SetEntries(12);
   stat0__2->SetDirectory(0);
   stat0__2->SetStats(0);
   stat0__2->SetMarkerStyle(20);
   stat0__2->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__2->GetXaxis()->SetNdivisions(505);
   stat0__2->GetXaxis()->SetLabelFont(132);
   stat0__2->GetXaxis()->SetLabelOffset(0.01);
   stat0__2->GetXaxis()->SetLabelSize(0.06);
   stat0__2->GetXaxis()->SetTitleSize(0.072);
   stat0__2->GetXaxis()->SetTitleOffset(0.95);
   stat0__2->GetXaxis()->SetTitleFont(132);
   stat0__2->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat0__2->GetYaxis()->SetNdivisions(504);
   stat0__2->GetYaxis()->SetLabelFont(132);
   stat0__2->GetYaxis()->SetLabelOffset(0.015);
   stat0__2->GetYaxis()->SetLabelSize(0.06);
   stat0__2->GetYaxis()->SetTitleSize(0.072);
   stat0__2->GetYaxis()->SetTitleOffset(1.1);
   stat0__2->GetYaxis()->SetTitleFont(132);
   stat0__2->GetZaxis()->SetLabelFont(132);
   stat0__2->GetZaxis()->SetLabelSize(0.06);
   stat0__2->GetZaxis()->SetTitleSize(0.072);
   stat0__2->GetZaxis()->SetTitleOffset(1.2);
   stat0__2->GetZaxis()->SetTitleFont(132);
   stat0__2->Draw("same,e");
   
   Double_t Graph2_fx1001[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph2_fy1001[12] = {
   0.3732424,
   0.4498464,
   0.4705036,
   0.4703498,
   0.4664607,
   0.4828582,
   0.4720611,
   0.4874935,
   0.5000595,
   0.5075786,
   0.4470052,
   0.4407865};
   Double_t Graph2_fex1001[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph2_fey1001[12] = {
   0.08775798,
   0.01832007,
   0.01496914,
   0.01493554,
   0.01656519,
   0.03157041,
   0.02804575,
   0.04661873,
   0.02653909,
   0.05270425,
   0.03259031,
   0.03749362};
   TGraphErrors *gre = new TGraphErrors(12,Graph2_fx1001,Graph2_fy1001,Graph2_fex1001,Graph2_fey1001);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21001 = new TH1F("Graph_Graph21001","Graph",100,0.16,13.84);
   Graph_Graph21001->SetMinimum(0.2580046);
   Graph_Graph21001->SetMaximum(0.5877626);
   Graph_Graph21001->SetDirectory(0);
   Graph_Graph21001->SetStats(0);
   Graph_Graph21001->SetLineWidth(2);
   Graph_Graph21001->SetMarkerStyle(20);
   Graph_Graph21001->GetXaxis()->SetNdivisions(505);
   Graph_Graph21001->GetXaxis()->SetLabelFont(132);
   Graph_Graph21001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21001->GetXaxis()->SetTitleFont(132);
   Graph_Graph21001->GetYaxis()->SetLabelFont(132);
   Graph_Graph21001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21001->GetYaxis()->SetTitleFont(132);
   Graph_Graph21001->GetZaxis()->SetLabelFont(132);
   Graph_Graph21001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21001);
   
   gre->Draw(",e2");
   
   Double_t Graph3_fx1002[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph3_fy1002[12] = {
   0.3732424,
   0.4498464,
   0.4705036,
   0.4703498,
   0.4664607,
   0.4828582,
   0.4720611,
   0.4874935,
   0.5000595,
   0.5075786,
   0.4470052,
   0.4407865};
   Double_t Graph3_fex1002[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph3_fey1002[12] = {
   0.03013929,
   0.03379911,
   0.03355892,
   0.03244356,
   0.03152839,
   0.03256923,
   0.0317249,
   0.03292747,
   0.03391696,
   0.03452509,
   0.0304352,
   0.03025491};
   gre = new TGraphErrors(12,Graph3_fx1002,Graph3_fy1002,Graph3_fex1002,Graph3_fey1002);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31002 = new TH1F("Graph_Graph31002","Graph",100,0,14.08);
   Graph_Graph31002->SetMinimum(0.3232031);
   Graph_Graph31002->SetMaximum(0.5620037);
   Graph_Graph31002->SetDirectory(0);
   Graph_Graph31002->SetStats(0);
   Graph_Graph31002->SetLineWidth(2);
   Graph_Graph31002->SetMarkerStyle(20);
   Graph_Graph31002->GetXaxis()->SetNdivisions(505);
   Graph_Graph31002->GetXaxis()->SetLabelFont(132);
   Graph_Graph31002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph31002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31002->GetXaxis()->SetTitleFont(132);
   Graph_Graph31002->GetYaxis()->SetLabelFont(132);
   Graph_Graph31002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph31002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph31002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph31002->GetYaxis()->SetTitleFont(132);
   Graph_Graph31002->GetZaxis()->SetLabelFont(132);
   Graph_Graph31002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31002);
   
   gre->Draw(",e2");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"1.5< #it{y}* <2");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_1->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_2
   TPad *pic_fwd_2 = new TPad("pic_fwd_2", "pic_fwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_fwd_2->Draw();
   pic_fwd_2->cd();
   pic_fwd_2->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_fwd_2->SetFillColor(0);
   pic_fwd_2->SetBorderMode(0);
   pic_fwd_2->SetBorderSize(2);
   pic_fwd_2->SetTickx(1);
   pic_fwd_2->SetTicky(1);
   pic_fwd_2->SetLeftMargin(0.2);
   pic_fwd_2->SetTopMargin(0.08);
   pic_fwd_2->SetBottomMargin(0.16);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   
   TH1F *stat1__3 = new TH1F("stat1__3","",12,1,13);
   stat1__3->SetBinContent(1,0.4103353);
   stat1__3->SetBinContent(2,0.4442075);
   stat1__3->SetBinContent(3,0.4696349);
   stat1__3->SetBinContent(4,0.4925405);
   stat1__3->SetBinContent(5,0.4821809);
   stat1__3->SetBinContent(6,0.4949076);
   stat1__3->SetBinContent(7,0.5044689);
   stat1__3->SetBinContent(8,0.5017957);
   stat1__3->SetBinContent(9,0.4665253);
   stat1__3->SetBinContent(10,0.4572832);
   stat1__3->SetBinContent(11,0.4740302);
   stat1__3->SetBinContent(12,0.4601679);
   stat1__3->SetBinError(1,0.011956);
   stat1__3->SetBinError(2,0.004090947);
   stat1__3->SetBinError(3,0.006819075);
   stat1__3->SetBinError(4,0.006634757);
   stat1__3->SetBinError(5,0.009240302);
   stat1__3->SetBinError(6,0.006272385);
   stat1__3->SetBinError(7,0.009878765);
   stat1__3->SetBinError(8,0.01565833);
   stat1__3->SetBinError(9,0.01116046);
   stat1__3->SetBinError(10,0.02339315);
   stat1__3->SetBinError(11,0.02137816);
   stat1__3->SetBinError(12,0.04493778);
   stat1__3->SetMinimum(0.25);
   stat1__3->SetMaximum(0.9);
   stat1__3->SetEntries(12);
   stat1__3->SetDirectory(0);
   stat1__3->SetStats(0);
   stat1__3->SetMarkerStyle(20);
   stat1__3->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat1__3->GetXaxis()->SetNdivisions(505);
   stat1__3->GetXaxis()->SetLabelFont(132);
   stat1__3->GetXaxis()->SetLabelOffset(0.01);
   stat1__3->GetXaxis()->SetLabelSize(0.06);
   stat1__3->GetXaxis()->SetTitleSize(0.072);
   stat1__3->GetXaxis()->SetTitleOffset(0.95);
   stat1__3->GetXaxis()->SetTitleFont(132);
   stat1__3->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat1__3->GetYaxis()->SetNdivisions(504);
   stat1__3->GetYaxis()->SetLabelFont(132);
   stat1__3->GetYaxis()->SetLabelOffset(0.015);
   stat1__3->GetYaxis()->SetLabelSize(0.06);
   stat1__3->GetYaxis()->SetTitleSize(0.072);
   stat1__3->GetYaxis()->SetTitleOffset(1.1);
   stat1__3->GetYaxis()->SetTitleFont(132);
   stat1__3->GetZaxis()->SetLabelFont(132);
   stat1__3->GetZaxis()->SetLabelSize(0.06);
   stat1__3->GetZaxis()->SetTitleSize(0.072);
   stat1__3->GetZaxis()->SetTitleOffset(1.2);
   stat1__3->GetZaxis()->SetTitleFont(132);
   stat1__3->Draw("e");
   
   Double_t Graph0_fx1003[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1003[12] = {
   0.4103353,
   0.4442075,
   0.4696349,
   0.4925405,
   0.4821809,
   0.4949076,
   0.5044689,
   0.5017957,
   0.4665253,
   0.4572832,
   0.4740302,
   0.4601679};
   Double_t Graph0_fex1003[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1003[12] = {
   0.04181931,
   0.02370074,
   0.01988956,
   0.02602068,
   0.01627829,
   0.02767504,
   0.02292448,
   0.03786279,
   0.03336512,
   0.03130918,
   0.04069791,
   0.03809986};
   gre = new TGraphErrors(12,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","Graph",100,0.16,13.84);
   Graph_Graph01003->SetMinimum(0.3514018);
   Graph_Graph01003->SetMaximum(0.5567727);
   Graph_Graph01003->SetDirectory(0);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1004[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1004[12] = {
   0.4103353,
   0.4442075,
   0.4696349,
   0.4925405,
   0.4821809,
   0.4949076,
   0.5044689,
   0.5017957,
   0.4665253,
   0.4572832,
   0.4740302,
   0.4601679};
   Double_t Graph1_fex1004[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1004[12] = {
   0.02868351,
   0.02974509,
   0.03088668,
   0.03213842,
   0.03148301,
   0.03232907,
   0.03294262,
   0.03276359,
   0.03048806,
   0.02990263,
   0.03117648,
   0.03046541};
   gre = new TGraphErrors(12,Graph1_fx1004,Graph1_fy1004,Graph1_fex1004,Graph1_fey1004);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11004 = new TH1F("Graph_Graph11004","Graph",100,0,14.08);
   Graph_Graph11004->SetMinimum(0.3660759);
   Graph_Graph11004->SetMaximum(0.5529875);
   Graph_Graph11004->SetDirectory(0);
   Graph_Graph11004->SetStats(0);
   Graph_Graph11004->SetLineWidth(2);
   Graph_Graph11004->SetMarkerStyle(20);
   Graph_Graph11004->GetXaxis()->SetNdivisions(505);
   Graph_Graph11004->GetXaxis()->SetLabelFont(132);
   Graph_Graph11004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11004->GetXaxis()->SetTitleFont(132);
   Graph_Graph11004->GetYaxis()->SetLabelFont(132);
   Graph_Graph11004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11004->GetYaxis()->SetTitleFont(132);
   Graph_Graph11004->GetZaxis()->SetLabelFont(132);
   Graph_Graph11004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11004);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3003[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3003[20] = {
   0.4367433,
   0.4800349,
   0.5178994,
   0.5038561,
   0.4814399,
   0.4659321,
   0.4556055,
   0.4486885,
   0.4403112,
   0.4351598,
   0.4399119,
   0.4309574,
   0.4539934,
   0.4539678,
   0.4747219,
   0.3558918,
   0.4418553,
   0.5041297,
   0.4190947,
   0.4025266};
   Double_t Graph2_felx3003[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[20] = {
   0.02174103,
   0.05906373,
   0.0897086,
   0.07246199,
   0.04774999,
   0.03192273,
   0.01863101,
   0.01101817,
   0.00495762,
   0.0001503,
   0.00010444,
   9.422e-05,
   0.00922729,
   0.02167036,
   0.03494171,
   0.00014153,
   0.00166461,
   0.1131383,
   0.07907882,
   0.00029818};
   Double_t Graph2_fehx3003[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[20] = {
   0.00494455,
   0.00274002,
   0.002177,
   0.00138599,
   0.00096409,
   0.00066418,
   0.00158607,
   0.0054597,
   0.01503894,
   0.01749992,
   0.01711944,
   0.0194085,
   0.00071963,
   0.00081442,
   0.00063843,
   0.09334858,
   0.07592911,
   0.00014802,
   0.05651785,
   0.1579159};
   grae = new TGraphAsymmErrors(20,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23003 = new TH1F("Graph_Graph23003","Graph",100,0,21.4);
   Graph_Graph23003->SetMinimum(0.3179733);
   Graph_Graph23003->SetMaximum(0.5824852);
   Graph_Graph23003->SetDirectory(0);
   Graph_Graph23003->SetStats(0);
   Graph_Graph23003->SetLineWidth(2);
   Graph_Graph23003->SetMarkerStyle(20);
   Graph_Graph23003->GetXaxis()->SetNdivisions(505);
   Graph_Graph23003->GetXaxis()->SetLabelFont(132);
   Graph_Graph23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetXaxis()->SetTitleFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23003->GetYaxis()->SetTitleFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23003);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3004[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3004[20] = {
   0.438731,
   0.4813123,
   0.5183463,
   0.505706,
   0.4828773,
   0.4668293,
   0.4543596,
   0.4479449,
   0.4417891,
   0.4415591,
   0.4319053,
   0.4376709,
   0.420436,
   0.4642843,
   0.3817112,
   0.4627199,
   0.4471692,
   0.4599778,
   0.4378285,
   0.389475};
   Double_t Graph3_felx3004[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3004[20] = {
   0.01593377,
   0.05473372,
   0.08638451,
   0.07204646,
   0.04812261,
   0.03069155,
   0.01765785,
   0.01136803,
   0.00224607,
   0.00313894,
   0.00013665,
   5.017e-05,
   7.01e-05,
   0.02235743,
   0.00022755,
   0.08330606,
   0.00514423,
   0.01749008,
   0.00029462,
   0.00020812};
   Double_t Graph3_fehx3004[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3004[20] = {
   0.00283724,
   0.001233,
   0.00100523,
   0.00069456,
   0.00049194,
   0.00035893,
   0.00186003,
   0.00753169,
   0.01230122,
   0.01468911,
   0.0201066,
   0.01538592,
   0.03129551,
   0.0026681,
   0.09612543,
   0.00063787,
   0.01834074,
   0.06302989,
   0.02192541,
   0.1338582};
   grae = new TGraphAsymmErrors(20,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1182;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33004 = new TH1F("Graph_Graph33004","Graph",100,0,21.4);
   Graph_Graph33004->SetMinimum(0.3650219);
   Graph_Graph33004->SetMaximum(0.5377252);
   Graph_Graph33004->SetDirectory(0);
   Graph_Graph33004->SetStats(0);
   Graph_Graph33004->SetLineWidth(2);
   Graph_Graph33004->SetMarkerStyle(20);
   Graph_Graph33004->GetXaxis()->SetNdivisions(505);
   Graph_Graph33004->GetXaxis()->SetLabelFont(132);
   Graph_Graph33004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33004->GetXaxis()->SetTitleFont(132);
   Graph_Graph33004->GetYaxis()->SetLabelFont(132);
   Graph_Graph33004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33004->GetYaxis()->SetTitleFont(132);
   Graph_Graph33004->GetZaxis()->SetLabelFont(132);
   Graph_Graph33004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33004);
   
   grae->Draw("3,");
   
   TH1F *stat1__4 = new TH1F("stat1__4","",12,1,13);
   stat1__4->SetBinContent(1,0.4103353);
   stat1__4->SetBinContent(2,0.4442075);
   stat1__4->SetBinContent(3,0.4696349);
   stat1__4->SetBinContent(4,0.4925405);
   stat1__4->SetBinContent(5,0.4821809);
   stat1__4->SetBinContent(6,0.4949076);
   stat1__4->SetBinContent(7,0.5044689);
   stat1__4->SetBinContent(8,0.5017957);
   stat1__4->SetBinContent(9,0.4665253);
   stat1__4->SetBinContent(10,0.4572832);
   stat1__4->SetBinContent(11,0.4740302);
   stat1__4->SetBinContent(12,0.4601679);
   stat1__4->SetBinError(1,0.011956);
   stat1__4->SetBinError(2,0.004090947);
   stat1__4->SetBinError(3,0.006819075);
   stat1__4->SetBinError(4,0.006634757);
   stat1__4->SetBinError(5,0.009240302);
   stat1__4->SetBinError(6,0.006272385);
   stat1__4->SetBinError(7,0.009878765);
   stat1__4->SetBinError(8,0.01565833);
   stat1__4->SetBinError(9,0.01116046);
   stat1__4->SetBinError(10,0.02339315);
   stat1__4->SetBinError(11,0.02137816);
   stat1__4->SetBinError(12,0.04493778);
   stat1__4->SetMinimum(0.25);
   stat1__4->SetMaximum(0.9);
   stat1__4->SetEntries(12);
   stat1__4->SetDirectory(0);
   stat1__4->SetStats(0);
   stat1__4->SetMarkerStyle(20);
   stat1__4->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat1__4->GetXaxis()->SetNdivisions(505);
   stat1__4->GetXaxis()->SetLabelFont(132);
   stat1__4->GetXaxis()->SetLabelOffset(0.01);
   stat1__4->GetXaxis()->SetLabelSize(0.06);
   stat1__4->GetXaxis()->SetTitleSize(0.072);
   stat1__4->GetXaxis()->SetTitleOffset(0.95);
   stat1__4->GetXaxis()->SetTitleFont(132);
   stat1__4->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat1__4->GetYaxis()->SetNdivisions(504);
   stat1__4->GetYaxis()->SetLabelFont(132);
   stat1__4->GetYaxis()->SetLabelOffset(0.015);
   stat1__4->GetYaxis()->SetLabelSize(0.06);
   stat1__4->GetYaxis()->SetTitleSize(0.072);
   stat1__4->GetYaxis()->SetTitleOffset(1.1);
   stat1__4->GetYaxis()->SetTitleFont(132);
   stat1__4->GetZaxis()->SetLabelFont(132);
   stat1__4->GetZaxis()->SetLabelSize(0.06);
   stat1__4->GetZaxis()->SetTitleSize(0.072);
   stat1__4->GetZaxis()->SetTitleOffset(1.2);
   stat1__4->GetZaxis()->SetTitleFont(132);
   stat1__4->Draw("same,e");
   
   Double_t Graph0_fx1005[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1005[12] = {
   0.4103353,
   0.4442075,
   0.4696349,
   0.4925405,
   0.4821809,
   0.4949076,
   0.5044689,
   0.5017957,
   0.4665253,
   0.4572832,
   0.4740302,
   0.4601679};
   Double_t Graph0_fex1005[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1005[12] = {
   0.04181931,
   0.02370074,
   0.01988956,
   0.02602068,
   0.01627829,
   0.02767504,
   0.02292448,
   0.03786279,
   0.03336512,
   0.03130918,
   0.04069791,
   0.03809986};
   gre = new TGraphErrors(12,Graph0_fx1005,Graph0_fy1005,Graph0_fex1005,Graph0_fey1005);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010031005 = new TH1F("Graph_Graph_Graph010031005","Graph",100,0.16,13.84);
   Graph_Graph_Graph010031005->SetMinimum(0.3514018);
   Graph_Graph_Graph010031005->SetMaximum(0.5567727);
   Graph_Graph_Graph010031005->SetDirectory(0);
   Graph_Graph_Graph010031005->SetStats(0);
   Graph_Graph_Graph010031005->SetLineWidth(2);
   Graph_Graph_Graph010031005->SetMarkerStyle(20);
   Graph_Graph_Graph010031005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010031005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010031005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010031005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010031005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010031005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010031005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010031005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010031005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010031005);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1006[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1006[12] = {
   0.4103353,
   0.4442075,
   0.4696349,
   0.4925405,
   0.4821809,
   0.4949076,
   0.5044689,
   0.5017957,
   0.4665253,
   0.4572832,
   0.4740302,
   0.4601679};
   Double_t Graph1_fex1006[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1006[12] = {
   0.02868351,
   0.02974509,
   0.03088668,
   0.03213842,
   0.03148301,
   0.03232907,
   0.03294262,
   0.03276359,
   0.03048806,
   0.02990263,
   0.03117648,
   0.03046541};
   gre = new TGraphErrors(12,Graph1_fx1006,Graph1_fy1006,Graph1_fex1006,Graph1_fey1006);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110041006 = new TH1F("Graph_Graph_Graph110041006","Graph",100,0,14.08);
   Graph_Graph_Graph110041006->SetMinimum(0.3660759);
   Graph_Graph_Graph110041006->SetMaximum(0.5529875);
   Graph_Graph_Graph110041006->SetDirectory(0);
   Graph_Graph_Graph110041006->SetStats(0);
   Graph_Graph_Graph110041006->SetLineWidth(2);
   Graph_Graph_Graph110041006->SetMarkerStyle(20);
   Graph_Graph_Graph110041006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110041006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110041006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110041006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110041006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110041006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110041006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110041006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110041006->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110041006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110041006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110041006->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110041006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110041006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110041006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110041006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110041006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110041006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110041006);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2< #it{y}* <2.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_2->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_3
   TPad *pic_fwd_3 = new TPad("pic_fwd_3", "pic_fwd_3",0.6766667,0.51,0.99,0.99);
   pic_fwd_3->Draw();
   pic_fwd_3->cd();
   pic_fwd_3->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_fwd_3->SetFillColor(0);
   pic_fwd_3->SetBorderMode(0);
   pic_fwd_3->SetBorderSize(2);
   pic_fwd_3->SetTickx(1);
   pic_fwd_3->SetTicky(1);
   pic_fwd_3->SetLeftMargin(0.2);
   pic_fwd_3->SetTopMargin(0.08);
   pic_fwd_3->SetBottomMargin(0.16);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   
   TH1F *stat2__5 = new TH1F("stat2__5","",12,1,13);
   stat2__5->SetBinContent(1,0.4546655);
   stat2__5->SetBinContent(2,0.4715106);
   stat2__5->SetBinContent(3,0.4875452);
   stat2__5->SetBinContent(4,0.4938598);
   stat2__5->SetBinContent(5,0.5013654);
   stat2__5->SetBinContent(6,0.4706365);
   stat2__5->SetBinContent(7,0.4828666);
   stat2__5->SetBinContent(8,0.4748636);
   stat2__5->SetBinContent(9,0.4847019);
   stat2__5->SetBinContent(10,0.4802036);
   stat2__5->SetBinContent(11,0.4115557);
   stat2__5->SetBinContent(12,0.5144909);
   stat2__5->SetBinError(1,0.01531442);
   stat2__5->SetBinError(2,0.005524448);
   stat2__5->SetBinError(3,0.004822309);
   stat2__5->SetBinError(4,0.005603247);
   stat2__5->SetBinError(5,0.007291135);
   stat2__5->SetBinError(6,0.008626658);
   stat2__5->SetBinError(7,0.0120753);
   stat2__5->SetBinError(8,0.01224771);
   stat2__5->SetBinError(9,0.01794424);
   stat2__5->SetBinError(10,0.02168704);
   stat2__5->SetBinError(11,0.02364668);
   stat2__5->SetBinError(12,0.05349348);
   stat2__5->SetMinimum(0.25);
   stat2__5->SetMaximum(0.9);
   stat2__5->SetEntries(12);
   stat2__5->SetDirectory(0);
   stat2__5->SetStats(0);
   stat2__5->SetMarkerStyle(20);
   stat2__5->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat2__5->GetXaxis()->SetNdivisions(505);
   stat2__5->GetXaxis()->SetLabelFont(132);
   stat2__5->GetXaxis()->SetLabelOffset(0.01);
   stat2__5->GetXaxis()->SetLabelSize(0.06);
   stat2__5->GetXaxis()->SetTitleSize(0.072);
   stat2__5->GetXaxis()->SetTitleOffset(0.95);
   stat2__5->GetXaxis()->SetTitleFont(132);
   stat2__5->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat2__5->GetYaxis()->SetNdivisions(504);
   stat2__5->GetYaxis()->SetLabelFont(132);
   stat2__5->GetYaxis()->SetLabelOffset(0.015);
   stat2__5->GetYaxis()->SetLabelSize(0.06);
   stat2__5->GetYaxis()->SetTitleSize(0.072);
   stat2__5->GetYaxis()->SetTitleOffset(1.1);
   stat2__5->GetYaxis()->SetTitleFont(132);
   stat2__5->GetZaxis()->SetLabelFont(132);
   stat2__5->GetZaxis()->SetLabelSize(0.06);
   stat2__5->GetZaxis()->SetTitleSize(0.072);
   stat2__5->GetZaxis()->SetTitleOffset(1.2);
   stat2__5->GetZaxis()->SetTitleFont(132);
   stat2__5->Draw("e");
   
   Double_t Graph0_fx1007[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1007[12] = {
   0.4546655,
   0.4715106,
   0.4875452,
   0.4938598,
   0.5013654,
   0.4706365,
   0.4828666,
   0.4748636,
   0.4847019,
   0.4802036,
   0.4115557,
   0.5144909};
   Double_t Graph0_fex1007[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1007[12] = {
   0.02957802,
   0.02294516,
   0.01406131,
   0.02182759,
   0.02510742,
   0.02303292,
   0.02541001,
   0.02729142,
   0.03356263,
   0.0368733,
   0.03865208,
   0.04758825};
   gre = new TGraphErrors(12,Graph0_fx1007,Graph0_fy1007,Graph0_fex1007,Graph0_fey1007);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01007 = new TH1F("Graph_Graph01007","Graph",100,0.16,13.84);
   Graph_Graph01007->SetMinimum(0.3539861);
   Graph_Graph01007->SetMaximum(0.5809967);
   Graph_Graph01007->SetDirectory(0);
   Graph_Graph01007->SetStats(0);
   Graph_Graph01007->SetLineWidth(2);
   Graph_Graph01007->SetMarkerStyle(20);
   Graph_Graph01007->GetXaxis()->SetNdivisions(505);
   Graph_Graph01007->GetXaxis()->SetLabelFont(132);
   Graph_Graph01007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01007->GetXaxis()->SetTitleFont(132);
   Graph_Graph01007->GetYaxis()->SetLabelFont(132);
   Graph_Graph01007->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01007->GetYaxis()->SetTitleFont(132);
   Graph_Graph01007->GetZaxis()->SetLabelFont(132);
   Graph_Graph01007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01007);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1008[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1008[12] = {
   0.4546655,
   0.4715106,
   0.4875452,
   0.4938598,
   0.5013654,
   0.4706365,
   0.4828666,
   0.4748636,
   0.4847019,
   0.4802036,
   0.4115557,
   0.5144909};
   Double_t Graph1_fex1008[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1008[12] = {
   0.03066075,
   0.03097208,
   0.0317557,
   0.03199633,
   0.03242915,
   0.03047441,
   0.03129564,
   0.03080555,
   0.03146728,
   0.03132726,
   0.0269726,
   0.03434412};
   gre = new TGraphErrors(12,Graph1_fx1008,Graph1_fy1008,Graph1_fex1008,Graph1_fey1008);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11008 = new TH1F("Graph_Graph11008","Graph",100,0,14.08);
   Graph_Graph11008->SetMinimum(0.3681579);
   Graph_Graph11008->SetMaximum(0.5652602);
   Graph_Graph11008->SetDirectory(0);
   Graph_Graph11008->SetStats(0);
   Graph_Graph11008->SetLineWidth(2);
   Graph_Graph11008->SetMarkerStyle(20);
   Graph_Graph11008->GetXaxis()->SetNdivisions(505);
   Graph_Graph11008->GetXaxis()->SetLabelFont(132);
   Graph_Graph11008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11008->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11008->GetXaxis()->SetTitleFont(132);
   Graph_Graph11008->GetYaxis()->SetLabelFont(132);
   Graph_Graph11008->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11008->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11008->GetYaxis()->SetTitleFont(132);
   Graph_Graph11008->GetZaxis()->SetLabelFont(132);
   Graph_Graph11008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11008);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3005[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3005[20] = {
   0.4352829,
   0.4778961,
   0.5166543,
   0.5041882,
   0.4821983,
   0.4655849,
   0.4558814,
   0.4472366,
   0.4428693,
   0.4386761,
   0.437422,
   0.4294237,
   0.4829879,
   0.3292209,
   0.4857673,
   0.4929757,
   0.4515723,
   0.428475,
   0.4507492,
   0.5095764};
   Double_t Graph2_felx3005[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3005[20] = {
   0.02305472,
   0.05999001,
   0.09054702,
   0.07373822,
   0.04978491,
   0.03167418,
   0.02096397,
   0.00830542,
   0.00708233,
   0.0001279,
   0.00100342,
   0.00010232,
   0.04622817,
   0.00015573,
   0.05332933,
   0.1480458,
   0.05844139,
   0.00051132,
   0.07226832,
   0.09816251};
   Double_t Graph2_fehx3005[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3005[20] = {
   0.00488987,
   0.00254339,
   0.00203158,
   0.00130014,
   0.00091026,
   0.00065402,
   0.00045751,
   0.00816043,
   0.0133237,
   0.01461403,
   0.0153637,
   0.02251433,
   0.00025346,
   0.1273515,
   0.00033861,
   0.00037937,
   0.0382083,
   0.05958461,
   0.00023968,
   0.00043867};
   grae = new TGraphAsymmErrors(20,Graph2_fx3005,Graph2_fy3005,Graph2_felx3005,Graph2_fehx3005,Graph2_fely3005,Graph2_fehy3005);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23005 = new TH1F("Graph_Graph23005","Graph",100,0,21.4);
   Graph_Graph23005->SetMinimum(0.3101031);
   Graph_Graph23005->SetMaximum(0.5376479);
   Graph_Graph23005->SetDirectory(0);
   Graph_Graph23005->SetStats(0);
   Graph_Graph23005->SetLineWidth(2);
   Graph_Graph23005->SetMarkerStyle(20);
   Graph_Graph23005->GetXaxis()->SetNdivisions(505);
   Graph_Graph23005->GetXaxis()->SetLabelFont(132);
   Graph_Graph23005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23005->GetXaxis()->SetTitleFont(132);
   Graph_Graph23005->GetYaxis()->SetLabelFont(132);
   Graph_Graph23005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23005->GetYaxis()->SetTitleFont(132);
   Graph_Graph23005->GetZaxis()->SetLabelFont(132);
   Graph_Graph23005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23005);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3006[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3006[20] = {
   0.4375152,
   0.4792147,
   0.5177835,
   0.5051975,
   0.4811477,
   0.4673401,
   0.4546164,
   0.4494493,
   0.4405425,
   0.4378497,
   0.436185,
   0.4332432,
   0.4284256,
   0.4432377,
   0.3468958,
   0.5169796,
   0.4029215,
   0.4346881,
   0.3877671,
   0.4216072};
   Double_t Graph3_felx3006[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3006[20] = {
   0.01853148,
   0.05489756,
   0.08749009,
   0.07198578,
   0.04778735,
   0.0329496,
   0.02005084,
   0.01175945,
   0.00414797,
   0.00011481,
   0.00010891,
   8.1e-05,
   7.421e-05,
   0.00583758,
   1.919e-05,
   0.0822479,
   0.00020752,
   0.04075835,
   0.00011636,
   4.915e-05};
   Double_t Graph3_fehx3006[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3006[20] = {
   0.00316237,
   0.00116969,
   0.00095206,
   0.00065522,
   0.00046757,
   0.00033377,
   0.00395144,
   0.00570269,
   0.01235031,
   0.01297642,
   0.02278913,
   0.02025002,
   0.02246269,
   0.00818225,
   0.1052988,
   5.819e-05,
   0.0214199,
   0.01488257,
   0.1657328,
   0.06123799};
   grae = new TGraphAsymmErrors(20,Graph3_fx3006,Graph3_fy3006,Graph3_felx3006,Graph3_fehx3006,Graph3_fely3006,Graph3_fehy3006);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1183;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1184;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33006 = new TH1F("Graph_Graph33006","Graph",100,0,21.4);
   Graph_Graph33006->SetMinimum(0.3262143);
   Graph_Graph33006->SetMaximum(0.5741622);
   Graph_Graph33006->SetDirectory(0);
   Graph_Graph33006->SetStats(0);
   Graph_Graph33006->SetLineWidth(2);
   Graph_Graph33006->SetMarkerStyle(20);
   Graph_Graph33006->GetXaxis()->SetNdivisions(505);
   Graph_Graph33006->GetXaxis()->SetLabelFont(132);
   Graph_Graph33006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33006->GetXaxis()->SetTitleFont(132);
   Graph_Graph33006->GetYaxis()->SetLabelFont(132);
   Graph_Graph33006->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33006->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33006->GetYaxis()->SetTitleFont(132);
   Graph_Graph33006->GetZaxis()->SetLabelFont(132);
   Graph_Graph33006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33006);
   
   grae->Draw("3,");
   
   TH1F *stat2__6 = new TH1F("stat2__6","",12,1,13);
   stat2__6->SetBinContent(1,0.4546655);
   stat2__6->SetBinContent(2,0.4715106);
   stat2__6->SetBinContent(3,0.4875452);
   stat2__6->SetBinContent(4,0.4938598);
   stat2__6->SetBinContent(5,0.5013654);
   stat2__6->SetBinContent(6,0.4706365);
   stat2__6->SetBinContent(7,0.4828666);
   stat2__6->SetBinContent(8,0.4748636);
   stat2__6->SetBinContent(9,0.4847019);
   stat2__6->SetBinContent(10,0.4802036);
   stat2__6->SetBinContent(11,0.4115557);
   stat2__6->SetBinContent(12,0.5144909);
   stat2__6->SetBinError(1,0.01531442);
   stat2__6->SetBinError(2,0.005524448);
   stat2__6->SetBinError(3,0.004822309);
   stat2__6->SetBinError(4,0.005603247);
   stat2__6->SetBinError(5,0.007291135);
   stat2__6->SetBinError(6,0.008626658);
   stat2__6->SetBinError(7,0.0120753);
   stat2__6->SetBinError(8,0.01224771);
   stat2__6->SetBinError(9,0.01794424);
   stat2__6->SetBinError(10,0.02168704);
   stat2__6->SetBinError(11,0.02364668);
   stat2__6->SetBinError(12,0.05349348);
   stat2__6->SetMinimum(0.25);
   stat2__6->SetMaximum(0.9);
   stat2__6->SetEntries(12);
   stat2__6->SetDirectory(0);
   stat2__6->SetStats(0);
   stat2__6->SetMarkerStyle(20);
   stat2__6->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat2__6->GetXaxis()->SetNdivisions(505);
   stat2__6->GetXaxis()->SetLabelFont(132);
   stat2__6->GetXaxis()->SetLabelOffset(0.01);
   stat2__6->GetXaxis()->SetLabelSize(0.06);
   stat2__6->GetXaxis()->SetTitleSize(0.072);
   stat2__6->GetXaxis()->SetTitleOffset(0.95);
   stat2__6->GetXaxis()->SetTitleFont(132);
   stat2__6->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat2__6->GetYaxis()->SetNdivisions(504);
   stat2__6->GetYaxis()->SetLabelFont(132);
   stat2__6->GetYaxis()->SetLabelOffset(0.015);
   stat2__6->GetYaxis()->SetLabelSize(0.06);
   stat2__6->GetYaxis()->SetTitleSize(0.072);
   stat2__6->GetYaxis()->SetTitleOffset(1.1);
   stat2__6->GetYaxis()->SetTitleFont(132);
   stat2__6->GetZaxis()->SetLabelFont(132);
   stat2__6->GetZaxis()->SetLabelSize(0.06);
   stat2__6->GetZaxis()->SetTitleSize(0.072);
   stat2__6->GetZaxis()->SetTitleOffset(1.2);
   stat2__6->GetZaxis()->SetTitleFont(132);
   stat2__6->Draw("same,e");
   
   Double_t Graph0_fx1009[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1009[12] = {
   0.4546655,
   0.4715106,
   0.4875452,
   0.4938598,
   0.5013654,
   0.4706365,
   0.4828666,
   0.4748636,
   0.4847019,
   0.4802036,
   0.4115557,
   0.5144909};
   Double_t Graph0_fex1009[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1009[12] = {
   0.02957802,
   0.02294516,
   0.01406131,
   0.02182759,
   0.02510742,
   0.02303292,
   0.02541001,
   0.02729142,
   0.03356263,
   0.0368733,
   0.03865208,
   0.04758825};
   gre = new TGraphErrors(12,Graph0_fx1009,Graph0_fy1009,Graph0_fex1009,Graph0_fey1009);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010071009 = new TH1F("Graph_Graph_Graph010071009","Graph",100,0.16,13.84);
   Graph_Graph_Graph010071009->SetMinimum(0.3539861);
   Graph_Graph_Graph010071009->SetMaximum(0.5809967);
   Graph_Graph_Graph010071009->SetDirectory(0);
   Graph_Graph_Graph010071009->SetStats(0);
   Graph_Graph_Graph010071009->SetLineWidth(2);
   Graph_Graph_Graph010071009->SetMarkerStyle(20);
   Graph_Graph_Graph010071009->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010071009->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010071009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010071009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010071009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010071009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010071009->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010071009->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010071009->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010071009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010071009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010071009->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010071009->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010071009->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010071009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010071009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010071009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010071009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010071009);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1010[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1010[12] = {
   0.4546655,
   0.4715106,
   0.4875452,
   0.4938598,
   0.5013654,
   0.4706365,
   0.4828666,
   0.4748636,
   0.4847019,
   0.4802036,
   0.4115557,
   0.5144909};
   Double_t Graph1_fex1010[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1010[12] = {
   0.03066075,
   0.03097208,
   0.0317557,
   0.03199633,
   0.03242915,
   0.03047441,
   0.03129564,
   0.03080555,
   0.03146728,
   0.03132726,
   0.0269726,
   0.03434412};
   gre = new TGraphErrors(12,Graph1_fx1010,Graph1_fy1010,Graph1_fex1010,Graph1_fey1010);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110081010 = new TH1F("Graph_Graph_Graph110081010","Graph",100,0,14.08);
   Graph_Graph_Graph110081010->SetMinimum(0.3681579);
   Graph_Graph_Graph110081010->SetMaximum(0.5652602);
   Graph_Graph_Graph110081010->SetDirectory(0);
   Graph_Graph_Graph110081010->SetStats(0);
   Graph_Graph_Graph110081010->SetLineWidth(2);
   Graph_Graph_Graph110081010->SetMarkerStyle(20);
   Graph_Graph_Graph110081010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110081010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110081010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110081010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110081010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110081010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110081010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110081010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110081010->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110081010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110081010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110081010->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110081010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110081010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110081010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110081010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110081010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110081010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110081010);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.5< #it{y}* <3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_3->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_4
   TPad *pic_fwd_4 = new TPad("pic_fwd_4", "pic_fwd_4",0.01,0.01,0.3233333,0.49);
   pic_fwd_4->Draw();
   pic_fwd_4->cd();
   pic_fwd_4->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_fwd_4->SetFillColor(0);
   pic_fwd_4->SetBorderMode(0);
   pic_fwd_4->SetBorderSize(2);
   pic_fwd_4->SetTickx(1);
   pic_fwd_4->SetTicky(1);
   pic_fwd_4->SetLeftMargin(0.2);
   pic_fwd_4->SetTopMargin(0.08);
   pic_fwd_4->SetBottomMargin(0.16);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   
   TH1F *stat3__7 = new TH1F("stat3__7","",12,1,13);
   stat3__7->SetBinContent(1,0.4986271);
   stat3__7->SetBinContent(2,0.516473);
   stat3__7->SetBinContent(3,0.4971759);
   stat3__7->SetBinContent(4,0.4641741);
   stat3__7->SetBinContent(5,0.5033699);
   stat3__7->SetBinContent(6,0.4788492);
   stat3__7->SetBinContent(7,0.4795545);
   stat3__7->SetBinContent(8,0.4474387);
   stat3__7->SetBinContent(9,0.4337136);
   stat3__7->SetBinContent(10,0.4775921);
   stat3__7->SetBinContent(11,0.4321329);
   stat3__7->SetBinError(1,0.02156206);
   stat3__7->SetBinError(2,0.00787562);
   stat3__7->SetBinError(3,0.006920287);
   stat3__7->SetBinError(4,0.01116914);
   stat3__7->SetBinError(5,0.00998604);
   stat3__7->SetBinError(6,0.01992479);
   stat3__7->SetBinError(7,0.02374325);
   stat3__7->SetBinError(8,0.02043041);
   stat3__7->SetBinError(9,0.03170726);
   stat3__7->SetBinError(10,0.0491503);
   stat3__7->SetBinError(11,0.07075635);
   stat3__7->SetMinimum(0.25);
   stat3__7->SetMaximum(0.9);
   stat3__7->SetEntries(11);
   stat3__7->SetDirectory(0);
   stat3__7->SetStats(0);
   stat3__7->SetMarkerStyle(20);
   stat3__7->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat3__7->GetXaxis()->SetNdivisions(505);
   stat3__7->GetXaxis()->SetLabelFont(132);
   stat3__7->GetXaxis()->SetLabelOffset(0.01);
   stat3__7->GetXaxis()->SetLabelSize(0.06);
   stat3__7->GetXaxis()->SetTitleSize(0.072);
   stat3__7->GetXaxis()->SetTitleOffset(0.95);
   stat3__7->GetXaxis()->SetTitleFont(132);
   stat3__7->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat3__7->GetYaxis()->SetNdivisions(504);
   stat3__7->GetYaxis()->SetLabelFont(132);
   stat3__7->GetYaxis()->SetLabelOffset(0.015);
   stat3__7->GetYaxis()->SetLabelSize(0.06);
   stat3__7->GetYaxis()->SetTitleSize(0.072);
   stat3__7->GetYaxis()->SetTitleOffset(1.1);
   stat3__7->GetYaxis()->SetTitleFont(132);
   stat3__7->GetZaxis()->SetLabelFont(132);
   stat3__7->GetZaxis()->SetLabelSize(0.06);
   stat3__7->GetZaxis()->SetTitleSize(0.072);
   stat3__7->GetZaxis()->SetTitleOffset(1.2);
   stat3__7->GetZaxis()->SetTitleFont(132);
   stat3__7->Draw("e");
   
   Double_t Graph0_fx1011[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1011[12] = {
   0.4986271,
   0.516473,
   0.4971759,
   0.4641741,
   0.5033699,
   0.4788492,
   0.4795545,
   0.4474387,
   0.4337136,
   0.4775921,
   0.4321329,
   0};
   Double_t Graph0_fex1011[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1011[12] = {
   0.02868935,
   0.02674312,
   0.02869139,
   0.02574126,
   0.03316499,
   0.04004087,
   0.04090759,
   0.04300324,
   0.04592537,
   0.105911,
   0.06381453,
   0};
   gre = new TGraphErrors(12,Graph0_fx1011,Graph0_fy1011,Graph0_fex1011,Graph0_fey1011);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01011 = new TH1F("Graph_Graph01011","Graph",100,0.16,13.84);
   Graph_Graph01011->SetMinimum(0);
   Graph_Graph01011->SetMaximum(0.6418535);
   Graph_Graph01011->SetDirectory(0);
   Graph_Graph01011->SetStats(0);
   Graph_Graph01011->SetLineWidth(2);
   Graph_Graph01011->SetMarkerStyle(20);
   Graph_Graph01011->GetXaxis()->SetNdivisions(505);
   Graph_Graph01011->GetXaxis()->SetLabelFont(132);
   Graph_Graph01011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01011->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01011->GetXaxis()->SetTitleFont(132);
   Graph_Graph01011->GetYaxis()->SetLabelFont(132);
   Graph_Graph01011->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01011->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01011->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01011->GetYaxis()->SetTitleFont(132);
   Graph_Graph01011->GetZaxis()->SetLabelFont(132);
   Graph_Graph01011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01011->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01011);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1012[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1012[12] = {
   0.4986271,
   0.516473,
   0.4971759,
   0.4641741,
   0.5033699,
   0.4788492,
   0.4795545,
   0.4474387,
   0.4337136,
   0.4775921,
   0.4321329,
   0};
   Double_t Graph1_fex1012[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1012[12] = {
   0.03350623,
   0.03420455,
   0.03262441,
   0.03030628,
   0.03273492,
   0.03111072,
   0.0312232,
   0.02918478,
   0.02860699,
   0.03200814,
   0.03113484,
   0};
   gre = new TGraphErrors(12,Graph1_fx1012,Graph1_fy1012,Graph1_fex1012,Graph1_fey1012);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11012 = new TH1F("Graph_Graph11012","Graph",100,0,14.08);
   Graph_Graph11012->SetMinimum(0);
   Graph_Graph11012->SetMaximum(0.6057453);
   Graph_Graph11012->SetDirectory(0);
   Graph_Graph11012->SetStats(0);
   Graph_Graph11012->SetLineWidth(2);
   Graph_Graph11012->SetMarkerStyle(20);
   Graph_Graph11012->GetXaxis()->SetNdivisions(505);
   Graph_Graph11012->GetXaxis()->SetLabelFont(132);
   Graph_Graph11012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11012->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11012->GetXaxis()->SetTitleFont(132);
   Graph_Graph11012->GetYaxis()->SetLabelFont(132);
   Graph_Graph11012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11012->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11012->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11012->GetYaxis()->SetTitleFont(132);
   Graph_Graph11012->GetZaxis()->SetLabelFont(132);
   Graph_Graph11012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11012->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11012);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3007[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3007[20] = {
   0.4333902,
   0.4760272,
   0.515552,
   0.5025669,
   0.4811681,
   0.4659836,
   0.4532883,
   0.4469837,
   0.4399077,
   0.4387627,
   0.440458,
   0.4227718,
   0.3828591,
   0.377717,
   0.4400255,
   0.356949,
   0.4874066,
   0.4602198,
   0.4433164,
   0.3610322};
   Double_t Graph2_felx3007[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3007[20] = {
   0.02511078,
   0.05992309,
   0.09087446,
   0.0734326,
   0.04857253,
   0.03336946,
   0.01626455,
   0.01007461,
   0.00068271,
   0.00317522,
   0.00108898,
   0.00011821,
   8.773e-05,
   0.00082284,
   0.00648848,
   8.064e-05,
   0.08397114,
   0.08614998,
   0.00028957,
   0.01172994};
   Double_t Graph2_fehx3007[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3007[20] = {
   0.00502136,
   0.00236932,
   0.00190551,
   0.00122679,
   0.000865,
   0.00061319,
   0.00262222,
   0.0059083,
   0.01333884,
   0.01802019,
   0.01187114,
   0.04013905,
   0.06901498,
   0.07274452,
   0.01483871,
   0.09213218,
   7.495e-05,
   0.03839639,
   0.08530542,
   0.1423136};
   grae = new TGraphAsymmErrors(20,Graph2_fx3007,Graph2_fy3007,Graph2_felx3007,Graph2_fehx3007,Graph2_fely3007,Graph2_fehy3007);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23007 = new TH1F("Graph_Graph23007","Graph",100,0,21.4);
   Graph_Graph23007->SetMinimum(0.3313703);
   Graph_Graph23007->SetMaximum(0.5465537);
   Graph_Graph23007->SetDirectory(0);
   Graph_Graph23007->SetStats(0);
   Graph_Graph23007->SetLineWidth(2);
   Graph_Graph23007->SetMarkerStyle(20);
   Graph_Graph23007->GetXaxis()->SetNdivisions(505);
   Graph_Graph23007->GetXaxis()->SetLabelFont(132);
   Graph_Graph23007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23007->GetXaxis()->SetTitleFont(132);
   Graph_Graph23007->GetYaxis()->SetLabelFont(132);
   Graph_Graph23007->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23007->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23007->GetYaxis()->SetTitleFont(132);
   Graph_Graph23007->GetZaxis()->SetLabelFont(132);
   Graph_Graph23007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23007);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3008[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3008[20] = {
   0.4346809,
   0.4775737,
   0.5155254,
   0.5034574,
   0.4812751,
   0.4645149,
   0.4541488,
   0.4487062,
   0.4427144,
   0.4379801,
   0.4362228,
   0.4309011,
   0.4291605,
   0.4036404,
   0.4604748,
   0.4203851,
   0.3972378,
   0.5839454,
   0.4150084,
   0.4009625};
   Double_t Graph3_felx3008[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3008[20] = {
   0.01916628,
   0.05687474,
   0.08782368,
   0.07186701,
   0.04768084,
   0.02794696,
   0.01847032,
   0.01320804,
   0.00220641,
   0.00202923,
   8.808e-05,
   8.642e-05,
   4.502e-05,
   2.837e-05,
   0.1007702,
   0.00026565,
   0.00039217,
   0.2287478,
   0.00034577,
   0.00026981};
   Double_t Graph3_fehx3008[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3008[20] = {
   0.00409275,
   0.00112561,
   0.00090752,
   0.00062135,
   0.00043875,
   0.00031982,
   0.00095689,
   0.00601968,
   0.01185939,
   0.01632099,
   0.0183285,
   0.01905691,
   0.018584,
   0.05996452,
   0.01054128,
   0.07790376,
   0.1089858,
   0.00091165,
   0.1019778,
   0.04959543};
   grae = new TGraphAsymmErrors(20,Graph3_fx3008,Graph3_fy3008,Graph3_felx3008,Graph3_fehx3008,Graph3_fely3008,Graph3_fehy3008);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1185;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1186;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33008 = new TH1F("Graph_Graph33008","Graph",100,0,21.4);
   Graph_Graph33008->SetMinimum(0.3322317);
   Graph_Graph33008->SetMaximum(0.607823);
   Graph_Graph33008->SetDirectory(0);
   Graph_Graph33008->SetStats(0);
   Graph_Graph33008->SetLineWidth(2);
   Graph_Graph33008->SetMarkerStyle(20);
   Graph_Graph33008->GetXaxis()->SetNdivisions(505);
   Graph_Graph33008->GetXaxis()->SetLabelFont(132);
   Graph_Graph33008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33008->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33008->GetXaxis()->SetTitleFont(132);
   Graph_Graph33008->GetYaxis()->SetLabelFont(132);
   Graph_Graph33008->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33008->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33008->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33008->GetYaxis()->SetTitleFont(132);
   Graph_Graph33008->GetZaxis()->SetLabelFont(132);
   Graph_Graph33008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33008);
   
   grae->Draw("3,");
   
   TH1F *stat3__8 = new TH1F("stat3__8","",12,1,13);
   stat3__8->SetBinContent(1,0.4986271);
   stat3__8->SetBinContent(2,0.516473);
   stat3__8->SetBinContent(3,0.4971759);
   stat3__8->SetBinContent(4,0.4641741);
   stat3__8->SetBinContent(5,0.5033699);
   stat3__8->SetBinContent(6,0.4788492);
   stat3__8->SetBinContent(7,0.4795545);
   stat3__8->SetBinContent(8,0.4474387);
   stat3__8->SetBinContent(9,0.4337136);
   stat3__8->SetBinContent(10,0.4775921);
   stat3__8->SetBinContent(11,0.4321329);
   stat3__8->SetBinError(1,0.02156206);
   stat3__8->SetBinError(2,0.00787562);
   stat3__8->SetBinError(3,0.006920287);
   stat3__8->SetBinError(4,0.01116914);
   stat3__8->SetBinError(5,0.00998604);
   stat3__8->SetBinError(6,0.01992479);
   stat3__8->SetBinError(7,0.02374325);
   stat3__8->SetBinError(8,0.02043041);
   stat3__8->SetBinError(9,0.03170726);
   stat3__8->SetBinError(10,0.0491503);
   stat3__8->SetBinError(11,0.07075635);
   stat3__8->SetMinimum(0.25);
   stat3__8->SetMaximum(0.9);
   stat3__8->SetEntries(11);
   stat3__8->SetDirectory(0);
   stat3__8->SetStats(0);
   stat3__8->SetMarkerStyle(20);
   stat3__8->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat3__8->GetXaxis()->SetNdivisions(505);
   stat3__8->GetXaxis()->SetLabelFont(132);
   stat3__8->GetXaxis()->SetLabelOffset(0.01);
   stat3__8->GetXaxis()->SetLabelSize(0.06);
   stat3__8->GetXaxis()->SetTitleSize(0.072);
   stat3__8->GetXaxis()->SetTitleOffset(0.95);
   stat3__8->GetXaxis()->SetTitleFont(132);
   stat3__8->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat3__8->GetYaxis()->SetNdivisions(504);
   stat3__8->GetYaxis()->SetLabelFont(132);
   stat3__8->GetYaxis()->SetLabelOffset(0.015);
   stat3__8->GetYaxis()->SetLabelSize(0.06);
   stat3__8->GetYaxis()->SetTitleSize(0.072);
   stat3__8->GetYaxis()->SetTitleOffset(1.1);
   stat3__8->GetYaxis()->SetTitleFont(132);
   stat3__8->GetZaxis()->SetLabelFont(132);
   stat3__8->GetZaxis()->SetLabelSize(0.06);
   stat3__8->GetZaxis()->SetTitleSize(0.072);
   stat3__8->GetZaxis()->SetTitleOffset(1.2);
   stat3__8->GetZaxis()->SetTitleFont(132);
   stat3__8->Draw("same,e");
   
   Double_t Graph0_fx1013[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1013[12] = {
   0.4986271,
   0.516473,
   0.4971759,
   0.4641741,
   0.5033699,
   0.4788492,
   0.4795545,
   0.4474387,
   0.4337136,
   0.4775921,
   0.4321329,
   0};
   Double_t Graph0_fex1013[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1013[12] = {
   0.02868935,
   0.02674312,
   0.02869139,
   0.02574126,
   0.03316499,
   0.04004087,
   0.04090759,
   0.04300324,
   0.04592537,
   0.105911,
   0.06381453,
   0};
   gre = new TGraphErrors(12,Graph0_fx1013,Graph0_fy1013,Graph0_fex1013,Graph0_fey1013);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010111013 = new TH1F("Graph_Graph_Graph010111013","Graph",100,0.16,13.84);
   Graph_Graph_Graph010111013->SetMinimum(0);
   Graph_Graph_Graph010111013->SetMaximum(0.6418535);
   Graph_Graph_Graph010111013->SetDirectory(0);
   Graph_Graph_Graph010111013->SetStats(0);
   Graph_Graph_Graph010111013->SetLineWidth(2);
   Graph_Graph_Graph010111013->SetMarkerStyle(20);
   Graph_Graph_Graph010111013->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010111013->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010111013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010111013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010111013->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010111013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010111013->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010111013->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010111013->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010111013->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010111013->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010111013->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010111013->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010111013->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010111013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010111013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010111013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010111013->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010111013);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1014[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1014[12] = {
   0.4986271,
   0.516473,
   0.4971759,
   0.4641741,
   0.5033699,
   0.4788492,
   0.4795545,
   0.4474387,
   0.4337136,
   0.4775921,
   0.4321329,
   0};
   Double_t Graph1_fex1014[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1014[12] = {
   0.03350623,
   0.03420455,
   0.03262441,
   0.03030628,
   0.03273492,
   0.03111072,
   0.0312232,
   0.02918478,
   0.02860699,
   0.03200814,
   0.03113484,
   0};
   gre = new TGraphErrors(12,Graph1_fx1014,Graph1_fy1014,Graph1_fex1014,Graph1_fey1014);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110121014 = new TH1F("Graph_Graph_Graph110121014","Graph",100,0,14.08);
   Graph_Graph_Graph110121014->SetMinimum(0);
   Graph_Graph_Graph110121014->SetMaximum(0.6057453);
   Graph_Graph_Graph110121014->SetDirectory(0);
   Graph_Graph_Graph110121014->SetStats(0);
   Graph_Graph_Graph110121014->SetLineWidth(2);
   Graph_Graph_Graph110121014->SetMarkerStyle(20);
   Graph_Graph_Graph110121014->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110121014->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110121014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110121014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110121014->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110121014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110121014->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110121014->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110121014->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110121014->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110121014->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110121014->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110121014->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110121014->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110121014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110121014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110121014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110121014->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110121014);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"3< #it{y}* <3.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_4->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_5
   TPad *pic_fwd_5 = new TPad("pic_fwd_5", "pic_fwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_fwd_5->Draw();
   pic_fwd_5->cd();
   pic_fwd_5->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_fwd_5->SetFillColor(0);
   pic_fwd_5->SetBorderMode(0);
   pic_fwd_5->SetBorderSize(2);
   pic_fwd_5->SetTickx(1);
   pic_fwd_5->SetTicky(1);
   pic_fwd_5->SetLeftMargin(0.2);
   pic_fwd_5->SetTopMargin(0.08);
   pic_fwd_5->SetBottomMargin(0.16);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   
   TH1F *stat4__9 = new TH1F("stat4__9","",12,1,13);
   stat4__9->SetBinContent(1,0.4614196);
   stat4__9->SetBinContent(2,0.4271029);
   stat4__9->SetBinContent(3,0.4245085);
   stat4__9->SetBinContent(4,0.4291302);
   stat4__9->SetBinContent(5,0.484677);
   stat4__9->SetBinContent(6,0.5551648);
   stat4__9->SetBinContent(7,0.612824);
   stat4__9->SetBinError(1,0.05193717);
   stat4__9->SetBinError(2,0.01296873);
   stat4__9->SetBinError(3,0.01564417);
   stat4__9->SetBinError(4,0.01770866);
   stat4__9->SetBinError(5,0.02176429);
   stat4__9->SetBinError(6,0.04772073);
   stat4__9->SetBinError(7,0.08536875);
   stat4__9->SetMinimum(0.25);
   stat4__9->SetMaximum(0.9);
   stat4__9->SetEntries(7);
   stat4__9->SetDirectory(0);
   stat4__9->SetStats(0);
   stat4__9->SetMarkerStyle(20);
   stat4__9->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat4__9->GetXaxis()->SetNdivisions(505);
   stat4__9->GetXaxis()->SetLabelFont(132);
   stat4__9->GetXaxis()->SetLabelOffset(0.01);
   stat4__9->GetXaxis()->SetLabelSize(0.06);
   stat4__9->GetXaxis()->SetTitleSize(0.072);
   stat4__9->GetXaxis()->SetTitleOffset(0.95);
   stat4__9->GetXaxis()->SetTitleFont(132);
   stat4__9->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat4__9->GetYaxis()->SetNdivisions(504);
   stat4__9->GetYaxis()->SetLabelFont(132);
   stat4__9->GetYaxis()->SetLabelOffset(0.015);
   stat4__9->GetYaxis()->SetLabelSize(0.06);
   stat4__9->GetYaxis()->SetTitleSize(0.072);
   stat4__9->GetYaxis()->SetTitleOffset(1.1);
   stat4__9->GetYaxis()->SetTitleFont(132);
   stat4__9->GetZaxis()->SetLabelFont(132);
   stat4__9->GetZaxis()->SetLabelSize(0.06);
   stat4__9->GetZaxis()->SetTitleSize(0.072);
   stat4__9->GetZaxis()->SetTitleOffset(1.2);
   stat4__9->GetZaxis()->SetTitleFont(132);
   stat4__9->Draw("e");
   
   Double_t Graph0_fx1015[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1015[12] = {
   0.4614196,
   0.4271029,
   0.4245085,
   0.4291302,
   0.484677,
   0.5551648,
   0.612824,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fex1015[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1015[12] = {
   0.039411,
   0.04205199,
   0.03608907,
   0.03599844,
   0.0441776,
   0.07956655,
   0.09350178,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1015,Graph0_fy1015,Graph0_fex1015,Graph0_fey1015);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01015 = new TH1F("Graph_Graph01015","Graph",100,0.16,13.84);
   Graph_Graph01015->SetMinimum(0);
   Graph_Graph01015->SetMaximum(0.7769583);
   Graph_Graph01015->SetDirectory(0);
   Graph_Graph01015->SetStats(0);
   Graph_Graph01015->SetLineWidth(2);
   Graph_Graph01015->SetMarkerStyle(20);
   Graph_Graph01015->GetXaxis()->SetNdivisions(505);
   Graph_Graph01015->GetXaxis()->SetLabelFont(132);
   Graph_Graph01015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01015->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01015->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01015->GetXaxis()->SetTitleFont(132);
   Graph_Graph01015->GetYaxis()->SetLabelFont(132);
   Graph_Graph01015->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01015->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01015->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01015->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01015->GetYaxis()->SetTitleFont(132);
   Graph_Graph01015->GetZaxis()->SetLabelFont(132);
   Graph_Graph01015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01015->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01015);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1016[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1016[12] = {
   0.4614196,
   0.4271029,
   0.4245085,
   0.4291302,
   0.484677,
   0.5551648,
   0.612824,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fex1016[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1016[12] = {
   0.03292394,
   0.0291401,
   0.02837533,
   0.02865434,
   0.03264185,
   0.03795683,
   0.04591478,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1016,Graph1_fy1016,Graph1_fex1016,Graph1_fey1016);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11016 = new TH1F("Graph_Graph11016","Graph",100,0,14.08);
   Graph_Graph11016->SetMinimum(0);
   Graph_Graph11016->SetMaximum(0.7246126);
   Graph_Graph11016->SetDirectory(0);
   Graph_Graph11016->SetStats(0);
   Graph_Graph11016->SetLineWidth(2);
   Graph_Graph11016->SetMarkerStyle(20);
   Graph_Graph11016->GetXaxis()->SetNdivisions(505);
   Graph_Graph11016->GetXaxis()->SetLabelFont(132);
   Graph_Graph11016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11016->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11016->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11016->GetXaxis()->SetTitleFont(132);
   Graph_Graph11016->GetYaxis()->SetLabelFont(132);
   Graph_Graph11016->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11016->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11016->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11016->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11016->GetYaxis()->SetTitleFont(132);
   Graph_Graph11016->GetZaxis()->SetLabelFont(132);
   Graph_Graph11016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11016->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11016);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3009[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3009[20] = {
   0.4301605,
   0.4735599,
   0.5126467,
   0.5022329,
   0.4795485,
   0.4637707,
   0.4547021,
   0.448531,
   0.4405845,
   0.439111,
   0.4346827,
   0.4290298,
   0.3810416,
   0.4102116,
   0.4371766,
   0.4908771,
   0.4579304,
   0.5320131,
   0.5164537,
   0.4247515};
   Double_t Graph2_felx3009[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3009[20] = {
   0.02512743,
   0.06120063,
   0.09017455,
   0.07423023,
   0.04806556,
   0.03094273,
   0.01997654,
   0.0145345,
   0.00233018,
   0.00034963,
   0.00279431,
   0.00011737,
   0.00045064,
   3.649e-05,
   0.07273442,
   0.08030836,
   0.03182552,
   0.1816628,
   0.04626657,
   0.0137802};
   Double_t Graph2_fehx3009[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3009[20] = {
   0.00564665,
   0.00220522,
   0.00178738,
   0.00116115,
   0.00082291,
   0.00058748,
   0.00082151,
   0.00597046,
   0.01248419,
   0.01319923,
   0.02103351,
   0.01610303,
   0.07277157,
   0.03805254,
   0.01245743,
   0.00079136,
   0.00058745,
   0.00071933,
   0.00109228,
   0.00462983};
   grae = new TGraphAsymmErrors(20,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23009 = new TH1F("Graph_Graph23009","Graph",100,0,21.4);
   Graph_Graph23009->SetMinimum(0.3321121);
   Graph_Graph23009->SetMaximum(0.5509707);
   Graph_Graph23009->SetDirectory(0);
   Graph_Graph23009->SetStats(0);
   Graph_Graph23009->SetLineWidth(2);
   Graph_Graph23009->SetMarkerStyle(20);
   Graph_Graph23009->GetXaxis()->SetNdivisions(505);
   Graph_Graph23009->GetXaxis()->SetLabelFont(132);
   Graph_Graph23009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23009->GetXaxis()->SetTitleFont(132);
   Graph_Graph23009->GetYaxis()->SetLabelFont(132);
   Graph_Graph23009->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23009->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23009->GetYaxis()->SetTitleFont(132);
   Graph_Graph23009->GetZaxis()->SetLabelFont(132);
   Graph_Graph23009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23009);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3010[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3010[20] = {
   0.4320724,
   0.475049,
   0.5139248,
   0.5018966,
   0.4796306,
   0.4643456,
   0.4532841,
   0.4480082,
   0.440588,
   0.4379277,
   0.4358749,
   0.4372953,
   0.4234821,
   0.3687749,
   0.4959789,
   0.4276395,
   0.4101372,
   0.5357288,
   0.4188622,
   0.4215612};
   Double_t Graph3_felx3010[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3010[20] = {
   0.02109134,
   0.0568837,
   0.08810122,
   0.07300518,
   0.04685009,
   0.03141473,
   0.01779067,
   0.01468823,
   0.00231002,
   0.000103,
   7.057e-05,
   6.589e-05,
   0.00010428,
   0.00030859,
   0.06673489,
   0.00041419,
   0.00039501,
   0.1189168,
   4.603e-05,
   0.00017325};
   Double_t Graph3_fehx3010[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3010[20] = {
   0.0044391,
   0.00109849,
   0.00087867,
   0.00059521,
   0.00042179,
   0.00030416,
   0.00220694,
   0.0080229,
   0.00589554,
   0.01846974,
   0.01505171,
   0.01691288,
   0.01226936,
   0.1028026,
   0.0002044,
   0.01806519,
   0.05888041,
   0.00017167,
   0.05677205,
   0.1262284};
   grae = new TGraphAsymmErrors(20,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1187;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1188;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33010 = new TH1F("Graph_Graph33010","Graph",100,0,21.4);
   Graph_Graph33010->SetMinimum(0.350534);
   Graph_Graph33010->SetMaximum(0.5657219);
   Graph_Graph33010->SetDirectory(0);
   Graph_Graph33010->SetStats(0);
   Graph_Graph33010->SetLineWidth(2);
   Graph_Graph33010->SetMarkerStyle(20);
   Graph_Graph33010->GetXaxis()->SetNdivisions(505);
   Graph_Graph33010->GetXaxis()->SetLabelFont(132);
   Graph_Graph33010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33010->GetXaxis()->SetTitleFont(132);
   Graph_Graph33010->GetYaxis()->SetLabelFont(132);
   Graph_Graph33010->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33010->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33010->GetYaxis()->SetTitleFont(132);
   Graph_Graph33010->GetZaxis()->SetLabelFont(132);
   Graph_Graph33010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33010);
   
   grae->Draw("3,");
   
   TH1F *stat4__10 = new TH1F("stat4__10","",12,1,13);
   stat4__10->SetBinContent(1,0.4614196);
   stat4__10->SetBinContent(2,0.4271029);
   stat4__10->SetBinContent(3,0.4245085);
   stat4__10->SetBinContent(4,0.4291302);
   stat4__10->SetBinContent(5,0.484677);
   stat4__10->SetBinContent(6,0.5551648);
   stat4__10->SetBinContent(7,0.612824);
   stat4__10->SetBinError(1,0.05193717);
   stat4__10->SetBinError(2,0.01296873);
   stat4__10->SetBinError(3,0.01564417);
   stat4__10->SetBinError(4,0.01770866);
   stat4__10->SetBinError(5,0.02176429);
   stat4__10->SetBinError(6,0.04772073);
   stat4__10->SetBinError(7,0.08536875);
   stat4__10->SetMinimum(0.25);
   stat4__10->SetMaximum(0.9);
   stat4__10->SetEntries(7);
   stat4__10->SetDirectory(0);
   stat4__10->SetStats(0);
   stat4__10->SetMarkerStyle(20);
   stat4__10->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat4__10->GetXaxis()->SetNdivisions(505);
   stat4__10->GetXaxis()->SetLabelFont(132);
   stat4__10->GetXaxis()->SetLabelOffset(0.01);
   stat4__10->GetXaxis()->SetLabelSize(0.06);
   stat4__10->GetXaxis()->SetTitleSize(0.072);
   stat4__10->GetXaxis()->SetTitleOffset(0.95);
   stat4__10->GetXaxis()->SetTitleFont(132);
   stat4__10->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat4__10->GetYaxis()->SetNdivisions(504);
   stat4__10->GetYaxis()->SetLabelFont(132);
   stat4__10->GetYaxis()->SetLabelOffset(0.015);
   stat4__10->GetYaxis()->SetLabelSize(0.06);
   stat4__10->GetYaxis()->SetTitleSize(0.072);
   stat4__10->GetYaxis()->SetTitleOffset(1.1);
   stat4__10->GetYaxis()->SetTitleFont(132);
   stat4__10->GetZaxis()->SetLabelFont(132);
   stat4__10->GetZaxis()->SetLabelSize(0.06);
   stat4__10->GetZaxis()->SetTitleSize(0.072);
   stat4__10->GetZaxis()->SetTitleOffset(1.2);
   stat4__10->GetZaxis()->SetTitleFont(132);
   stat4__10->Draw("same,e");
   
   Double_t Graph0_fx1017[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1017[12] = {
   0.4614196,
   0.4271029,
   0.4245085,
   0.4291302,
   0.484677,
   0.5551648,
   0.612824,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fex1017[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1017[12] = {
   0.039411,
   0.04205199,
   0.03608907,
   0.03599844,
   0.0441776,
   0.07956655,
   0.09350178,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1017,Graph0_fy1017,Graph0_fex1017,Graph0_fey1017);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010151017 = new TH1F("Graph_Graph_Graph010151017","Graph",100,0.16,13.84);
   Graph_Graph_Graph010151017->SetMinimum(0);
   Graph_Graph_Graph010151017->SetMaximum(0.7769583);
   Graph_Graph_Graph010151017->SetDirectory(0);
   Graph_Graph_Graph010151017->SetStats(0);
   Graph_Graph_Graph010151017->SetLineWidth(2);
   Graph_Graph_Graph010151017->SetMarkerStyle(20);
   Graph_Graph_Graph010151017->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010151017->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010151017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010151017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010151017->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010151017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010151017->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010151017->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010151017->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010151017->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010151017->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010151017->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010151017->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010151017->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010151017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010151017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010151017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010151017->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010151017);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1018[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1018[12] = {
   0.4614196,
   0.4271029,
   0.4245085,
   0.4291302,
   0.484677,
   0.5551648,
   0.612824,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fex1018[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1018[12] = {
   0.03292394,
   0.0291401,
   0.02837533,
   0.02865434,
   0.03264185,
   0.03795683,
   0.04591478,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1018,Graph1_fy1018,Graph1_fex1018,Graph1_fey1018);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110161018 = new TH1F("Graph_Graph_Graph110161018","Graph",100,0,14.08);
   Graph_Graph_Graph110161018->SetMinimum(0);
   Graph_Graph_Graph110161018->SetMaximum(0.7246126);
   Graph_Graph_Graph110161018->SetDirectory(0);
   Graph_Graph_Graph110161018->SetStats(0);
   Graph_Graph_Graph110161018->SetLineWidth(2);
   Graph_Graph_Graph110161018->SetMarkerStyle(20);
   Graph_Graph_Graph110161018->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110161018->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110161018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110161018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110161018->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110161018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110161018->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110161018->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110161018->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110161018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110161018->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110161018->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110161018->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110161018->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110161018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110161018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110161018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110161018->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110161018);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"3.5< #it{y}* <4");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_5->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_6
   TPad *pic_fwd_6 = new TPad("pic_fwd_6", "pic_fwd_6",0.6766667,0.01,0.99,0.49);
   pic_fwd_6->Draw();
   pic_fwd_6->cd();
   pic_fwd_6->Range(0,0,1,1);
   pic_fwd_6->SetFillColor(0);
   pic_fwd_6->SetBorderMode(0);
   pic_fwd_6->SetBorderSize(2);
   pic_fwd_6->SetTickx(1);
   pic_fwd_6->SetTicky(1);
   pic_fwd_6->SetLeftMargin(0.2);
   pic_fwd_6->SetTopMargin(0.08);
   pic_fwd_6->SetBottomMargin(0.16);
   pic_fwd_6->SetFrameLineWidth(2);
   pic_fwd_6->SetFrameBorderMode(0);
   pic_fwd_6->Modified();
   pic_fwd->cd();
   pic_fwd->Modified();
   pic_fwd->cd();
   pic_fwd->SetSelected(pic_fwd);
}


==> figs/Fig16b.C <==
void ratio_bwd()
{
//=========Macro generated from canvas: pic_bwd/
//=========  (Fri Nov 10 01:04:52 2023) by ROOT version 6.22/00
   TCanvas *pic_bwd = new TCanvas("pic_bwd", "",718,1463,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_bwd->Range(0,0,1,1);
   pic_bwd->SetFillColor(0);
   pic_bwd->SetBorderMode(0);
   pic_bwd->SetBorderSize(2);
   pic_bwd->SetTickx(1);
   pic_bwd->SetTicky(1);
   pic_bwd->SetLeftMargin(0.2);
   pic_bwd->SetTopMargin(0.08);
   pic_bwd->SetBottomMargin(0.16);
   pic_bwd->SetFrameLineWidth(2);
   pic_bwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_bwd_1
   TPad *pic_bwd_1 = new TPad("pic_bwd_1", "pic_bwd_1",0.01,0.51,0.3233333,0.99);
   pic_bwd_1->Draw();
   pic_bwd_1->cd();
   pic_bwd_1->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_bwd_1->SetFillColor(0);
   pic_bwd_1->SetBorderMode(0);
   pic_bwd_1->SetBorderSize(2);
   pic_bwd_1->SetTickx(1);
   pic_bwd_1->SetTicky(1);
   pic_bwd_1->SetLeftMargin(0.2);
   pic_bwd_1->SetTopMargin(0.08);
   pic_bwd_1->SetBottomMargin(0.16);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   
   TH1F *stat0__11 = new TH1F("stat0__11","",12,1,13);
   stat0__11->SetBinContent(1,0.4491794);
   stat0__11->SetBinContent(2,0.5003978);
   stat0__11->SetBinContent(3,0.5308928);
   stat0__11->SetBinContent(4,0.5439146);
   stat0__11->SetBinContent(5,0.5128335);
   stat0__11->SetBinContent(6,0.4776238);
   stat0__11->SetBinContent(7,0.4850913);
   stat0__11->SetBinContent(8,0.5413157);
   stat0__11->SetBinContent(9,0.471139);
   stat0__11->SetBinContent(10,0.5035751);
   stat0__11->SetBinContent(11,0.4584263);
   stat0__11->SetBinContent(12,0.5309046);
   stat0__11->SetBinError(1,0.02047549);
   stat0__11->SetBinError(2,0.009964134);
   stat0__11->SetBinError(3,0.005449043);
   stat0__11->SetBinError(4,0.01323583);
   stat0__11->SetBinError(5,0.01538032);
   stat0__11->SetBinError(6,0.02080305);
   stat0__11->SetBinError(7,0.0168382);
   stat0__11->SetBinError(8,0.01803221);
   stat0__11->SetBinError(9,0.02499667);
   stat0__11->SetBinError(10,0.02806141);
   stat0__11->SetBinError(11,0.0222241);
   stat0__11->SetBinError(12,0.05072392);
   stat0__11->SetMinimum(0.25);
   stat0__11->SetMaximum(0.9);
   stat0__11->SetEntries(12);
   stat0__11->SetStats(0);
   stat0__11->SetMarkerStyle(20);
   stat0__11->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__11->GetXaxis()->SetNdivisions(505);
   stat0__11->GetXaxis()->SetLabelFont(132);
   stat0__11->GetXaxis()->SetLabelOffset(0.01);
   stat0__11->GetXaxis()->SetLabelSize(0.06);
   stat0__11->GetXaxis()->SetTitleSize(0.072);
   stat0__11->GetXaxis()->SetTitleOffset(0.95);
   stat0__11->GetXaxis()->SetTitleFont(132);
   stat0__11->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat0__11->GetYaxis()->SetNdivisions(504);
   stat0__11->GetYaxis()->SetLabelFont(132);
   stat0__11->GetYaxis()->SetLabelOffset(0.015);
   stat0__11->GetYaxis()->SetLabelSize(0.06);
   stat0__11->GetYaxis()->SetTitleSize(0.072);
   stat0__11->GetYaxis()->SetTitleOffset(1.1);
   stat0__11->GetYaxis()->SetTitleFont(132);
   stat0__11->GetZaxis()->SetLabelFont(132);
   stat0__11->GetZaxis()->SetLabelSize(0.06);
   stat0__11->GetZaxis()->SetTitleSize(0.072);
   stat0__11->GetZaxis()->SetTitleOffset(1.2);
   stat0__11->GetZaxis()->SetTitleFont(132);
   stat0__11->Draw("e");
   
   Double_t Graph0_fx1019[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1019[12] = {
   0.4491794,
   0.5003978,
   0.5308928,
   0.5439146,
   0.5128335,
   0.4776238,
   0.4850913,
   0.5413157,
   0.471139,
   0.5035751,
   0.4584263,
   0.5309046};
   Double_t Graph0_fex1019[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1019[12] = {
   0.06873196,
   0.02115508,
   0.0213036,
   0.02129752,
   0.02264944,
   0.02852931,
   0.02175941,
   0.02803306,
   0.02824917,
   0.04988838,
   0.04112341,
   0.06462256};
   TGraphErrors *gre = new TGraphErrors(12,Graph0_fx1019,Graph0_fy1019,Graph0_fex1019,Graph0_fey1019);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01019 = new TH1F("Graph_Graph01019","Graph",100,0.16,13.84);
   Graph_Graph01019->SetMinimum(0.3589394);
   Graph_Graph01019->SetMaximum(0.6170351);
   Graph_Graph01019->SetDirectory(0);
   Graph_Graph01019->SetStats(0);
   Graph_Graph01019->SetLineWidth(2);
   Graph_Graph01019->SetMarkerStyle(20);
   Graph_Graph01019->GetXaxis()->SetNdivisions(505);
   Graph_Graph01019->GetXaxis()->SetLabelFont(132);
   Graph_Graph01019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01019->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01019->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01019->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01019->GetXaxis()->SetTitleFont(132);
   Graph_Graph01019->GetYaxis()->SetLabelFont(132);
   Graph_Graph01019->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01019->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01019->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01019->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01019->GetYaxis()->SetTitleFont(132);
   Graph_Graph01019->GetZaxis()->SetLabelFont(132);
   Graph_Graph01019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01019->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01019);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1020[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1020[12] = {
   0.4491794,
   0.5003978,
   0.5308928,
   0.5439146,
   0.5128335,
   0.4776238,
   0.4850913,
   0.5413157,
   0.471139,
   0.5035751,
   0.4584263,
   0.5309046};
   Double_t Graph1_fex1020[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1020[12] = {
   0.03505264,
   0.03732354,
   0.03724646,
   0.03743203,
   0.0350003,
   0.0325555,
   0.03280065,
   0.03667793,
   0.032268,
   0.03464488,
   0.0317319,
   0.03721887};
   gre = new TGraphErrors(12,Graph1_fx1020,Graph1_fy1020,Graph1_fex1020,Graph1_fey1020);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11020 = new TH1F("Graph_Graph11020","Graph",100,0,14.08);
   Graph_Graph11020->SetMinimum(0.3974047);
   Graph_Graph11020->SetMaximum(0.5980686);
   Graph_Graph11020->SetDirectory(0);
   Graph_Graph11020->SetStats(0);
   Graph_Graph11020->SetLineWidth(2);
   Graph_Graph11020->SetMarkerStyle(20);
   Graph_Graph11020->GetXaxis()->SetNdivisions(505);
   Graph_Graph11020->GetXaxis()->SetLabelFont(132);
   Graph_Graph11020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11020->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11020->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11020->GetXaxis()->SetTitleFont(132);
   Graph_Graph11020->GetYaxis()->SetLabelFont(132);
   Graph_Graph11020->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11020->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11020->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11020->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11020->GetYaxis()->SetTitleFont(132);
   Graph_Graph11020->GetZaxis()->SetLabelFont(132);
   Graph_Graph11020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11020->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11020);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3011[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3011[20] = {
   0.4370937,
   0.4796177,
   0.5171792,
   0.5047407,
   0.4809406,
   0.4667904,
   0.4539484,
   0.445974,
   0.4429306,
   0.4367158,
   0.437512,
   0.4337322,
   0.4061642,
   0.4054428,
   0.4536208,
   0.4622868,
   0.5146537,
   0.3744631,
   0.4243172,
   0.5194971};
   Double_t Graph2_felx3011[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3011[20] = {
   0.02548474,
   0.06188607,
   0.09081408,
   0.07395561,
   0.04816707,
   0.03317662,
   0.0175204,
   0.00908167,
   0.00581242,
   0.00013135,
   0.00235165,
   0.00017765,
   0.00050295,
   0.00083062,
   0.02864294,
   0.05661354,
   0.08259218,
   0.00080373,
   0.00135759,
   0.1096809};
   Double_t Graph2_fehx3011[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3011[20] = {
   0.00524818,
   0.00443494,
   0.00291075,
   0.00154015,
   0.00089301,
   0.0004977,
   0.00190524,
   0.00892955,
   0.01211527,
   0.01695699,
   0.01683793,
   0.01593159,
   0.05381866,
   0.04043042,
   0.00304812,
   0.00047306,
   0.00235849,
   0.1238925,
   0.05323247,
   0.00160033};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,Graph2_fx3011,Graph2_fy3011,Graph2_felx3011,Graph2_fehx3011,Graph2_fely3011,Graph2_fehy3011);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23011 = new TH1F("Graph_Graph23011","Graph",100,0,21.4);
   Graph_Graph23011->SetMinimum(0.3589155);
   Graph_Graph23011->SetMaximum(0.5358412);
   Graph_Graph23011->SetDirectory(0);
   Graph_Graph23011->SetStats(0);
   Graph_Graph23011->SetLineWidth(2);
   Graph_Graph23011->SetMarkerStyle(20);
   Graph_Graph23011->GetXaxis()->SetNdivisions(505);
   Graph_Graph23011->GetXaxis()->SetLabelFont(132);
   Graph_Graph23011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23011->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23011->GetXaxis()->SetTitleFont(132);
   Graph_Graph23011->GetYaxis()->SetLabelFont(132);
   Graph_Graph23011->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23011->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23011->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23011->GetYaxis()->SetTitleFont(132);
   Graph_Graph23011->GetZaxis()->SetLabelFont(132);
   Graph_Graph23011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23011);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3012[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3012[20] = {
   0.4398438,
   0.4822014,
   0.5187928,
   0.5054566,
   0.4827866,
   0.4664236,
   0.4547667,
   0.4474811,
   0.441566,
   0.4375994,
   0.4372641,
   0.4267919,
   0.4403479,
   0.3972688,
   0.4311658,
   0.4760918,
   0.4901898,
   0.3525963,
   0.4028455,
   0.4739832};
   Double_t Graph3_felx3012[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3012[20] = {
   0.02357262,
   0.06104413,
   0.09103779,
   0.07479479,
   0.0500083,
   0.03135047,
   0.01843081,
   0.01129235,
   0.0084803,
   0.0002466,
   9.689e-05,
   0.00057441,
   0.00089611,
   0.00047461,
   0.00310624,
   0.08574884,
   0.03544302,
   0.00096683,
   0.00149118,
   0.06179996};
   Double_t Graph3_fehx3012[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3012[20] = {
   0.004687,
   0.00392839,
   0.0030917,
   0.00195728,
   0.00125984,
   0.0008576,
   0.00269215,
   0.00524675,
   0.01458446,
   0.01798446,
   0.01223349,
   0.02845383,
   0.00917206,
   0.0461986,
   0.0555531,
   0.00262817,
   0.00232234,
   0.1568885,
   0.09997333,
   0.00035691};
   grae = new TGraphAsymmErrors(20,Graph3_fx3012,Graph3_fy3012,Graph3_felx3012,Graph3_fehx3012,Graph3_fely3012,Graph3_fehy3012);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1189;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1190;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33012 = new TH1F("Graph_Graph33012","Graph",100,0,21.4);
   Graph_Graph33012->SetMinimum(0.3346039);
   Graph_Graph33012->SetMaximum(0.5389101);
   Graph_Graph33012->SetDirectory(0);
   Graph_Graph33012->SetStats(0);
   Graph_Graph33012->SetLineWidth(2);
   Graph_Graph33012->SetMarkerStyle(20);
   Graph_Graph33012->GetXaxis()->SetNdivisions(505);
   Graph_Graph33012->GetXaxis()->SetLabelFont(132);
   Graph_Graph33012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33012->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33012->GetXaxis()->SetTitleFont(132);
   Graph_Graph33012->GetYaxis()->SetLabelFont(132);
   Graph_Graph33012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33012->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33012->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33012->GetYaxis()->SetTitleFont(132);
   Graph_Graph33012->GetZaxis()->SetLabelFont(132);
   Graph_Graph33012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33012);
   
   grae->Draw("3,");
   
   TH1F *stat0__12 = new TH1F("stat0__12","",12,1,13);
   stat0__12->SetBinContent(1,0.4491794);
   stat0__12->SetBinContent(2,0.5003978);
   stat0__12->SetBinContent(3,0.5308928);
   stat0__12->SetBinContent(4,0.5439146);
   stat0__12->SetBinContent(5,0.5128335);
   stat0__12->SetBinContent(6,0.4776238);
   stat0__12->SetBinContent(7,0.4850913);
   stat0__12->SetBinContent(8,0.5413157);
   stat0__12->SetBinContent(9,0.471139);
   stat0__12->SetBinContent(10,0.5035751);
   stat0__12->SetBinContent(11,0.4584263);
   stat0__12->SetBinContent(12,0.5309046);
   stat0__12->SetBinError(1,0.02047549);
   stat0__12->SetBinError(2,0.009964134);
   stat0__12->SetBinError(3,0.005449043);
   stat0__12->SetBinError(4,0.01323583);
   stat0__12->SetBinError(5,0.01538032);
   stat0__12->SetBinError(6,0.02080305);
   stat0__12->SetBinError(7,0.0168382);
   stat0__12->SetBinError(8,0.01803221);
   stat0__12->SetBinError(9,0.02499667);
   stat0__12->SetBinError(10,0.02806141);
   stat0__12->SetBinError(11,0.0222241);
   stat0__12->SetBinError(12,0.05072392);
   stat0__12->SetMinimum(0.25);
   stat0__12->SetMaximum(0.9);
   stat0__12->SetEntries(12);
   stat0__12->SetStats(0);
   stat0__12->SetMarkerStyle(20);
   stat0__12->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__12->GetXaxis()->SetNdivisions(505);
   stat0__12->GetXaxis()->SetLabelFont(132);
   stat0__12->GetXaxis()->SetLabelOffset(0.01);
   stat0__12->GetXaxis()->SetLabelSize(0.06);
   stat0__12->GetXaxis()->SetTitleSize(0.072);
   stat0__12->GetXaxis()->SetTitleOffset(0.95);
   stat0__12->GetXaxis()->SetTitleFont(132);
   stat0__12->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat0__12->GetYaxis()->SetNdivisions(504);
   stat0__12->GetYaxis()->SetLabelFont(132);
   stat0__12->GetYaxis()->SetLabelOffset(0.015);
   stat0__12->GetYaxis()->SetLabelSize(0.06);
   stat0__12->GetYaxis()->SetTitleSize(0.072);
   stat0__12->GetYaxis()->SetTitleOffset(1.1);
   stat0__12->GetYaxis()->SetTitleFont(132);
   stat0__12->GetZaxis()->SetLabelFont(132);
   stat0__12->GetZaxis()->SetLabelSize(0.06);
   stat0__12->GetZaxis()->SetTitleSize(0.072);
   stat0__12->GetZaxis()->SetTitleOffset(1.2);
   stat0__12->GetZaxis()->SetTitleFont(132);
   stat0__12->Draw("same,e");
   
   Double_t Graph0_fx1021[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1021[12] = {
   0.4491794,
   0.5003978,
   0.5308928,
   0.5439146,
   0.5128335,
   0.4776238,
   0.4850913,
   0.5413157,
   0.471139,
   0.5035751,
   0.4584263,
   0.5309046};
   Double_t Graph0_fex1021[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1021[12] = {
   0.06873196,
   0.02115508,
   0.0213036,
   0.02129752,
   0.02264944,
   0.02852931,
   0.02175941,
   0.02803306,
   0.02824917,
   0.04988838,
   0.04112341,
   0.06462256};
   gre = new TGraphErrors(12,Graph0_fx1021,Graph0_fy1021,Graph0_fex1021,Graph0_fey1021);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010191021 = new TH1F("Graph_Graph_Graph010191021","Graph",100,0.16,13.84);
   Graph_Graph_Graph010191021->SetMinimum(0.3589394);
   Graph_Graph_Graph010191021->SetMaximum(0.6170351);
   Graph_Graph_Graph010191021->SetDirectory(0);
   Graph_Graph_Graph010191021->SetStats(0);
   Graph_Graph_Graph010191021->SetLineWidth(2);
   Graph_Graph_Graph010191021->SetMarkerStyle(20);
   Graph_Graph_Graph010191021->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010191021->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010191021->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010191021->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010191021->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010191021->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010191021->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010191021->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010191021->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010191021->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010191021->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010191021->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010191021->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010191021->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010191021->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010191021->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010191021->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010191021->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010191021);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1022[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1022[12] = {
   0.4491794,
   0.5003978,
   0.5308928,
   0.5439146,
   0.5128335,
   0.4776238,
   0.4850913,
   0.5413157,
   0.471139,
   0.5035751,
   0.4584263,
   0.5309046};
   Double_t Graph1_fex1022[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1022[12] = {
   0.03505264,
   0.03732354,
   0.03724646,
   0.03743203,
   0.0350003,
   0.0325555,
   0.03280065,
   0.03667793,
   0.032268,
   0.03464488,
   0.0317319,
   0.03721887};
   gre = new TGraphErrors(12,Graph1_fx1022,Graph1_fy1022,Graph1_fex1022,Graph1_fey1022);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110201022 = new TH1F("Graph_Graph_Graph110201022","Graph",100,0,14.08);
   Graph_Graph_Graph110201022->SetMinimum(0.3974047);
   Graph_Graph_Graph110201022->SetMaximum(0.5980686);
   Graph_Graph_Graph110201022->SetDirectory(0);
   Graph_Graph_Graph110201022->SetStats(0);
   Graph_Graph_Graph110201022->SetLineWidth(2);
   Graph_Graph_Graph110201022->SetMarkerStyle(20);
   Graph_Graph_Graph110201022->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110201022->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110201022->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110201022->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110201022->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110201022->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110201022->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110201022->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110201022->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110201022->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110201022->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110201022->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110201022->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110201022->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110201022->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110201022->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110201022->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110201022->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110201022);
   
   gre->Draw(",e2");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"-3< #it{y}* <-2.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_1->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_2
   TPad *pic_bwd_2 = new TPad("pic_bwd_2", "pic_bwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_bwd_2->Draw();
   pic_bwd_2->cd();
   pic_bwd_2->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_bwd_2->SetFillColor(0);
   pic_bwd_2->SetBorderMode(0);
   pic_bwd_2->SetBorderSize(2);
   pic_bwd_2->SetTickx(1);
   pic_bwd_2->SetTicky(1);
   pic_bwd_2->SetLeftMargin(0.2);
   pic_bwd_2->SetTopMargin(0.08);
   pic_bwd_2->SetBottomMargin(0.16);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   
   TH1F *stat1__13 = new TH1F("stat1__13","",12,1,13);
   stat1__13->SetBinContent(1,0.5253705);
   stat1__13->SetBinContent(2,0.4921991);
   stat1__13->SetBinContent(3,0.515865);
   stat1__13->SetBinContent(4,0.544419);
   stat1__13->SetBinContent(5,0.5413805);
   stat1__13->SetBinContent(6,0.505676);
   stat1__13->SetBinContent(7,0.5256751);
   stat1__13->SetBinContent(8,0.5409473);
   stat1__13->SetBinContent(9,0.5066933);
   stat1__13->SetBinContent(10,0.5901173);
   stat1__13->SetBinContent(11,0.5479574);
   stat1__13->SetBinContent(12,0.4720609);
   stat1__13->SetBinError(1,0.0191308);
   stat1__13->SetBinError(2,0.01110394);
   stat1__13->SetBinError(3,0.01231637);
   stat1__13->SetBinError(4,0.006118536);
   stat1__13->SetBinError(5,0.006670509);
   stat1__13->SetBinError(6,0.006583949);
   stat1__13->SetBinError(7,0.01387671);
   stat1__13->SetBinError(8,0.01345374);
   stat1__13->SetBinError(9,0.02086599);
   stat1__13->SetBinError(10,0.02462886);
   stat1__13->SetBinError(11,0.02826161);
   stat1__13->SetBinError(12,0.03788216);
   stat1__13->SetMinimum(0.25);
   stat1__13->SetMaximum(0.9);
   stat1__13->SetEntries(12);
   stat1__13->SetStats(0);
   stat1__13->SetMarkerStyle(20);
   stat1__13->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat1__13->GetXaxis()->SetNdivisions(505);
   stat1__13->GetXaxis()->SetLabelFont(132);
   stat1__13->GetXaxis()->SetLabelOffset(0.01);
   stat1__13->GetXaxis()->SetLabelSize(0.06);
   stat1__13->GetXaxis()->SetTitleSize(0.072);
   stat1__13->GetXaxis()->SetTitleOffset(0.95);
   stat1__13->GetXaxis()->SetTitleFont(132);
   stat1__13->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat1__13->GetYaxis()->SetNdivisions(504);
   stat1__13->GetYaxis()->SetLabelFont(132);
   stat1__13->GetYaxis()->SetLabelOffset(0.015);
   stat1__13->GetYaxis()->SetLabelSize(0.06);
   stat1__13->GetYaxis()->SetTitleSize(0.072);
   stat1__13->GetYaxis()->SetTitleOffset(1.1);
   stat1__13->GetYaxis()->SetTitleFont(132);
   stat1__13->GetZaxis()->SetLabelFont(132);
   stat1__13->GetZaxis()->SetLabelSize(0.06);
   stat1__13->GetZaxis()->SetTitleSize(0.072);
   stat1__13->GetZaxis()->SetTitleOffset(1.2);
   stat1__13->GetZaxis()->SetTitleFont(132);
   stat1__13->Draw("e");
   
   Double_t Graph0_fx1023[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1023[12] = {
   0.5253705,
   0.4921991,
   0.515865,
   0.544419,
   0.5413805,
   0.505676,
   0.5256751,
   0.5409473,
   0.5066933,
   0.5901173,
   0.5479574,
   0.4720609};
   Double_t Graph0_fex1023[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1023[12] = {
   0.02969142,
   0.02425192,
   0.01697586,
   0.01725363,
   0.022967,
   0.02151556,
   0.02438443,
   0.03297921,
   0.03598039,
   0.05897078,
   0.05282246,
   0.05401886};
   gre = new TGraphErrors(12,Graph0_fx1023,Graph0_fy1023,Graph0_fex1023,Graph0_fey1023);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01023 = new TH1F("Graph_Graph01023","Graph",100,0.16,13.84);
   Graph_Graph01023->SetMinimum(0.3949374);
   Graph_Graph01023->SetMaximum(0.6721927);
   Graph_Graph01023->SetDirectory(0);
   Graph_Graph01023->SetStats(0);
   Graph_Graph01023->SetLineWidth(2);
   Graph_Graph01023->SetMarkerStyle(20);
   Graph_Graph01023->GetXaxis()->SetNdivisions(505);
   Graph_Graph01023->GetXaxis()->SetLabelFont(132);
   Graph_Graph01023->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01023->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01023->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01023->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01023->GetXaxis()->SetTitleFont(132);
   Graph_Graph01023->GetYaxis()->SetLabelFont(132);
   Graph_Graph01023->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01023->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01023->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01023->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01023->GetYaxis()->SetTitleFont(132);
   Graph_Graph01023->GetZaxis()->SetLabelFont(132);
   Graph_Graph01023->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01023->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01023->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01023->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01023);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1024[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1024[12] = {
   0.5253705,
   0.4921991,
   0.515865,
   0.544419,
   0.5413805,
   0.505676,
   0.5256751,
   0.5409473,
   0.5066933,
   0.5901173,
   0.5479574,
   0.4720609};
   Double_t Graph1_fex1024[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1024[12] = {
   0.03688754,
   0.03289558,
   0.03397624,
   0.03578497,
   0.03574307,
   0.03341963,
   0.03487586,
   0.03590625,
   0.03393876,
   0.03972076,
   0.03746306,
   0.03227436};
   gre = new TGraphErrors(12,Graph1_fx1024,Graph1_fy1024,Graph1_fex1024,Graph1_fey1024);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11024 = new TH1F("Graph_Graph11024","Graph",100,0,14.08);
   Graph_Graph11024->SetMinimum(0.4207813);
   Graph_Graph11024->SetMaximum(0.6488432);
   Graph_Graph11024->SetDirectory(0);
   Graph_Graph11024->SetStats(0);
   Graph_Graph11024->SetLineWidth(2);
   Graph_Graph11024->SetMarkerStyle(20);
   Graph_Graph11024->GetXaxis()->SetNdivisions(505);
   Graph_Graph11024->GetXaxis()->SetLabelFont(132);
   Graph_Graph11024->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11024->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11024->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11024->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11024->GetXaxis()->SetTitleFont(132);
   Graph_Graph11024->GetYaxis()->SetLabelFont(132);
   Graph_Graph11024->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11024->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11024->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11024->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11024->GetYaxis()->SetTitleFont(132);
   Graph_Graph11024->GetZaxis()->SetLabelFont(132);
   Graph_Graph11024->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11024->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11024->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11024->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11024);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3013[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3013[20] = {
   0.4345477,
   0.4770594,
   0.5157219,
   0.5029236,
   0.4805298,
   0.4644362,
   0.4550041,
   0.4482576,
   0.4404474,
   0.4355545,
   0.437326,
   0.4286693,
   0.4309093,
   0.4543799,
   0.4313116,
   0.4806971,
   0.3949806,
   0.4577724,
   0.5000587,
   0.4707776};
   Double_t Graph2_felx3013[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3013[20] = {
   0.02684429,
   0.06162042,
   0.09134697,
   0.07406295,
   0.04930125,
   0.03161481,
   0.01773698,
   0.01327211,
   0.00459873,
   8.439e-05,
   0.00162478,
   6.969e-05,
   0.00059277,
   0.01494423,
   0.00206035,
   0.03284738,
   0.00097545,
   0.07289697,
   0.126875,
   0.1063255};
   Double_t Graph2_fehx3013[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3013[20] = {
   0.00640045,
   0.00390212,
   0.00235104,
   0.0011343,
   0.00061779,
   0.00043466,
   0.00048159,
   0.00639486,
   0.01657669,
   0.01890205,
   0.0084537,
   0.03361777,
   0.01604115,
   0.00084188,
   0.01294876,
   0.0005957,
   0.06820745,
   0.05143681,
   0.00048493,
   0.00063753};
   grae = new TGraphAsymmErrors(20,Graph2_fx3013,Graph2_fy3013,Graph2_felx3013,Graph2_fehx3013,Graph2_fely3013,Graph2_fehy3013);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23013 = new TH1F("Graph_Graph23013","Graph",100,0,21.4);
   Graph_Graph23013->SetMinimum(0.3490901);
   Graph_Graph23013->SetMaximum(0.533435);
   Graph_Graph23013->SetDirectory(0);
   Graph_Graph23013->SetStats(0);
   Graph_Graph23013->SetLineWidth(2);
   Graph_Graph23013->SetMarkerStyle(20);
   Graph_Graph23013->GetXaxis()->SetNdivisions(505);
   Graph_Graph23013->GetXaxis()->SetLabelFont(132);
   Graph_Graph23013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23013->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23013->GetXaxis()->SetTitleFont(132);
   Graph_Graph23013->GetYaxis()->SetLabelFont(132);
   Graph_Graph23013->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23013->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23013->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23013->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23013->GetYaxis()->SetTitleFont(132);
   Graph_Graph23013->GetZaxis()->SetLabelFont(132);
   Graph_Graph23013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23013);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3014[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3014[20] = {
   0.4373822,
   0.4796366,
   0.5172534,
   0.5039222,
   0.4809294,
   0.4649216,
   0.4523564,
   0.4494162,
   0.4430496,
   0.4333707,
   0.4372829,
   0.4331594,
   0.4285452,
   0.4339347,
   0.4042807,
   0.4760716,
   0.4115654,
   0.3924133,
   0.4011883,
   0.4879449};
   Double_t Graph3_felx3014[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3014[20] = {
   0.02665828,
   0.0630478,
   0.09286209,
   0.07502125,
   0.04928902,
   0.03109727,
   0.01767248,
   0.01412781,
   0.00499114,
   0.00022275,
   0.00015426,
   0.00044241,
   0.00020537,
   0.00211388,
   0.00073186,
   0.05348818,
   0.00250747,
   0.00335007,
   0.01065853,
   0.06345988};
   Double_t Graph3_fehx3014[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3014[20] = {
   0.00532979,
   0.00454517,
   0.00333823,
   0.00203675,
   0.0011808,
   0.00086454,
   0.00405766,
   0.00431744,
   0.01020139,
   0.02172234,
   0.01559928,
   0.0211038,
   0.0335065,
   0.0176053,
   0.04087875,
   0.00101096,
   0.03221124,
   0.04897106,
   0.03236529,
   0.00178296};
   grae = new TGraphAsymmErrors(20,Graph3_fx3014,Graph3_fy3014,Graph3_felx3014,Graph3_fehx3014,Graph3_fely3014,Graph3_fehy3014);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1191;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1192;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33014 = new TH1F("Graph_Graph33014","Graph",100,0,21.4);
   Graph_Graph33014->SetMinimum(0.3759104);
   Graph_Graph33014->SetMaximum(0.5337445);
   Graph_Graph33014->SetDirectory(0);
   Graph_Graph33014->SetStats(0);
   Graph_Graph33014->SetLineWidth(2);
   Graph_Graph33014->SetMarkerStyle(20);
   Graph_Graph33014->GetXaxis()->SetNdivisions(505);
   Graph_Graph33014->GetXaxis()->SetLabelFont(132);
   Graph_Graph33014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33014->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33014->GetXaxis()->SetTitleFont(132);
   Graph_Graph33014->GetYaxis()->SetLabelFont(132);
   Graph_Graph33014->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33014->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33014->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33014->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33014->GetYaxis()->SetTitleFont(132);
   Graph_Graph33014->GetZaxis()->SetLabelFont(132);
   Graph_Graph33014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33014);
   
   grae->Draw("3,");
   
   TH1F *stat1__14 = new TH1F("stat1__14","",12,1,13);
   stat1__14->SetBinContent(1,0.5253705);
   stat1__14->SetBinContent(2,0.4921991);
   stat1__14->SetBinContent(3,0.515865);
   stat1__14->SetBinContent(4,0.544419);
   stat1__14->SetBinContent(5,0.5413805);
   stat1__14->SetBinContent(6,0.505676);
   stat1__14->SetBinContent(7,0.5256751);
   stat1__14->SetBinContent(8,0.5409473);
   stat1__14->SetBinContent(9,0.5066933);
   stat1__14->SetBinContent(10,0.5901173);
   stat1__14->SetBinContent(11,0.5479574);
   stat1__14->SetBinContent(12,0.4720609);
   stat1__14->SetBinError(1,0.0191308);
   stat1__14->SetBinError(2,0.01110394);
   stat1__14->SetBinError(3,0.01231637);
   stat1__14->SetBinError(4,0.006118536);
   stat1__14->SetBinError(5,0.006670509);
   stat1__14->SetBinError(6,0.006583949);
   stat1__14->SetBinError(7,0.01387671);
   stat1__14->SetBinError(8,0.01345374);
   stat1__14->SetBinError(9,0.02086599);
   stat1__14->SetBinError(10,0.02462886);
   stat1__14->SetBinError(11,0.02826161);
   stat1__14->SetBinError(12,0.03788216);
   stat1__14->SetMinimum(0.25);
   stat1__14->SetMaximum(0.9);
   stat1__14->SetEntries(12);
   stat1__14->SetStats(0);
   stat1__14->SetMarkerStyle(20);
   stat1__14->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat1__14->GetXaxis()->SetNdivisions(505);
   stat1__14->GetXaxis()->SetLabelFont(132);
   stat1__14->GetXaxis()->SetLabelOffset(0.01);
   stat1__14->GetXaxis()->SetLabelSize(0.06);
   stat1__14->GetXaxis()->SetTitleSize(0.072);
   stat1__14->GetXaxis()->SetTitleOffset(0.95);
   stat1__14->GetXaxis()->SetTitleFont(132);
   stat1__14->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat1__14->GetYaxis()->SetNdivisions(504);
   stat1__14->GetYaxis()->SetLabelFont(132);
   stat1__14->GetYaxis()->SetLabelOffset(0.015);
   stat1__14->GetYaxis()->SetLabelSize(0.06);
   stat1__14->GetYaxis()->SetTitleSize(0.072);
   stat1__14->GetYaxis()->SetTitleOffset(1.1);
   stat1__14->GetYaxis()->SetTitleFont(132);
   stat1__14->GetZaxis()->SetLabelFont(132);
   stat1__14->GetZaxis()->SetLabelSize(0.06);
   stat1__14->GetZaxis()->SetTitleSize(0.072);
   stat1__14->GetZaxis()->SetTitleOffset(1.2);
   stat1__14->GetZaxis()->SetTitleFont(132);
   stat1__14->Draw("same,e");
   
   Double_t Graph0_fx1025[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1025[12] = {
   0.5253705,
   0.4921991,
   0.515865,
   0.544419,
   0.5413805,
   0.505676,
   0.5256751,
   0.5409473,
   0.5066933,
   0.5901173,
   0.5479574,
   0.4720609};
   Double_t Graph0_fex1025[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1025[12] = {
   0.02969142,
   0.02425192,
   0.01697586,
   0.01725363,
   0.022967,
   0.02151556,
   0.02438443,
   0.03297921,
   0.03598039,
   0.05897078,
   0.05282246,
   0.05401886};
   gre = new TGraphErrors(12,Graph0_fx1025,Graph0_fy1025,Graph0_fex1025,Graph0_fey1025);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010231025 = new TH1F("Graph_Graph_Graph010231025","Graph",100,0.16,13.84);
   Graph_Graph_Graph010231025->SetMinimum(0.3949374);
   Graph_Graph_Graph010231025->SetMaximum(0.6721927);
   Graph_Graph_Graph010231025->SetDirectory(0);
   Graph_Graph_Graph010231025->SetStats(0);
   Graph_Graph_Graph010231025->SetLineWidth(2);
   Graph_Graph_Graph010231025->SetMarkerStyle(20);
   Graph_Graph_Graph010231025->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010231025->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010231025->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010231025->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010231025->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010231025->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010231025->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010231025->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010231025->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010231025->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010231025->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010231025->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010231025->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010231025->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010231025->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010231025->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010231025->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010231025->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010231025);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1026[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1026[12] = {
   0.5253705,
   0.4921991,
   0.515865,
   0.544419,
   0.5413805,
   0.505676,
   0.5256751,
   0.5409473,
   0.5066933,
   0.5901173,
   0.5479574,
   0.4720609};
   Double_t Graph1_fex1026[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1026[12] = {
   0.03688754,
   0.03289558,
   0.03397624,
   0.03578497,
   0.03574307,
   0.03341963,
   0.03487586,
   0.03590625,
   0.03393876,
   0.03972076,
   0.03746306,
   0.03227436};
   gre = new TGraphErrors(12,Graph1_fx1026,Graph1_fy1026,Graph1_fex1026,Graph1_fey1026);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110241026 = new TH1F("Graph_Graph_Graph110241026","Graph",100,0,14.08);
   Graph_Graph_Graph110241026->SetMinimum(0.4207813);
   Graph_Graph_Graph110241026->SetMaximum(0.6488432);
   Graph_Graph_Graph110241026->SetDirectory(0);
   Graph_Graph_Graph110241026->SetStats(0);
   Graph_Graph_Graph110241026->SetLineWidth(2);
   Graph_Graph_Graph110241026->SetMarkerStyle(20);
   Graph_Graph_Graph110241026->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110241026->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110241026->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110241026->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110241026->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110241026->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110241026->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110241026->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110241026->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110241026->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110241026->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110241026->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110241026->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110241026->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110241026->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110241026->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110241026->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110241026->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110241026);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"-3.5< #it{y}* <-3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_2->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_3
   TPad *pic_bwd_3 = new TPad("pic_bwd_3", "pic_bwd_3",0.6766667,0.51,0.99,0.99);
   pic_bwd_3->Draw();
   pic_bwd_3->cd();
   pic_bwd_3->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_bwd_3->SetFillColor(0);
   pic_bwd_3->SetBorderMode(0);
   pic_bwd_3->SetBorderSize(2);
   pic_bwd_3->SetTickx(1);
   pic_bwd_3->SetTicky(1);
   pic_bwd_3->SetLeftMargin(0.2);
   pic_bwd_3->SetTopMargin(0.08);
   pic_bwd_3->SetBottomMargin(0.16);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   
   TH1F *stat2__15 = new TH1F("stat2__15","",12,1,13);
   stat2__15->SetBinContent(1,0.4653832);
   stat2__15->SetBinContent(2,0.5158264);
   stat2__15->SetBinContent(3,0.5288389);
   stat2__15->SetBinContent(4,0.5234553);
   stat2__15->SetBinContent(5,0.5434276);
   stat2__15->SetBinContent(6,0.4947274);
   stat2__15->SetBinContent(7,0.552753);
   stat2__15->SetBinContent(8,0.4932678);
   stat2__15->SetBinContent(9,0.511871);
   stat2__15->SetBinContent(10,0.5050226);
   stat2__15->SetBinContent(11,0.4754136);
   stat2__15->SetBinContent(12,0.5160887);
   stat2__15->SetBinError(1,0.01896691);
   stat2__15->SetBinError(2,0.005324054);
   stat2__15->SetBinError(3,0.009345388);
   stat2__15->SetBinError(4,0.01118097);
   stat2__15->SetBinError(5,0.007629984);
   stat2__15->SetBinError(6,0.01091541);
   stat2__15->SetBinError(7,0.01303859);
   stat2__15->SetBinError(8,0.04448481);
   stat2__15->SetBinError(9,0.02133024);
   stat2__15->SetBinError(10,0.02891377);
   stat2__15->SetBinError(11,0.04134424);
   stat2__15->SetBinError(12,0.05979653);
   stat2__15->SetMinimum(0.25);
   stat2__15->SetMaximum(0.9);
   stat2__15->SetEntries(12);
   stat2__15->SetStats(0);
   stat2__15->SetMarkerStyle(20);
   stat2__15->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat2__15->GetXaxis()->SetNdivisions(505);
   stat2__15->GetXaxis()->SetLabelFont(132);
   stat2__15->GetXaxis()->SetLabelOffset(0.01);
   stat2__15->GetXaxis()->SetLabelSize(0.06);
   stat2__15->GetXaxis()->SetTitleSize(0.072);
   stat2__15->GetXaxis()->SetTitleOffset(0.95);
   stat2__15->GetXaxis()->SetTitleFont(132);
   stat2__15->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat2__15->GetYaxis()->SetNdivisions(504);
   stat2__15->GetYaxis()->SetLabelFont(132);
   stat2__15->GetYaxis()->SetLabelOffset(0.015);
   stat2__15->GetYaxis()->SetLabelSize(0.06);
   stat2__15->GetYaxis()->SetTitleSize(0.072);
   stat2__15->GetYaxis()->SetTitleOffset(1.1);
   stat2__15->GetYaxis()->SetTitleFont(132);
   stat2__15->GetZaxis()->SetLabelFont(132);
   stat2__15->GetZaxis()->SetLabelSize(0.06);
   stat2__15->GetZaxis()->SetTitleSize(0.072);
   stat2__15->GetZaxis()->SetTitleOffset(1.2);
   stat2__15->GetZaxis()->SetTitleFont(132);
   stat2__15->Draw("e");
   
   Double_t Graph0_fx1027[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1027[12] = {
   0.4653832,
   0.5158264,
   0.5288389,
   0.5234553,
   0.5434276,
   0.4947274,
   0.552753,
   0.4932678,
   0.511871,
   0.5050226,
   0.4754136,
   0.5160887};
   Double_t Graph0_fex1027[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1027[12] = {
   0.02590752,
   0.01694716,
   0.01852234,
   0.02943132,
   0.02637202,
   0.02523238,
   0.03710346,
   0.03158913,
   0.04517462,
   0.06328963,
   0.05422479,
   0.07900844};
   gre = new TGraphErrors(12,Graph0_fx1027,Graph0_fy1027,Graph0_fex1027,Graph0_fey1027);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01027 = new TH1F("Graph_Graph01027","Graph",100,0.16,13.84);
   Graph_Graph01027->SetMinimum(0.4037979);
   Graph_Graph01027->SetMaximum(0.6124879);
   Graph_Graph01027->SetDirectory(0);
   Graph_Graph01027->SetStats(0);
   Graph_Graph01027->SetLineWidth(2);
   Graph_Graph01027->SetMarkerStyle(20);
   Graph_Graph01027->GetXaxis()->SetNdivisions(505);
   Graph_Graph01027->GetXaxis()->SetLabelFont(132);
   Graph_Graph01027->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01027->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01027->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01027->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01027->GetXaxis()->SetTitleFont(132);
   Graph_Graph01027->GetYaxis()->SetLabelFont(132);
   Graph_Graph01027->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01027->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01027->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01027->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01027->GetYaxis()->SetTitleFont(132);
   Graph_Graph01027->GetZaxis()->SetLabelFont(132);
   Graph_Graph01027->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01027->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01027->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01027->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01027);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1028[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1028[12] = {
   0.4653832,
   0.5158264,
   0.5288389,
   0.5234553,
   0.5434276,
   0.4947274,
   0.552753,
   0.4932678,
   0.511871,
   0.5050226,
   0.4754136,
   0.5160887};
   Double_t Graph1_fex1028[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1028[12] = {
   0.0325176,
   0.03444108,
   0.03472424,
   0.03404587,
   0.0353486,
   0.03222904,
   0.03625836,
   0.03243619,
   0.03380249,
   0.03385479,
   0.03181938,
   0.03619376};
   gre = new TGraphErrors(12,Graph1_fx1028,Graph1_fy1028,Graph1_fex1028,Graph1_fey1028);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11028 = new TH1F("Graph_Graph11028","Graph",100,0,14.08);
   Graph_Graph11028->SetMinimum(0.417251);
   Graph_Graph11028->SetMaximum(0.6046259);
   Graph_Graph11028->SetDirectory(0);
   Graph_Graph11028->SetStats(0);
   Graph_Graph11028->SetLineWidth(2);
   Graph_Graph11028->SetMarkerStyle(20);
   Graph_Graph11028->GetXaxis()->SetNdivisions(505);
   Graph_Graph11028->GetXaxis()->SetLabelFont(132);
   Graph_Graph11028->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11028->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11028->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11028->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11028->GetXaxis()->SetTitleFont(132);
   Graph_Graph11028->GetYaxis()->SetLabelFont(132);
   Graph_Graph11028->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11028->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11028->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11028->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11028->GetYaxis()->SetTitleFont(132);
   Graph_Graph11028->GetZaxis()->SetLabelFont(132);
   Graph_Graph11028->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11028->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11028->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11028->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11028);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3015[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3015[20] = {
   0.432485,
   0.4747788,
   0.513059,
   0.5015475,
   0.4797742,
   0.4640353,
   0.4541545,
   0.4469145,
   0.4429086,
   0.4352855,
   0.4330434,
   0.4435569,
   0.4383935,
   0.3761743,
   0.4118124,
   0.3836927,
   0.3776054,
   0.3936559,
   0.5550192,
   0.4285562};
   Double_t Graph2_felx3015[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3015[20] = {
   0.02857947,
   0.06282359,
   0.09091674,
   0.07409616,
   0.0492261,
   0.03248173,
   0.01921863,
   0.01089662,
   0.0051786,
   8.313e-05,
   8.953e-05,
   0.00909302,
   0.00106519,
   0.00011519,
   0.00041433,
   0.01558466,
   0.00104083,
   0.0217875,
   0.1347139,
   0.0368301};
   Double_t Graph2_fehx3015[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3015[20] = {
   0.0055399,
   0.00305894,
   0.00172513,
   0.00087059,
   0.00056713,
   0.00036099,
   0.00029123,
   0.00743225,
   0.00704686,
   0.01854823,
   0.02280981,
   0.00585665,
   0.02332071,
   0.06740773,
   0.04950806,
   0.07059899,
   0.05460612,
   0.1172912,
   6.536e-05,
   0.00131646};
   grae = new TGraphAsymmErrors(20,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23015 = new TH1F("Graph_Graph23015","Graph",100,0,21.4);
   Graph_Graph23015->SetMinimum(0.3494104);
   Graph_Graph23015->SetMaximum(0.5737822);
   Graph_Graph23015->SetDirectory(0);
   Graph_Graph23015->SetStats(0);
   Graph_Graph23015->SetLineWidth(2);
   Graph_Graph23015->SetMarkerStyle(20);
   Graph_Graph23015->GetXaxis()->SetNdivisions(505);
   Graph_Graph23015->GetXaxis()->SetLabelFont(132);
   Graph_Graph23015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23015->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23015->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23015->GetXaxis()->SetTitleFont(132);
   Graph_Graph23015->GetYaxis()->SetLabelFont(132);
   Graph_Graph23015->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23015->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23015->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23015->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23015->GetYaxis()->SetTitleFont(132);
   Graph_Graph23015->GetZaxis()->SetLabelFont(132);
   Graph_Graph23015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23015);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3016[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3016[20] = {
   0.4350605,
   0.4765851,
   0.5142632,
   0.5021851,
   0.4793625,
   0.4644653,
   0.4540244,
   0.4443207,
   0.4417247,
   0.4356657,
   0.4341269,
   0.4351408,
   0.431795,
   0.4537787,
   0.3720058,
   0.4307472,
   0.4149057,
   0.4430183,
   0.4199215,
   0.4734033};
   Double_t Graph3_felx3016[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3016[20] = {
   0.03019212,
   0.06439192,
   0.0925852,
   0.07489729,
   0.04981912,
   0.03209342,
   0.01933174,
   0.00840844,
   0.00318105,
   0.00168744,
   0.00010048,
   3.828e-05,
   0.00055651,
   0.01155225,
   0.00196652,
   0.00070751,
   0.00590627,
   0.03982193,
   0.00120764,
   0.06018741};
   Double_t Graph3_fehx3016[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3016[20] = {
   0.00594251,
   0.00489346,
   0.00338943,
   0.0019016,
   0.00109275,
   0.00061457,
   0.00093387,
   0.01099611,
   0.01015696,
   0.01791553,
   0.01856984,
   0.01735512,
   0.02634799,
   0.00158294,
   0.06490841,
   0.1057086,
   0.03036399,
   0.00435433,
   0.03414621,
   0.00739011};
   grae = new TGraphAsymmErrors(20,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1193;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1194;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33016 = new TH1F("Graph_Graph33016","Graph",100,0,21.4);
   Graph_Graph33016->SetMinimum(0.3533976);
   Graph_Graph33016->SetMaximum(0.5530974);
   Graph_Graph33016->SetDirectory(0);
   Graph_Graph33016->SetStats(0);
   Graph_Graph33016->SetLineWidth(2);
   Graph_Graph33016->SetMarkerStyle(20);
   Graph_Graph33016->GetXaxis()->SetNdivisions(505);
   Graph_Graph33016->GetXaxis()->SetLabelFont(132);
   Graph_Graph33016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33016->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33016->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33016->GetXaxis()->SetTitleFont(132);
   Graph_Graph33016->GetYaxis()->SetLabelFont(132);
   Graph_Graph33016->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33016->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33016->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33016->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33016->GetYaxis()->SetTitleFont(132);
   Graph_Graph33016->GetZaxis()->SetLabelFont(132);
   Graph_Graph33016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33016);
   
   grae->Draw("3,");
   
   TH1F *stat2__16 = new TH1F("stat2__16","",12,1,13);
   stat2__16->SetBinContent(1,0.4653832);
   stat2__16->SetBinContent(2,0.5158264);
   stat2__16->SetBinContent(3,0.5288389);
   stat2__16->SetBinContent(4,0.5234553);
   stat2__16->SetBinContent(5,0.5434276);
   stat2__16->SetBinContent(6,0.4947274);
   stat2__16->SetBinContent(7,0.552753);
   stat2__16->SetBinContent(8,0.4932678);
   stat2__16->SetBinContent(9,0.511871);
   stat2__16->SetBinContent(10,0.5050226);
   stat2__16->SetBinContent(11,0.4754136);
   stat2__16->SetBinContent(12,0.5160887);
   stat2__16->SetBinError(1,0.01896691);
   stat2__16->SetBinError(2,0.005324054);
   stat2__16->SetBinError(3,0.009345388);
   stat2__16->SetBinError(4,0.01118097);
   stat2__16->SetBinError(5,0.007629984);
   stat2__16->SetBinError(6,0.01091541);
   stat2__16->SetBinError(7,0.01303859);
   stat2__16->SetBinError(8,0.04448481);
   stat2__16->SetBinError(9,0.02133024);
   stat2__16->SetBinError(10,0.02891377);
   stat2__16->SetBinError(11,0.04134424);
   stat2__16->SetBinError(12,0.05979653);
   stat2__16->SetMinimum(0.25);
   stat2__16->SetMaximum(0.9);
   stat2__16->SetEntries(12);
   stat2__16->SetStats(0);
   stat2__16->SetMarkerStyle(20);
   stat2__16->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat2__16->GetXaxis()->SetNdivisions(505);
   stat2__16->GetXaxis()->SetLabelFont(132);
   stat2__16->GetXaxis()->SetLabelOffset(0.01);
   stat2__16->GetXaxis()->SetLabelSize(0.06);
   stat2__16->GetXaxis()->SetTitleSize(0.072);
   stat2__16->GetXaxis()->SetTitleOffset(0.95);
   stat2__16->GetXaxis()->SetTitleFont(132);
   stat2__16->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat2__16->GetYaxis()->SetNdivisions(504);
   stat2__16->GetYaxis()->SetLabelFont(132);
   stat2__16->GetYaxis()->SetLabelOffset(0.015);
   stat2__16->GetYaxis()->SetLabelSize(0.06);
   stat2__16->GetYaxis()->SetTitleSize(0.072);
   stat2__16->GetYaxis()->SetTitleOffset(1.1);
   stat2__16->GetYaxis()->SetTitleFont(132);
   stat2__16->GetZaxis()->SetLabelFont(132);
   stat2__16->GetZaxis()->SetLabelSize(0.06);
   stat2__16->GetZaxis()->SetTitleSize(0.072);
   stat2__16->GetZaxis()->SetTitleOffset(1.2);
   stat2__16->GetZaxis()->SetTitleFont(132);
   stat2__16->Draw("same,e");
   
   Double_t Graph0_fx1029[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1029[12] = {
   0.4653832,
   0.5158264,
   0.5288389,
   0.5234553,
   0.5434276,
   0.4947274,
   0.552753,
   0.4932678,
   0.511871,
   0.5050226,
   0.4754136,
   0.5160887};
   Double_t Graph0_fex1029[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1029[12] = {
   0.02590752,
   0.01694716,
   0.01852234,
   0.02943132,
   0.02637202,
   0.02523238,
   0.03710346,
   0.03158913,
   0.04517462,
   0.06328963,
   0.05422479,
   0.07900844};
   gre = new TGraphErrors(12,Graph0_fx1029,Graph0_fy1029,Graph0_fex1029,Graph0_fey1029);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010271029 = new TH1F("Graph_Graph_Graph010271029","Graph",100,0.16,13.84);
   Graph_Graph_Graph010271029->SetMinimum(0.4037979);
   Graph_Graph_Graph010271029->SetMaximum(0.6124879);
   Graph_Graph_Graph010271029->SetDirectory(0);
   Graph_Graph_Graph010271029->SetStats(0);
   Graph_Graph_Graph010271029->SetLineWidth(2);
   Graph_Graph_Graph010271029->SetMarkerStyle(20);
   Graph_Graph_Graph010271029->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010271029->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010271029->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010271029->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010271029->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010271029->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010271029->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010271029->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010271029->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010271029->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010271029->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010271029->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010271029->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010271029->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010271029->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010271029->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010271029->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010271029->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010271029);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1030[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1030[12] = {
   0.4653832,
   0.5158264,
   0.5288389,
   0.5234553,
   0.5434276,
   0.4947274,
   0.552753,
   0.4932678,
   0.511871,
   0.5050226,
   0.4754136,
   0.5160887};
   Double_t Graph1_fex1030[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1030[12] = {
   0.0325176,
   0.03444108,
   0.03472424,
   0.03404587,
   0.0353486,
   0.03222904,
   0.03625836,
   0.03243619,
   0.03380249,
   0.03385479,
   0.03181938,
   0.03619376};
   gre = new TGraphErrors(12,Graph1_fx1030,Graph1_fy1030,Graph1_fex1030,Graph1_fey1030);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110281030 = new TH1F("Graph_Graph_Graph110281030","Graph",100,0,14.08);
   Graph_Graph_Graph110281030->SetMinimum(0.417251);
   Graph_Graph_Graph110281030->SetMaximum(0.6046259);
   Graph_Graph_Graph110281030->SetDirectory(0);
   Graph_Graph_Graph110281030->SetStats(0);
   Graph_Graph_Graph110281030->SetLineWidth(2);
   Graph_Graph_Graph110281030->SetMarkerStyle(20);
   Graph_Graph_Graph110281030->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110281030->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110281030->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110281030->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110281030->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110281030->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110281030->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110281030->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110281030->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110281030->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110281030->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110281030->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110281030->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110281030->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110281030->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110281030->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110281030->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110281030->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110281030);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"-4< #it{y}* <-3.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_3->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_4
   TPad *pic_bwd_4 = new TPad("pic_bwd_4", "pic_bwd_4",0.01,0.01,0.3233333,0.49);
   pic_bwd_4->Draw();
   pic_bwd_4->cd();
   pic_bwd_4->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_bwd_4->SetFillColor(0);
   pic_bwd_4->SetBorderMode(0);
   pic_bwd_4->SetBorderSize(2);
   pic_bwd_4->SetTickx(1);
   pic_bwd_4->SetTicky(1);
   pic_bwd_4->SetLeftMargin(0.2);
   pic_bwd_4->SetTopMargin(0.08);
   pic_bwd_4->SetBottomMargin(0.16);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   
   TH1F *stat3__17 = new TH1F("stat3__17","",12,1,13);
   stat3__17->SetBinContent(1,0.5470965);
   stat3__17->SetBinContent(2,0.5072083);
   stat3__17->SetBinContent(3,0.5258084);
   stat3__17->SetBinContent(4,0.5251845);
   stat3__17->SetBinContent(5,0.5548566);
   stat3__17->SetBinContent(6,0.4892875);
   stat3__17->SetBinContent(7,0.5573238);
   stat3__17->SetBinContent(8,0.4744743);
   stat3__17->SetBinContent(9,0.4822862);
   stat3__17->SetBinContent(10,0.4080555);
   stat3__17->SetBinError(1,0.02318495);
   stat3__17->SetBinError(2,0.008334371);
   stat3__17->SetBinError(3,0.007474863);
   stat3__17->SetBinError(4,0.006474568);
   stat3__17->SetBinError(5,0.01694765);
   stat3__17->SetBinError(6,0.01654316);
   stat3__17->SetBinError(7,0.02574783);
   stat3__17->SetBinError(8,0.03204233);
   stat3__17->SetBinError(9,0.05450526);
   stat3__17->SetBinError(10,0.08546866);
   stat3__17->SetMinimum(0.25);
   stat3__17->SetMaximum(0.9);
   stat3__17->SetEntries(10);
   stat3__17->SetStats(0);
   stat3__17->SetMarkerStyle(20);
   stat3__17->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat3__17->GetXaxis()->SetNdivisions(505);
   stat3__17->GetXaxis()->SetLabelFont(132);
   stat3__17->GetXaxis()->SetLabelOffset(0.01);
   stat3__17->GetXaxis()->SetLabelSize(0.06);
   stat3__17->GetXaxis()->SetTitleSize(0.072);
   stat3__17->GetXaxis()->SetTitleOffset(0.95);
   stat3__17->GetXaxis()->SetTitleFont(132);
   stat3__17->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat3__17->GetYaxis()->SetNdivisions(504);
   stat3__17->GetYaxis()->SetLabelFont(132);
   stat3__17->GetYaxis()->SetLabelOffset(0.015);
   stat3__17->GetYaxis()->SetLabelSize(0.06);
   stat3__17->GetYaxis()->SetTitleSize(0.072);
   stat3__17->GetYaxis()->SetTitleOffset(1.1);
   stat3__17->GetYaxis()->SetTitleFont(132);
   stat3__17->GetZaxis()->SetLabelFont(132);
   stat3__17->GetZaxis()->SetLabelSize(0.06);
   stat3__17->GetZaxis()->SetTitleSize(0.072);
   stat3__17->GetZaxis()->SetTitleOffset(1.2);
   stat3__17->GetZaxis()->SetTitleFont(132);
   stat3__17->Draw("e");
   
   Double_t Graph0_fx1031[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1031[12] = {
   0.5470965,
   0.5072083,
   0.5258084,
   0.5251845,
   0.5548566,
   0.4892875,
   0.5573238,
   0.4744743,
   0.4822862,
   0.4080555,
   0,
   0};
   Double_t Graph0_fex1031[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1031[12] = {
   0.05375598,
   0.02368734,
   0.02954119,
   0.03355362,
   0.04623305,
   0.04292562,
   0.05730194,
   0.065168,
   0.08834077,
   0.1037706,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1031,Graph0_fy1031,Graph0_fex1031,Graph0_fey1031);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01031 = new TH1F("Graph_Graph01031","Graph",100,0.16,13.84);
   Graph_Graph01031->SetMinimum(0);
   Graph_Graph01031->SetMaximum(0.6760883);
   Graph_Graph01031->SetDirectory(0);
   Graph_Graph01031->SetStats(0);
   Graph_Graph01031->SetLineWidth(2);
   Graph_Graph01031->SetMarkerStyle(20);
   Graph_Graph01031->GetXaxis()->SetNdivisions(505);
   Graph_Graph01031->GetXaxis()->SetLabelFont(132);
   Graph_Graph01031->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01031->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01031->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01031->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01031->GetXaxis()->SetTitleFont(132);
   Graph_Graph01031->GetYaxis()->SetLabelFont(132);
   Graph_Graph01031->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01031->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01031->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01031->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01031->GetYaxis()->SetTitleFont(132);
   Graph_Graph01031->GetZaxis()->SetLabelFont(132);
   Graph_Graph01031->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01031->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01031->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01031->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01031);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1032[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1032[12] = {
   0.5470965,
   0.5072083,
   0.5258084,
   0.5251845,
   0.5548566,
   0.4892875,
   0.5573238,
   0.4744743,
   0.4822862,
   0.4080555,
   0,
   0};
   Double_t Graph1_fex1032[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1032[12] = {
   0.03757214,
   0.03410078,
   0.03492525,
   0.0344917,
   0.03648645,
   0.03232314,
   0.03806903,
   0.03313311,
   0.03595088,
   0.03240842,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1032,Graph1_fy1032,Graph1_fex1032,Graph1_fey1032);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11032 = new TH1F("Graph_Graph11032","Graph",100,0,14.08);
   Graph_Graph11032->SetMinimum(0);
   Graph_Graph11032->SetMaximum(0.6549321);
   Graph_Graph11032->SetDirectory(0);
   Graph_Graph11032->SetStats(0);
   Graph_Graph11032->SetLineWidth(2);
   Graph_Graph11032->SetMarkerStyle(20);
   Graph_Graph11032->GetXaxis()->SetNdivisions(505);
   Graph_Graph11032->GetXaxis()->SetLabelFont(132);
   Graph_Graph11032->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11032->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11032->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11032->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11032->GetXaxis()->SetTitleFont(132);
   Graph_Graph11032->GetYaxis()->SetLabelFont(132);
   Graph_Graph11032->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11032->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11032->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11032->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11032->GetYaxis()->SetTitleFont(132);
   Graph_Graph11032->GetZaxis()->SetLabelFont(132);
   Graph_Graph11032->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11032->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11032->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11032->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11032);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3017[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3017[20] = {
   0.4275587,
   0.4705605,
   0.5105713,
   0.499534,
   0.4780221,
   0.4638359,
   0.4518886,
   0.4449463,
   0.4413169,
   0.4380385,
   0.4306587,
   0.4392215,
   0.4030225,
   0.4516484,
   0.4435192,
   0.3950503,
   0.4368372,
   0.4041514,
   0.5499357,
   0.4822728};
   Double_t Graph2_felx3017[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3017[20] = {
   0.02792489,
   0.06238378,
   0.0915254,
   0.07399186,
   0.04954836,
   0.03347369,
   0.01892458,
   0.00921928,
   0.00559447,
   0.00140263,
   1.608e-05,
   0.00016433,
   0.00085057,
   0.01202483,
   0.0238182,
   0.00192447,
   0.0218699,
   0.01215911,
   0.1318898,
   0.09046442};
   Double_t Graph2_fehx3017[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3017[20] = {
   0.00665954,
   0.00228421,
   0.00141508,
   0.00074443,
   0.00051975,
   0.00033329,
   0.00220853,
   0.01009383,
   0.01398422,
   0.01101426,
   0.0228285,
   0.01267553,
   0.04655385,
   0.0043073,
   0.01648778,
   0.05243451,
   0.01978011,
   0.07341437,
   0.00221091,
   0.00376717};
   grae = new TGraphAsymmErrors(20,Graph2_fx3017,Graph2_fy3017,Graph2_felx3017,Graph2_fehx3017,Graph2_fely3017,Graph2_fehy3017);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23017 = new TH1F("Graph_Graph23017","Graph",100,0,21.4);
   Graph_Graph23017->SetMinimum(0.3757746);
   Graph_Graph23017->SetMaximum(0.5681804);
   Graph_Graph23017->SetDirectory(0);
   Graph_Graph23017->SetStats(0);
   Graph_Graph23017->SetLineWidth(2);
   Graph_Graph23017->SetMarkerStyle(20);
   Graph_Graph23017->GetXaxis()->SetNdivisions(505);
   Graph_Graph23017->GetXaxis()->SetLabelFont(132);
   Graph_Graph23017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23017->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23017->GetXaxis()->SetTitleFont(132);
   Graph_Graph23017->GetYaxis()->SetLabelFont(132);
   Graph_Graph23017->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23017->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23017->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23017->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23017->GetYaxis()->SetTitleFont(132);
   Graph_Graph23017->GetZaxis()->SetLabelFont(132);
   Graph_Graph23017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23017);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3018[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3018[20] = {
   0.4303559,
   0.472562,
   0.5112222,
   0.4997634,
   0.4779711,
   0.4630385,
   0.4546798,
   0.4421262,
   0.4411227,
   0.4367181,
   0.4335249,
   0.4300356,
   0.4303791,
   0.3919239,
   0.4849197,
   0.4193345,
   0.3685727,
   0.4813358,
   0.3873291,
   0.4909802};
   Double_t Graph3_felx3018[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3018[20] = {
   0.03176138,
   0.06500231,
   0.09297919,
   0.07594839,
   0.04920204,
   0.03318448,
   0.02178554,
   0.0112934,
   0.00230662,
   0.00037371,
   0.00061392,
   0.00038916,
   0.00015343,
   0.00267653,
   0.1009999,
   0.01255824,
   0.00085506,
   0.1054486,
   0.00553435,
   0.08370945};
   Double_t Graph3_fehx3018[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3018[20] = {
   0.00717136,
   0.00472183,
   0.0029226,
   0.00161816,
   0.00097346,
   0.00076358,
   0.00035504,
   0.01164433,
   0.01232222,
   0.01920051,
   0.01571255,
   0.02419681,
   0.02426854,
   0.07477333,
   0.00330095,
   0.03203431,
   0.1120768,
   0.00529824,
   0.1525007,
   0.00388611};
   grae = new TGraphAsymmErrors(20,Graph3_fx3018,Graph3_fy3018,Graph3_felx3018,Graph3_fehx3018,Graph3_fely3018,Graph3_fehy3018);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1196;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33018 = new TH1F("Graph_Graph33018","Graph",100,0,21.4);
   Graph_Graph33018->SetMinimum(0.3505064);
   Graph_Graph33018->SetMaximum(0.557041);
   Graph_Graph33018->SetDirectory(0);
   Graph_Graph33018->SetStats(0);
   Graph_Graph33018->SetLineWidth(2);
   Graph_Graph33018->SetMarkerStyle(20);
   Graph_Graph33018->GetXaxis()->SetNdivisions(505);
   Graph_Graph33018->GetXaxis()->SetLabelFont(132);
   Graph_Graph33018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33018->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33018->GetXaxis()->SetTitleFont(132);
   Graph_Graph33018->GetYaxis()->SetLabelFont(132);
   Graph_Graph33018->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33018->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33018->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33018->GetYaxis()->SetTitleFont(132);
   Graph_Graph33018->GetZaxis()->SetLabelFont(132);
   Graph_Graph33018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33018);
   
   grae->Draw("3,");
   
   TH1F *stat3__18 = new TH1F("stat3__18","",12,1,13);
   stat3__18->SetBinContent(1,0.5470965);
   stat3__18->SetBinContent(2,0.5072083);
   stat3__18->SetBinContent(3,0.5258084);
   stat3__18->SetBinContent(4,0.5251845);
   stat3__18->SetBinContent(5,0.5548566);
   stat3__18->SetBinContent(6,0.4892875);
   stat3__18->SetBinContent(7,0.5573238);
   stat3__18->SetBinContent(8,0.4744743);
   stat3__18->SetBinContent(9,0.4822862);
   stat3__18->SetBinContent(10,0.4080555);
   stat3__18->SetBinError(1,0.02318495);
   stat3__18->SetBinError(2,0.008334371);
   stat3__18->SetBinError(3,0.007474863);
   stat3__18->SetBinError(4,0.006474568);
   stat3__18->SetBinError(5,0.01694765);
   stat3__18->SetBinError(6,0.01654316);
   stat3__18->SetBinError(7,0.02574783);
   stat3__18->SetBinError(8,0.03204233);
   stat3__18->SetBinError(9,0.05450526);
   stat3__18->SetBinError(10,0.08546866);
   stat3__18->SetMinimum(0.25);
   stat3__18->SetMaximum(0.9);
   stat3__18->SetEntries(10);
   stat3__18->SetStats(0);
   stat3__18->SetMarkerStyle(20);
   stat3__18->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat3__18->GetXaxis()->SetNdivisions(505);
   stat3__18->GetXaxis()->SetLabelFont(132);
   stat3__18->GetXaxis()->SetLabelOffset(0.01);
   stat3__18->GetXaxis()->SetLabelSize(0.06);
   stat3__18->GetXaxis()->SetTitleSize(0.072);
   stat3__18->GetXaxis()->SetTitleOffset(0.95);
   stat3__18->GetXaxis()->SetTitleFont(132);
   stat3__18->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat3__18->GetYaxis()->SetNdivisions(504);
   stat3__18->GetYaxis()->SetLabelFont(132);
   stat3__18->GetYaxis()->SetLabelOffset(0.015);
   stat3__18->GetYaxis()->SetLabelSize(0.06);
   stat3__18->GetYaxis()->SetTitleSize(0.072);
   stat3__18->GetYaxis()->SetTitleOffset(1.1);
   stat3__18->GetYaxis()->SetTitleFont(132);
   stat3__18->GetZaxis()->SetLabelFont(132);
   stat3__18->GetZaxis()->SetLabelSize(0.06);
   stat3__18->GetZaxis()->SetTitleSize(0.072);
   stat3__18->GetZaxis()->SetTitleOffset(1.2);
   stat3__18->GetZaxis()->SetTitleFont(132);
   stat3__18->Draw("same,e");
   
   Double_t Graph0_fx1033[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1033[12] = {
   0.5470965,
   0.5072083,
   0.5258084,
   0.5251845,
   0.5548566,
   0.4892875,
   0.5573238,
   0.4744743,
   0.4822862,
   0.4080555,
   0,
   0};
   Double_t Graph0_fex1033[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1033[12] = {
   0.05375598,
   0.02368734,
   0.02954119,
   0.03355362,
   0.04623305,
   0.04292562,
   0.05730194,
   0.065168,
   0.08834077,
   0.1037706,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1033,Graph0_fy1033,Graph0_fex1033,Graph0_fey1033);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010311033 = new TH1F("Graph_Graph_Graph010311033","Graph",100,0.16,13.84);
   Graph_Graph_Graph010311033->SetMinimum(0);
   Graph_Graph_Graph010311033->SetMaximum(0.6760883);
   Graph_Graph_Graph010311033->SetDirectory(0);
   Graph_Graph_Graph010311033->SetStats(0);
   Graph_Graph_Graph010311033->SetLineWidth(2);
   Graph_Graph_Graph010311033->SetMarkerStyle(20);
   Graph_Graph_Graph010311033->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010311033->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010311033->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010311033->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010311033->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010311033->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010311033->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010311033->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010311033->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010311033->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010311033->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010311033->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010311033->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010311033->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010311033->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010311033->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010311033->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010311033->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010311033);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1034[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1034[12] = {
   0.5470965,
   0.5072083,
   0.5258084,
   0.5251845,
   0.5548566,
   0.4892875,
   0.5573238,
   0.4744743,
   0.4822862,
   0.4080555,
   0,
   0};
   Double_t Graph1_fex1034[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1034[12] = {
   0.03757214,
   0.03410078,
   0.03492525,
   0.0344917,
   0.03648645,
   0.03232314,
   0.03806903,
   0.03313311,
   0.03595088,
   0.03240842,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1034,Graph1_fy1034,Graph1_fex1034,Graph1_fey1034);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110321034 = new TH1F("Graph_Graph_Graph110321034","Graph",100,0,14.08);
   Graph_Graph_Graph110321034->SetMinimum(0);
   Graph_Graph_Graph110321034->SetMaximum(0.6549321);
   Graph_Graph_Graph110321034->SetDirectory(0);
   Graph_Graph_Graph110321034->SetStats(0);
   Graph_Graph_Graph110321034->SetLineWidth(2);
   Graph_Graph_Graph110321034->SetMarkerStyle(20);
   Graph_Graph_Graph110321034->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110321034->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110321034->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110321034->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110321034->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110321034->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110321034->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110321034->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110321034->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110321034->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110321034->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110321034->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110321034->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110321034->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110321034->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110321034->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110321034->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110321034->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110321034);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"-4.5< #it{y}* <-4");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_4->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_5
   TPad *pic_bwd_5 = new TPad("pic_bwd_5", "pic_bwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_bwd_5->Draw();
   pic_bwd_5->cd();
   pic_bwd_5->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_bwd_5->SetFillColor(0);
   pic_bwd_5->SetBorderMode(0);
   pic_bwd_5->SetBorderSize(2);
   pic_bwd_5->SetTickx(1);
   pic_bwd_5->SetTicky(1);
   pic_bwd_5->SetLeftMargin(0.2);
   pic_bwd_5->SetTopMargin(0.08);
   pic_bwd_5->SetBottomMargin(0.16);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   
   TH1F *stat4__19 = new TH1F("stat4__19","",12,1,13);
   stat4__19->SetBinContent(1,0.4428008);
   stat4__19->SetBinContent(2,0.4460131);
   stat4__19->SetBinContent(3,0.4883562);
   stat4__19->SetBinContent(4,0.4463337);
   stat4__19->SetBinContent(5,0.5337327);
   stat4__19->SetBinContent(6,0.4842438);
   stat4__19->SetBinError(1,0.04046364);
   stat4__19->SetBinError(2,0.02260221);
   stat4__19->SetBinError(3,0.01903387);
   stat4__19->SetBinError(4,0.02047205);
   stat4__19->SetBinError(5,0.03780151);
   stat4__19->SetBinError(6,0.0699028);
   stat4__19->SetMinimum(0.25);
   stat4__19->SetMaximum(0.9);
   stat4__19->SetEntries(6);
   stat4__19->SetStats(0);
   stat4__19->SetMarkerStyle(20);
   stat4__19->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat4__19->GetXaxis()->SetNdivisions(505);
   stat4__19->GetXaxis()->SetLabelFont(132);
   stat4__19->GetXaxis()->SetLabelOffset(0.01);
   stat4__19->GetXaxis()->SetLabelSize(0.06);
   stat4__19->GetXaxis()->SetTitleSize(0.072);
   stat4__19->GetXaxis()->SetTitleOffset(0.95);
   stat4__19->GetXaxis()->SetTitleFont(132);
   stat4__19->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat4__19->GetYaxis()->SetNdivisions(504);
   stat4__19->GetYaxis()->SetLabelFont(132);
   stat4__19->GetYaxis()->SetLabelOffset(0.015);
   stat4__19->GetYaxis()->SetLabelSize(0.06);
   stat4__19->GetYaxis()->SetTitleSize(0.072);
   stat4__19->GetYaxis()->SetTitleOffset(1.1);
   stat4__19->GetYaxis()->SetTitleFont(132);
   stat4__19->GetZaxis()->SetLabelFont(132);
   stat4__19->GetZaxis()->SetLabelSize(0.06);
   stat4__19->GetZaxis()->SetTitleSize(0.072);
   stat4__19->GetZaxis()->SetTitleOffset(1.2);
   stat4__19->GetZaxis()->SetTitleFont(132);
   stat4__19->Draw("e");
   
   Double_t Graph0_fx1035[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1035[12] = {
   0.4428008,
   0.4460131,
   0.4883562,
   0.4463337,
   0.5337327,
   0.4842438,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fex1035[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1035[12] = {
   0.1001479,
   0.05194704,
   0.04791655,
   0.05438311,
   0.07595436,
   0.1021305,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1035,Graph0_fy1035,Graph0_fex1035,Graph0_fey1035);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01035 = new TH1F("Graph_Graph01035","Graph",100,0.16,13.84);
   Graph_Graph01035->SetMinimum(0);
   Graph_Graph01035->SetMaximum(0.6706557);
   Graph_Graph01035->SetDirectory(0);
   Graph_Graph01035->SetStats(0);
   Graph_Graph01035->SetLineWidth(2);
   Graph_Graph01035->SetMarkerStyle(20);
   Graph_Graph01035->GetXaxis()->SetNdivisions(505);
   Graph_Graph01035->GetXaxis()->SetLabelFont(132);
   Graph_Graph01035->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01035->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01035->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01035->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01035->GetXaxis()->SetTitleFont(132);
   Graph_Graph01035->GetYaxis()->SetLabelFont(132);
   Graph_Graph01035->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01035->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01035->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01035->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01035->GetYaxis()->SetTitleFont(132);
   Graph_Graph01035->GetZaxis()->SetLabelFont(132);
   Graph_Graph01035->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01035->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01035->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01035->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01035);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1036[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1036[12] = {
   0.4428008,
   0.4460131,
   0.4883562,
   0.4463337,
   0.5337327,
   0.4842438,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fex1036[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1036[12] = {
   0.03286759,
   0.03067662,
   0.03430476,
   0.03118311,
   0.0384883,
   0.0366595,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1036,Graph1_fy1036,Graph1_fex1036,Graph1_fey1036);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11036 = new TH1F("Graph_Graph11036","Graph",100,0,14.08);
   Graph_Graph11036->SetMinimum(0);
   Graph_Graph11036->SetMaximum(0.629443);
   Graph_Graph11036->SetDirectory(0);
   Graph_Graph11036->SetStats(0);
   Graph_Graph11036->SetLineWidth(2);
   Graph_Graph11036->SetMarkerStyle(20);
   Graph_Graph11036->GetXaxis()->SetNdivisions(505);
   Graph_Graph11036->GetXaxis()->SetLabelFont(132);
   Graph_Graph11036->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11036->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11036->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11036->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11036->GetXaxis()->SetTitleFont(132);
   Graph_Graph11036->GetYaxis()->SetLabelFont(132);
   Graph_Graph11036->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11036->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11036->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11036->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11036->GetYaxis()->SetTitleFont(132);
   Graph_Graph11036->GetZaxis()->SetLabelFont(132);
   Graph_Graph11036->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11036->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11036->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11036->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11036);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3019[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3019[20] = {
   0.422562,
   0.4653463,
   0.5060749,
   0.4966529,
   0.475762,
   0.4626626,
   0.4508861,
   0.4451973,
   0.4416458,
   0.4339209,
   0.4398591,
   0.4305828,
   0.3909781,
   0.3785513,
   0.4924356,
   0.3472307,
   0.3556422,
   0.4055578,
   0.4041877,
   0.7882852};
   Double_t Graph2_felx3019[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3019[20] = {
   0.02856007,
   0.0620807,
   0.09097619,
   0.07507503,
   0.04863499,
   0.03165432,
   0.01861786,
   0.01149119,
   0.007121,
   5.426e-05,
   0.00022169,
   2.6e-05,
   0.0049354,
   0.00087703,
   0.05990691,
   0.00059657,
   0.00210142,
   0.03711146,
   0.07609179,
   0.4418958};
   Double_t Graph2_fehx3019[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3019[20] = {
   0.00619828,
   0.00204772,
   0.00131057,
   0.00076898,
   0.00045407,
   0.00035807,
   0.00158893,
   0.00990996,
   0.00636595,
   0.01970893,
   0.00791498,
   0.01710793,
   0.06327699,
   0.07458388,
   0.00573381,
   0.1054868,
   0.11794,
   0.0623839,
   0.0402828,
   0.00464051};
   grae = new TGraphAsymmErrors(20,Graph2_fx3019,Graph2_fy3019,Graph2_felx3019,Graph2_fehx3019,Graph2_fely3019,Graph2_fehy3019);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23019 = new TH1F("Graph_Graph23019","Graph",100,0,21.4);
   Graph_Graph23019->SetMinimum(0.2816129);
   Graph_Graph23019->SetMaximum(0.8394087);
   Graph_Graph23019->SetDirectory(0);
   Graph_Graph23019->SetStats(0);
   Graph_Graph23019->SetLineWidth(2);
   Graph_Graph23019->SetMarkerStyle(20);
   Graph_Graph23019->GetXaxis()->SetNdivisions(505);
   Graph_Graph23019->GetXaxis()->SetLabelFont(132);
   Graph_Graph23019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23019->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23019->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23019->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23019->GetXaxis()->SetTitleFont(132);
   Graph_Graph23019->GetYaxis()->SetLabelFont(132);
   Graph_Graph23019->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23019->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23019->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23019->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23019->GetYaxis()->SetTitleFont(132);
   Graph_Graph23019->GetZaxis()->SetLabelFont(132);
   Graph_Graph23019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23019);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3020[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3020[20] = {
   0.4242913,
   0.4665918,
   0.506633,
   0.4962078,
   0.4756704,
   0.4608679,
   0.4529772,
   0.4437447,
   0.4399693,
   0.4350732,
   0.4343861,
   0.4348999,
   0.4269021,
   0.4276936,
   0.4313178,
   0.3686747,
   0.495175,
   0.3788184,
   0.6100017,
   0.4691815};
   Double_t Graph3_felx3020[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3020[20] = {
   0.03176724,
   0.06503035,
   0.09263035,
   0.07396963,
   0.05110643,
   0.03054406,
   0.02431134,
   0.00794151,
   0.00574037,
   0.00073346,
   0.00036717,
   8.799e-05,
   0.00037119,
   0.0084538,
   0.00146744,
   0.00509453,
   0.1229374,
   0.02787696,
   0.2543256,
   0.02938212};
   Double_t Graph3_fehx3020[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3020[20] = {
   0.00785476,
   0.00401319,
   0.00257075,
   0.00168344,
   0.00128254,
   0.00092148,
   0.00077631,
   0.01061397,
   0.01222413,
   0.01502846,
   0.01758504,
   0.01451897,
   0.04151832,
   0.02178499,
   0.02438861,
   0.1323853,
   0.00272096,
   0.07783576,
   0.0062264,
   0.0862506};
   grae = new TGraphAsymmErrors(20,Graph3_fx3020,Graph3_fy3020,Graph3_felx3020,Graph3_fehx3020,Graph3_fely3020,Graph3_fehy3020);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1197;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1198;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33020 = new TH1F("Graph_Graph33020","Graph",100,0,21.4);
   Graph_Graph33020->SetMinimum(0.3244128);
   Graph_Graph33020->SetMaximum(0.6427568);
   Graph_Graph33020->SetDirectory(0);
   Graph_Graph33020->SetStats(0);
   Graph_Graph33020->SetLineWidth(2);
   Graph_Graph33020->SetMarkerStyle(20);
   Graph_Graph33020->GetXaxis()->SetNdivisions(505);
   Graph_Graph33020->GetXaxis()->SetLabelFont(132);
   Graph_Graph33020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33020->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33020->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33020->GetXaxis()->SetTitleFont(132);
   Graph_Graph33020->GetYaxis()->SetLabelFont(132);
   Graph_Graph33020->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33020->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33020->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33020->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33020->GetYaxis()->SetTitleFont(132);
   Graph_Graph33020->GetZaxis()->SetLabelFont(132);
   Graph_Graph33020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33020);
   
   grae->Draw("3,");
   
   TH1F *stat4__20 = new TH1F("stat4__20","",12,1,13);
   stat4__20->SetBinContent(1,0.4428008);
   stat4__20->SetBinContent(2,0.4460131);
   stat4__20->SetBinContent(3,0.4883562);
   stat4__20->SetBinContent(4,0.4463337);
   stat4__20->SetBinContent(5,0.5337327);
   stat4__20->SetBinContent(6,0.4842438);
   stat4__20->SetBinError(1,0.04046364);
   stat4__20->SetBinError(2,0.02260221);
   stat4__20->SetBinError(3,0.01903387);
   stat4__20->SetBinError(4,0.02047205);
   stat4__20->SetBinError(5,0.03780151);
   stat4__20->SetBinError(6,0.0699028);
   stat4__20->SetMinimum(0.25);
   stat4__20->SetMaximum(0.9);
   stat4__20->SetEntries(6);
   stat4__20->SetStats(0);
   stat4__20->SetMarkerStyle(20);
   stat4__20->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat4__20->GetXaxis()->SetNdivisions(505);
   stat4__20->GetXaxis()->SetLabelFont(132);
   stat4__20->GetXaxis()->SetLabelOffset(0.01);
   stat4__20->GetXaxis()->SetLabelSize(0.06);
   stat4__20->GetXaxis()->SetTitleSize(0.072);
   stat4__20->GetXaxis()->SetTitleOffset(0.95);
   stat4__20->GetXaxis()->SetTitleFont(132);
   stat4__20->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat4__20->GetYaxis()->SetNdivisions(504);
   stat4__20->GetYaxis()->SetLabelFont(132);
   stat4__20->GetYaxis()->SetLabelOffset(0.015);
   stat4__20->GetYaxis()->SetLabelSize(0.06);
   stat4__20->GetYaxis()->SetTitleSize(0.072);
   stat4__20->GetYaxis()->SetTitleOffset(1.1);
   stat4__20->GetYaxis()->SetTitleFont(132);
   stat4__20->GetZaxis()->SetLabelFont(132);
   stat4__20->GetZaxis()->SetLabelSize(0.06);
   stat4__20->GetZaxis()->SetTitleSize(0.072);
   stat4__20->GetZaxis()->SetTitleOffset(1.2);
   stat4__20->GetZaxis()->SetTitleFont(132);
   stat4__20->Draw("same,e");
   
   Double_t Graph0_fx1037[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1037[12] = {
   0.4428008,
   0.4460131,
   0.4883562,
   0.4463337,
   0.5337327,
   0.4842438,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fex1037[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1037[12] = {
   0.1001479,
   0.05194704,
   0.04791655,
   0.05438311,
   0.07595436,
   0.1021305,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1037,Graph0_fy1037,Graph0_fex1037,Graph0_fey1037);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010351037 = new TH1F("Graph_Graph_Graph010351037","Graph",100,0.16,13.84);
   Graph_Graph_Graph010351037->SetMinimum(0);
   Graph_Graph_Graph010351037->SetMaximum(0.6706557);
   Graph_Graph_Graph010351037->SetDirectory(0);
   Graph_Graph_Graph010351037->SetStats(0);
   Graph_Graph_Graph010351037->SetLineWidth(2);
   Graph_Graph_Graph010351037->SetMarkerStyle(20);
   Graph_Graph_Graph010351037->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010351037->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010351037->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010351037->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010351037->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010351037->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010351037->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010351037->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010351037->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010351037->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010351037->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010351037->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010351037->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010351037->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010351037->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010351037->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010351037->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010351037->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010351037);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1038[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1038[12] = {
   0.4428008,
   0.4460131,
   0.4883562,
   0.4463337,
   0.5337327,
   0.4842438,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fex1038[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1038[12] = {
   0.03286759,
   0.03067662,
   0.03430476,
   0.03118311,
   0.0384883,
   0.0366595,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1038,Graph1_fy1038,Graph1_fex1038,Graph1_fey1038);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110361038 = new TH1F("Graph_Graph_Graph110361038","Graph",100,0,14.08);
   Graph_Graph_Graph110361038->SetMinimum(0);
   Graph_Graph_Graph110361038->SetMaximum(0.629443);
   Graph_Graph_Graph110361038->SetDirectory(0);
   Graph_Graph_Graph110361038->SetStats(0);
   Graph_Graph_Graph110361038->SetLineWidth(2);
   Graph_Graph_Graph110361038->SetMarkerStyle(20);
   Graph_Graph_Graph110361038->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110361038->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110361038->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110361038->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110361038->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110361038->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110361038->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110361038->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110361038->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110361038->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110361038->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110361038->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110361038->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110361038->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110361038->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110361038->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110361038->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110361038->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110361038);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"-5< #it{y}* <-4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_5->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_6
   TPad *pic_bwd_6 = new TPad("pic_bwd_6", "pic_bwd_6",0.6766667,0.01,0.99,0.49);
   pic_bwd_6->Draw();
   pic_bwd_6->cd();
   pic_bwd_6->Range(0,0,1,1);
   pic_bwd_6->SetFillColor(0);
   pic_bwd_6->SetBorderMode(0);
   pic_bwd_6->SetBorderSize(2);
   pic_bwd_6->SetTickx(1);
   pic_bwd_6->SetTicky(1);
   pic_bwd_6->SetLeftMargin(0.2);
   pic_bwd_6->SetTopMargin(0.08);
   pic_bwd_6->SetBottomMargin(0.16);
   pic_bwd_6->SetFrameLineWidth(2);
   pic_bwd_6->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.1,0.2,0.65,0.7,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph2","#color[2]{uncorrelated systematic uncertainty}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat0","#color[1]{statistic uncertainty}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","#color[9]{correlated systematic uncertainty}","LP");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1179;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   pic_bwd_6->Modified();
   pic_bwd->cd();
   pic_bwd->Modified();
   pic_bwd->cd();
   pic_bwd->SetSelected(pic_bwd);
}


==> figs/Fig17a.C <==
void ratio3D_fwd()
{
//=========Macro generated from canvas: pic_fwd/c1
//=========  (Wed Jan 24 03:42:55 2024) by ROOT version 6.24/08
   TCanvas *pic_fwd = new TCanvas("pic_fwd", "c1",200,32,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_fwd->Range(0,0,1,1);
   pic_fwd->SetFillColor(0);
   pic_fwd->SetBorderMode(0);
   pic_fwd->SetBorderSize(2);
   pic_fwd->SetTickx(1);
   pic_fwd->SetTicky(1);
   pic_fwd->SetLeftMargin(0.2);
   pic_fwd->SetTopMargin(0.08);
   pic_fwd->SetBottomMargin(0.16);
   pic_fwd->SetFrameLineWidth(2);
   pic_fwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_fwd_1
   TPad *pic_fwd_1 = new TPad("pic_fwd_1", "pic_fwd_1",0.01,0.51,0.3233333,0.99);
   pic_fwd_1->Draw();
   pic_fwd_1->cd();
   pic_fwd_1->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_1->SetFillColor(0);
   pic_fwd_1->SetBorderMode(0);
   pic_fwd_1->SetBorderSize(2);
   pic_fwd_1->SetTickx(1);
   pic_fwd_1->SetTicky(1);
   pic_fwd_1->SetLeftMargin(0.2);
   pic_fwd_1->SetTopMargin(0.08);
   pic_fwd_1->SetBottomMargin(0.16);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4612296);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.02434031, 0.02434031);
   tgme->SetPointEY(0, 1, 0.03182907, 0.03182907);
   tgme->SetPoint(1, 1.161826, 0.5207236);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.02751107, 0.02751107);
   tgme->SetPointEY(1, 1, 0.02965146, 0.02965146);
   tgme->SetPoint(2, 1.493776, 0.4742816);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01534626, 0.01534626);
   tgme->SetPointEY(2, 1, 0.0327847, 0.0327847);
   tgme->SetPoint(3, 1.825726, 0.4917245);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.01541581, 0.01541581);
   tgme->SetPointEY(3, 1, 0.02781193, 0.02781193);
   tgme->SetPoint(4, 2.157676, 0.5045243);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.01807113, 0.01807113);
   tgme->SetPointEY(4, 1, 0.02678905, 0.02678905);
   tgme->SetPoint(5, 2.821577, 0.5679567);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.01795448, 0.01795448);
   tgme->SetPointEY(5, 1, 0.03185291, 0.03185291);
   
   TH1F *Graph_gme_0_01 = new TH1F("Graph_gme_0_01","",100,0,3.634855);
   Graph_gme_0_01->SetMinimum(0.3);
   Graph_gme_0_01->SetMaximum(1.1);
   Graph_gme_0_01->SetDirectory(0);
   Graph_gme_0_01->SetStats(0);
   Graph_gme_0_01->SetLineWidth(2);
   Graph_gme_0_01->SetMarkerStyle(20);
   Graph_gme_0_01->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_01->GetXaxis()->SetRange(1,101);
   Graph_gme_0_01->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_01->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_01->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_01->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_01->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_01->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_01->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_01->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_01->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_01->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_01->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_01->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_01->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_01->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_01->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_01->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_01);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"1.8 < #it{y}* < 2.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_1->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_2
   TPad *pic_fwd_2 = new TPad("pic_fwd_2", "pic_fwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_fwd_2->Draw();
   pic_fwd_2->cd();
   pic_fwd_2->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_2->SetFillColor(0);
   pic_fwd_2->SetBorderMode(0);
   pic_fwd_2->SetBorderSize(2);
   pic_fwd_2->SetTickx(1);
   pic_fwd_2->SetTicky(1);
   pic_fwd_2->SetLeftMargin(0.2);
   pic_fwd_2->SetTopMargin(0.08);
   pic_fwd_2->SetBottomMargin(0.16);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4388928);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.01064573, 0.01064573);
   tgme->SetPointEY(0, 1, 0.02179234, 0.02179234);
   tgme->SetPoint(1, 1.161826, 0.4554514);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.02203203, 0.02203203);
   tgme->SetPointEY(1, 1, 0.02448439, 0.02448439);
   tgme->SetPoint(2, 1.493776, 0.4700216);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02411837, 0.02411837);
   tgme->SetPointEY(2, 1, 0.02160473, 0.02160473);
   tgme->SetPoint(3, 1.825726, 0.5526204);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.01485735, 0.01485735);
   tgme->SetPointEY(3, 1, 0.02763002, 0.02763002);
   tgme->SetPoint(4, 2.157676, 0.502522);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.02959558, 0.02959558);
   tgme->SetPointEY(4, 1, 0.02184696, 0.02184696);
   tgme->SetPoint(5, 2.821577, 0.572836);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.01827872, 0.01827872);
   tgme->SetPointEY(5, 1, 0.03088542, 0.03088542);
   
   TH1F *Graph_gme_0_12 = new TH1F("Graph_gme_0_12","",100,0,3.634855);
   Graph_gme_0_12->SetMinimum(0.3);
   Graph_gme_0_12->SetMaximum(1.1);
   Graph_gme_0_12->SetDirectory(0);
   Graph_gme_0_12->SetStats(0);
   Graph_gme_0_12->SetLineWidth(2);
   Graph_gme_0_12->SetMarkerStyle(20);
   Graph_gme_0_12->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_12->GetXaxis()->SetRange(1,101);
   Graph_gme_0_12->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_12->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_12->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_12->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_12->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_12->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_12->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_12->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_12->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_12->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_12->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_12->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_12->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_12->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_12->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_12->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_12);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.3 < #it{y}* < 2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_2->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_3
   TPad *pic_fwd_3 = new TPad("pic_fwd_3", "pic_fwd_3",0.6766667,0.51,0.99,0.99);
   pic_fwd_3->Draw();
   pic_fwd_3->cd();
   pic_fwd_3->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_3->SetFillColor(0);
   pic_fwd_3->SetBorderMode(0);
   pic_fwd_3->SetBorderSize(2);
   pic_fwd_3->SetTickx(1);
   pic_fwd_3->SetTicky(1);
   pic_fwd_3->SetLeftMargin(0.2);
   pic_fwd_3->SetTopMargin(0.08);
   pic_fwd_3->SetBottomMargin(0.16);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4799523);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.03168398, 0.03168398);
   tgme->SetPointEY(0, 1, 0.02192847, 0.02192847);
   tgme->SetPoint(1, 1.161826, 0.5210069);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.01654628, 0.01654628);
   tgme->SetPointEY(1, 1, 0.02582169, 0.02582169);
   tgme->SetPoint(2, 1.493776, 0.5133529);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01548132, 0.01548132);
   tgme->SetPointEY(2, 1, 0.02224439, 0.02224439);
   tgme->SetPoint(3, 1.825726, 0.4887065);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02097226, 0.02097226);
   tgme->SetPointEY(3, 1, 0.02442194, 0.02442194);
   tgme->SetPoint(4, 2.157676, 0.5536497);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.01933597, 0.01933597);
   tgme->SetPointEY(4, 1, 0.0257335, 0.0257335);
   tgme->SetPoint(5, 2.821577, 0.6257024);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.02496853, 0.02496853);
   tgme->SetPointEY(5, 1, 0.03357803, 0.03357803);
   
   TH1F *Graph_gme_0_23 = new TH1F("Graph_gme_0_23","",100,0,3.634855);
   Graph_gme_0_23->SetMinimum(0.3);
   Graph_gme_0_23->SetMaximum(1.1);
   Graph_gme_0_23->SetDirectory(0);
   Graph_gme_0_23->SetStats(0);
   Graph_gme_0_23->SetLineWidth(2);
   Graph_gme_0_23->SetMarkerStyle(20);
   Graph_gme_0_23->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_23->GetXaxis()->SetRange(1,101);
   Graph_gme_0_23->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_23->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_23->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_23->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_23->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_23->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_23->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_23->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_23->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_23->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_23->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_23->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_23->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_23->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_23->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_23->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_23);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.8 < #it{y}* < 3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_3->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_4
   TPad *pic_fwd_4 = new TPad("pic_fwd_4", "pic_fwd_4",0.01,0.01,0.3233333,0.49);
   pic_fwd_4->Draw();
   pic_fwd_4->cd();
   pic_fwd_4->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_4->SetFillColor(0);
   pic_fwd_4->SetBorderMode(0);
   pic_fwd_4->SetBorderSize(2);
   pic_fwd_4->SetTickx(1);
   pic_fwd_4->SetTicky(1);
   pic_fwd_4->SetLeftMargin(0.2);
   pic_fwd_4->SetTopMargin(0.08);
   pic_fwd_4->SetBottomMargin(0.16);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4860002);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.01756868, 0.01756868);
   tgme->SetPointEY(0, 1, 0.02552599, 0.02552599);
   tgme->SetPoint(1, 1.161826, 0.484083);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.01844254, 0.01844254);
   tgme->SetPointEY(1, 1, 0.02765019, 0.02765019);
   tgme->SetPoint(2, 1.493776, 0.48349);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01467349, 0.01467349);
   tgme->SetPointEY(2, 1, 0.02229584, 0.02229584);
   tgme->SetPoint(3, 1.825726, 0.5315773);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02604945, 0.02604945);
   tgme->SetPointEY(3, 1, 0.02567903, 0.02567903);
   tgme->SetPoint(4, 2.157676, 0.5020474);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.01872454, 0.01872454);
   tgme->SetPointEY(4, 1, 0.02456825, 0.02456825);
   tgme->SetPoint(5, 2.821577, 0.5854194);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.02009218, 0.02009218);
   tgme->SetPointEY(5, 1, 0.027224, 0.027224);
   
   TH1F *Graph_gme_1_04 = new TH1F("Graph_gme_1_04","",100,0,3.634855);
   Graph_gme_1_04->SetMinimum(0.3);
   Graph_gme_1_04->SetMaximum(1.1);
   Graph_gme_1_04->SetDirectory(0);
   Graph_gme_1_04->SetStats(0);
   Graph_gme_1_04->SetLineWidth(2);
   Graph_gme_1_04->SetMarkerStyle(20);
   Graph_gme_1_04->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_04->GetXaxis()->SetRange(1,101);
   Graph_gme_1_04->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_04->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_04->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_04->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_04->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_04->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_04->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_04->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_04->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_04->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_04->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_04->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_04->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_04->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_04->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_04->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_04);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"1.8 < #it{y}* < 2.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_4->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_5
   TPad *pic_fwd_5 = new TPad("pic_fwd_5", "pic_fwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_fwd_5->Draw();
   pic_fwd_5->cd();
   pic_fwd_5->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_5->SetFillColor(0);
   pic_fwd_5->SetBorderMode(0);
   pic_fwd_5->SetBorderSize(2);
   pic_fwd_5->SetTickx(1);
   pic_fwd_5->SetTicky(1);
   pic_fwd_5->SetLeftMargin(0.2);
   pic_fwd_5->SetTopMargin(0.08);
   pic_fwd_5->SetBottomMargin(0.16);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.441997);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.01496856, 0.01496856);
   tgme->SetPointEY(0, 1, 0.02142617, 0.02142617);
   tgme->SetPoint(1, 1.161826, 0.4790119);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.01534725, 0.01534725);
   tgme->SetPointEY(1, 1, 0.02302915, 0.02302915);
   tgme->SetPoint(2, 1.493776, 0.515851);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01523595, 0.01523595);
   tgme->SetPointEY(2, 1, 0.02182185, 0.02182185);
   tgme->SetPoint(3, 1.825726, 0.5123365);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.01700185, 0.01700185);
   tgme->SetPointEY(3, 1, 0.02538049, 0.02538049);
   tgme->SetPoint(4, 2.157676, 0.4973479);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.017429, 0.017429);
   tgme->SetPointEY(4, 1, 0.02432782, 0.02432782);
   tgme->SetPoint(5, 2.821577, 0.6214827);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.02103358, 0.02103358);
   tgme->SetPointEY(5, 1, 0.02632273, 0.02632273);
   
   TH1F *Graph_gme_1_15 = new TH1F("Graph_gme_1_15","",100,0,3.634855);
   Graph_gme_1_15->SetMinimum(0.3);
   Graph_gme_1_15->SetMaximum(1.1);
   Graph_gme_1_15->SetDirectory(0);
   Graph_gme_1_15->SetStats(0);
   Graph_gme_1_15->SetLineWidth(2);
   Graph_gme_1_15->SetMarkerStyle(20);
   Graph_gme_1_15->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_15->GetXaxis()->SetRange(1,101);
   Graph_gme_1_15->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_15->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_15->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_15->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_15->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_15->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_15->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_15->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_15->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_15->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_15->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_15->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_15->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_15->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_15->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_15->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_15);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.3 < #it{y}* < 2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_5->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_6
   TPad *pic_fwd_6 = new TPad("pic_fwd_6", "pic_fwd_6",0.6766667,0.01,0.99,0.49);
   pic_fwd_6->Draw();
   pic_fwd_6->cd();
   pic_fwd_6->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_6->SetFillColor(0);
   pic_fwd_6->SetBorderMode(0);
   pic_fwd_6->SetBorderSize(2);
   pic_fwd_6->SetTickx(1);
   pic_fwd_6->SetTicky(1);
   pic_fwd_6->SetLeftMargin(0.2);
   pic_fwd_6->SetTopMargin(0.08);
   pic_fwd_6->SetBottomMargin(0.16);
   pic_fwd_6->SetFrameLineWidth(2);
   pic_fwd_6->SetFrameBorderMode(0);
   pic_fwd_6->SetFrameLineWidth(2);
   pic_fwd_6->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4607142);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.01766905, 0.01766905);
   tgme->SetPointEY(0, 1, 0.02658855, 0.02658855);
   tgme->SetPoint(1, 1.161826, 0.4653251);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.03320619, 0.03320619);
   tgme->SetPointEY(1, 1, 0.02598602, 0.02598602);
   tgme->SetPoint(2, 1.493776, 0.4923557);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02319604, 0.02319604);
   tgme->SetPointEY(2, 1, 0.02224216, 0.02224216);
   tgme->SetPoint(3, 1.825726, 0.5561831);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02439931, 0.02439931);
   tgme->SetPointEY(3, 1, 0.02609894, 0.02609894);
   tgme->SetPoint(4, 2.157676, 0.511896);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.02258236, 0.02258236);
   tgme->SetPointEY(4, 1, 0.02284168, 0.02284168);
   tgme->SetPoint(5, 2.821577, 0.5933833);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.03228942, 0.03228942);
   tgme->SetPointEY(5, 1, 0.02892041, 0.02892041);
   
   TH1F *Graph_gme_1_26 = new TH1F("Graph_gme_1_26","",100,0,3.634855);
   Graph_gme_1_26->SetMinimum(0.3);
   Graph_gme_1_26->SetMaximum(1.1);
   Graph_gme_1_26->SetDirectory(0);
   Graph_gme_1_26->SetStats(0);
   Graph_gme_1_26->SetLineWidth(2);
   Graph_gme_1_26->SetMarkerStyle(20);
   Graph_gme_1_26->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_26->GetXaxis()->SetRange(1,101);
   Graph_gme_1_26->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_26->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_26->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_26->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_26->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_26->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_26->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_26->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_26->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_26->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_26->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_26->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_26->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_26->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_26->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_26->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_26);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.8 < #it{y}* < 3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_6->Modified();
   pic_fwd->cd();
   pic_fwd->Modified();
   pic_fwd->cd();
   pic_fwd->SetSelected(pic_fwd);
}


==> figs/Fig17b.C <==
void ratio3D_bwd()
{
//=========Macro generated from canvas: pic_bwd/c1
//=========  (Wed Jan 24 03:51:29 2024) by ROOT version 6.24/08
   TCanvas *pic_bwd = new TCanvas("pic_bwd", "c1",200,32,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_bwd->Range(0,0,1,1);
   pic_bwd->SetFillColor(0);
   pic_bwd->SetBorderMode(0);
   pic_bwd->SetBorderSize(2);
   pic_bwd->SetTickx(1);
   pic_bwd->SetTicky(1);
   pic_bwd->SetLeftMargin(0.2);
   pic_bwd->SetTopMargin(0.08);
   pic_bwd->SetBottomMargin(0.16);
   pic_bwd->SetFrameLineWidth(2);
   pic_bwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_bwd_1
   TPad *pic_bwd_1 = new TPad("pic_bwd_1", "pic_bwd_1",0.01,0.51,0.3233333,0.99);
   pic_bwd_1->Draw();
   pic_bwd_1->cd();
   pic_bwd_1->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_1->SetFillColor(0);
   pic_bwd_1->SetBorderMode(0);
   pic_bwd_1->SetBorderSize(2);
   pic_bwd_1->SetTickx(1);
   pic_bwd_1->SetTicky(1);
   pic_bwd_1->SetLeftMargin(0.2);
   pic_bwd_1->SetTopMargin(0.08);
   pic_bwd_1->SetBottomMargin(0.16);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5259448);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.0118295, 0.0118295);
   tgme->SetPointEY(0, 1, 0.03206473, 0.03206473);
   tgme->SetPoint(1, 1.014934, 0.5121799);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.01634215, 0.01634215);
   tgme->SetPointEY(1, 1, 0.04695829, 0.04695829);
   tgme->SetPoint(2, 1.304915, 0.5117574);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01130345, 0.01130345);
   tgme->SetPointEY(2, 1, 0.03108461, 0.03108461);
   tgme->SetPoint(3, 1.594896, 0.5466754);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.01642763, 0.01642763);
   tgme->SetPointEY(3, 1, 0.03155324, 0.03155324);
   tgme->SetPoint(4, 1.884877, 0.5615182);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.01992255, 0.01992255);
   tgme->SetPointEY(4, 1, 0.02994021, 0.02994021);
   tgme->SetPoint(5, 2.319849, 0.6134919);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01736044, 0.01736044);
   tgme->SetPointEY(5, 1, 0.03307019, 0.03307019);
   tgme->SetPoint(6, 3.117297, 0.7225191);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.02267181, 0.02267181);
   tgme->SetPointEY(6, 1, 0.05499405, 0.05499405);
   
   TH1F *Graph_gme_0_07 = new TH1F("Graph_gme_0_07","",100,0,3.972742);
   Graph_gme_0_07->SetMinimum(0.3);
   Graph_gme_0_07->SetMaximum(1.1);
   Graph_gme_0_07->SetDirectory(0);
   Graph_gme_0_07->SetStats(0);
   Graph_gme_0_07->SetLineWidth(2);
   Graph_gme_0_07->SetMarkerStyle(20);
   Graph_gme_0_07->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_07->GetXaxis()->SetRange(1,101);
   Graph_gme_0_07->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_07->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_07->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_07->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_07->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_07->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_07->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_07->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_07->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_07->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_07->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_07->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_07->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_07->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_07->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_07->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_07);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.3 < #it{y}* < -2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_1->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_2
   TPad *pic_bwd_2 = new TPad("pic_bwd_2", "pic_bwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_bwd_2->Draw();
   pic_bwd_2->cd();
   pic_bwd_2->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_2->SetFillColor(0);
   pic_bwd_2->SetBorderMode(0);
   pic_bwd_2->SetBorderSize(2);
   pic_bwd_2->SetTickx(1);
   pic_bwd_2->SetTicky(1);
   pic_bwd_2->SetLeftMargin(0.2);
   pic_bwd_2->SetTopMargin(0.08);
   pic_bwd_2->SetBottomMargin(0.16);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4671509);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.009876448, 0.009876448);
   tgme->SetPointEY(0, 1, 0.02641118, 0.02641118);
   tgme->SetPoint(1, 1.014934, 0.5100368);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.01151699, 0.01151699);
   tgme->SetPointEY(1, 1, 0.03419987, 0.03419987);
   tgme->SetPoint(2, 1.304915, 0.542503);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01341674, 0.01341674);
   tgme->SetPointEY(2, 1, 0.03066173, 0.03066173);
   tgme->SetPoint(3, 1.594896, 0.5172774);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.01618798, 0.01618798);
   tgme->SetPointEY(3, 1, 0.02867281, 0.02867281);
   tgme->SetPoint(4, 1.884877, 0.5685489);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.0139436, 0.0139436);
   tgme->SetPointEY(4, 1, 0.03784001, 0.03784001);
   tgme->SetPoint(5, 2.319849, 0.6139321);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01527448, 0.01527448);
   tgme->SetPointEY(5, 1, 0.02866833, 0.02866833);
   tgme->SetPoint(6, 3.117297, 0.9017945);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.05689026, 0.05689026);
   tgme->SetPointEY(6, 1, 0.04577067, 0.04577067);
   
   TH1F *Graph_gme_0_18 = new TH1F("Graph_gme_0_18","",100,0,3.972742);
   Graph_gme_0_18->SetMinimum(0.3);
   Graph_gme_0_18->SetMaximum(1.1);
   Graph_gme_0_18->SetDirectory(0);
   Graph_gme_0_18->SetStats(0);
   Graph_gme_0_18->SetLineWidth(2);
   Graph_gme_0_18->SetMarkerStyle(20);
   Graph_gme_0_18->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_18->GetXaxis()->SetRange(1,101);
   Graph_gme_0_18->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_18->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_18->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_18->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_18->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_18->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_18->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_18->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_18->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_18->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_18->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_18->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_18->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_18->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_18->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_18->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_18);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.8 < #it{y}* < -3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_2->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_3
   TPad *pic_bwd_3 = new TPad("pic_bwd_3", "pic_bwd_3",0.6766667,0.51,0.99,0.99);
   pic_bwd_3->Draw();
   pic_bwd_3->cd();
   pic_bwd_3->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_3->SetFillColor(0);
   pic_bwd_3->SetBorderMode(0);
   pic_bwd_3->SetBorderSize(2);
   pic_bwd_3->SetTickx(1);
   pic_bwd_3->SetTicky(1);
   pic_bwd_3->SetLeftMargin(0.2);
   pic_bwd_3->SetTopMargin(0.08);
   pic_bwd_3->SetBottomMargin(0.16);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5182591);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.01456551, 0.01456551);
   tgme->SetPointEY(0, 1, 0.03915951, 0.03915951);
   tgme->SetPoint(1, 1.014934, 0.4841296);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.02163932, 0.02163932);
   tgme->SetPointEY(1, 1, 0.03583904, 0.03583904);
   tgme->SetPoint(2, 1.304915, 0.5077563);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01397224, 0.01397224);
   tgme->SetPointEY(2, 1, 0.03324477, 0.03324477);
   tgme->SetPoint(3, 1.594896, 0.5561163);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.02305905, 0.02305905);
   tgme->SetPointEY(3, 1, 0.03165738, 0.03165738);
   tgme->SetPoint(4, 1.884877, 0.6065989);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.02026332, 0.02026332);
   tgme->SetPointEY(4, 1, 0.03585522, 0.03585522);
   tgme->SetPoint(5, 2.319849, 0.6831801);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.02158104, 0.02158104);
   tgme->SetPointEY(5, 1, 0.04331688, 0.04331688);
   tgme->SetPoint(6, 3.117297, 0.75552);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.08408896, 0.08408896);
   tgme->SetPointEY(6, 1, 0.03820233, 0.03820233);
   
   TH1F *Graph_gme_0_29 = new TH1F("Graph_gme_0_29","",100,0,3.972742);
   Graph_gme_0_29->SetMinimum(0.3);
   Graph_gme_0_29->SetMaximum(1.1);
   Graph_gme_0_29->SetDirectory(0);
   Graph_gme_0_29->SetStats(0);
   Graph_gme_0_29->SetLineWidth(2);
   Graph_gme_0_29->SetMarkerStyle(20);
   Graph_gme_0_29->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_29->GetXaxis()->SetRange(1,101);
   Graph_gme_0_29->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_29->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_29->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_29->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_29->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_29->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_29->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_29->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_29->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_29->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_29->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_29->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_29->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_29->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_29->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_29->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_29);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-4.3 < #it{y}* < -3.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_3->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_4
   TPad *pic_bwd_4 = new TPad("pic_bwd_4", "pic_bwd_4",0.01,0.01,0.3233333,0.49);
   pic_bwd_4->Draw();
   pic_bwd_4->cd();
   pic_bwd_4->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_4->SetFillColor(0);
   pic_bwd_4->SetBorderMode(0);
   pic_bwd_4->SetBorderSize(2);
   pic_bwd_4->SetTickx(1);
   pic_bwd_4->SetTicky(1);
   pic_bwd_4->SetLeftMargin(0.2);
   pic_bwd_4->SetTopMargin(0.08);
   pic_bwd_4->SetBottomMargin(0.16);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5047528);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.0147745, 0.0147745);
   tgme->SetPointEY(0, 1, 0.03501359, 0.03501359);
   tgme->SetPoint(1, 1.014934, 0.4848838);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.0154301, 0.0154301);
   tgme->SetPointEY(1, 1, 0.03379325, 0.03379325);
   tgme->SetPoint(2, 1.304915, 0.5360231);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01380454, 0.01380454);
   tgme->SetPointEY(2, 1, 0.03301692, 0.03301692);
   tgme->SetPoint(3, 1.594896, 0.566511);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.02563995, 0.02563995);
   tgme->SetPointEY(3, 1, 0.03108803, 0.03108803);
   tgme->SetPoint(4, 1.884877, 0.6110771);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.01957614, 0.01957614);
   tgme->SetPointEY(4, 1, 0.02877816, 0.02877816);
   tgme->SetPoint(5, 2.319849, 0.6828465);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01706858, 0.01706858);
   tgme->SetPointEY(5, 1, 0.03175486, 0.03175486);
   tgme->SetPoint(6, 3.117297, 0.7356488);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.03299807, 0.03299807);
   tgme->SetPointEY(6, 1, 0.03665465, 0.03665465);
   
   TH1F *Graph_gme_1_010 = new TH1F("Graph_gme_1_010","",100,0,3.972742);
   Graph_gme_1_010->SetMinimum(0.3);
   Graph_gme_1_010->SetMaximum(1.1);
   Graph_gme_1_010->SetDirectory(0);
   Graph_gme_1_010->SetStats(0);
   Graph_gme_1_010->SetLineWidth(2);
   Graph_gme_1_010->SetMarkerStyle(20);
   Graph_gme_1_010->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_010->GetXaxis()->SetRange(1,101);
   Graph_gme_1_010->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_010->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_010->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_010->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_010->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_010->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_010->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_010->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_010->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_010->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_010->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_010->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_010->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_010->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_010->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_010->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_010);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.3 < #it{y}* < -2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_4->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_5
   TPad *pic_bwd_5 = new TPad("pic_bwd_5", "pic_bwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_bwd_5->Draw();
   pic_bwd_5->cd();
   pic_bwd_5->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_5->SetFillColor(0);
   pic_bwd_5->SetBorderMode(0);
   pic_bwd_5->SetBorderSize(2);
   pic_bwd_5->SetTickx(1);
   pic_bwd_5->SetTicky(1);
   pic_bwd_5->SetLeftMargin(0.2);
   pic_bwd_5->SetTopMargin(0.08);
   pic_bwd_5->SetBottomMargin(0.16);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.469888);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.01489918, 0.01489918);
   tgme->SetPointEY(0, 1, 0.03472432, 0.03472432);
   tgme->SetPoint(1, 1.014934, 0.5663039);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.01778208, 0.01778208);
   tgme->SetPointEY(1, 1, 0.03956022, 0.03956022);
   tgme->SetPoint(2, 1.304915, 0.5308709);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01490587, 0.01490587);
   tgme->SetPointEY(2, 1, 0.0314706, 0.0314706);
   tgme->SetPoint(3, 1.594896, 0.566504);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.01578391, 0.01578391);
   tgme->SetPointEY(3, 1, 0.03093584, 0.03093584);
   tgme->SetPoint(4, 1.884877, 0.5984634);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.0340335, 0.0340335);
   tgme->SetPointEY(4, 1, 0.02996572, 0.02996572);
   tgme->SetPoint(5, 2.319849, 0.6165045);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01773522, 0.01773522);
   tgme->SetPointEY(5, 1, 0.02554096, 0.02554096);
   tgme->SetPoint(6, 3.117297, 0.7616547);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.03578282, 0.03578282);
   tgme->SetPointEY(6, 1, 0.03354234, 0.03354234);
   
   TH1F *Graph_gme_1_111 = new TH1F("Graph_gme_1_111","",100,0,3.972742);
   Graph_gme_1_111->SetMinimum(0.3);
   Graph_gme_1_111->SetMaximum(1.1);
   Graph_gme_1_111->SetDirectory(0);
   Graph_gme_1_111->SetStats(0);
   Graph_gme_1_111->SetLineWidth(2);
   Graph_gme_1_111->SetMarkerStyle(20);
   Graph_gme_1_111->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_111->GetXaxis()->SetRange(1,101);
   Graph_gme_1_111->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_111->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_111->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_111->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_111->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_111->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_111->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_111->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_111->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_111->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_111->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_111->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_111->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_111->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_111->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_111->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_111);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.8 < #it{y}* < -3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_5->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_6
   TPad *pic_bwd_6 = new TPad("pic_bwd_6", "pic_bwd_6",0.6766667,0.01,0.99,0.49);
   pic_bwd_6->Draw();
   pic_bwd_6->cd();
   pic_bwd_6->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_6->SetFillColor(0);
   pic_bwd_6->SetBorderMode(0);
   pic_bwd_6->SetBorderSize(2);
   pic_bwd_6->SetTickx(1);
   pic_bwd_6->SetTicky(1);
   pic_bwd_6->SetLeftMargin(0.2);
   pic_bwd_6->SetTopMargin(0.08);
   pic_bwd_6->SetBottomMargin(0.16);
   pic_bwd_6->SetFrameLineWidth(2);
   pic_bwd_6->SetFrameBorderMode(0);
   pic_bwd_6->SetFrameLineWidth(2);
   pic_bwd_6->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4284136);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.01718507, 0.01718507);
   tgme->SetPointEY(0, 1, 0.03599418, 0.03599418);
   tgme->SetPoint(1, 1.014934, 0.4561308);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.01729757, 0.01729757);
   tgme->SetPointEY(1, 1, 0.03741524, 0.03741524);
   tgme->SetPoint(2, 1.304915, 0.5538576);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01964258, 0.01964258);
   tgme->SetPointEY(2, 1, 0.0396061, 0.0396061);
   tgme->SetPoint(3, 1.594896, 0.5849941);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.02393867, 0.02393867);
   tgme->SetPointEY(3, 1, 0.03964813, 0.03964813);
   tgme->SetPoint(4, 1.884877, 0.578031);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.02362777, 0.02362777);
   tgme->SetPointEY(4, 1, 0.03229555, 0.03229555);
   tgme->SetPoint(5, 2.319849, 0.6435836);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.02593032, 0.02593032);
   tgme->SetPointEY(5, 1, 0.03557258, 0.03557258);
   tgme->SetPoint(6, 3.117297, 0.8194136);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.0493861, 0.0493861);
   tgme->SetPointEY(6, 1, 0.04361368, 0.04361368);
   
   TH1F *Graph_gme_1_212 = new TH1F("Graph_gme_1_212","",100,0,3.972742);
   Graph_gme_1_212->SetMinimum(0.3);
   Graph_gme_1_212->SetMaximum(1.1);
   Graph_gme_1_212->SetDirectory(0);
   Graph_gme_1_212->SetStats(0);
   Graph_gme_1_212->SetLineWidth(2);
   Graph_gme_1_212->SetMarkerStyle(20);
   Graph_gme_1_212->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_212->GetXaxis()->SetRange(1,101);
   Graph_gme_1_212->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_212->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_212->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_212->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_212->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_212->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_212->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_212->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_212->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_212->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_212->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_212->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_212->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_212->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_212->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_212->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_212);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-4.3 < #it{y}* < -3.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_6->Modified();
   pic_bwd->cd();
   pic_bwd->Modified();
   pic_bwd->cd();
   pic_bwd->SetSelected(pic_bwd);
}


==> figs/Fig18a.C <==
void ratio3D_fwd()
{
//=========Macro generated from canvas: pic_fwd/c1
//=========  (Wed Jan 24 03:44:16 2024) by ROOT version 6.24/08
   TCanvas *pic_fwd = new TCanvas("pic_fwd", "c1",200,32,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_fwd->Range(0,0,1,1);
   pic_fwd->SetFillColor(0);
   pic_fwd->SetBorderMode(0);
   pic_fwd->SetBorderSize(2);
   pic_fwd->SetTickx(1);
   pic_fwd->SetTicky(1);
   pic_fwd->SetLeftMargin(0.2);
   pic_fwd->SetTopMargin(0.08);
   pic_fwd->SetBottomMargin(0.16);
   pic_fwd->SetFrameLineWidth(2);
   pic_fwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_fwd_1
   TPad *pic_fwd_1 = new TPad("pic_fwd_1", "pic_fwd_1",0.01,0.51,0.3233333,0.99);
   pic_fwd_1->Draw();
   pic_fwd_1->cd();
   pic_fwd_1->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_1->SetFillColor(0);
   pic_fwd_1->SetBorderMode(0);
   pic_fwd_1->SetBorderSize(2);
   pic_fwd_1->SetTickx(1);
   pic_fwd_1->SetTicky(1);
   pic_fwd_1->SetLeftMargin(0.2);
   pic_fwd_1->SetTopMargin(0.08);
   pic_fwd_1->SetBottomMargin(0.16);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4860733);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.02716953, 0.02716953);
   tgme->SetPointEY(0, 1, 0.03037932, 0.03037932);
   tgme->SetPoint(1, 1.161826, 0.489686);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.01991196, 0.01991196);
   tgme->SetPointEY(1, 1, 0.03556778, 0.03556778);
   tgme->SetPoint(2, 1.493776, 0.5137326);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02338378, 0.02338378);
   tgme->SetPointEY(2, 1, 0.03225093, 0.03225093);
   tgme->SetPoint(3, 1.825726, 0.4973152);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02335303, 0.02335303);
   tgme->SetPointEY(3, 1, 0.03150451, 0.03150451);
   tgme->SetPoint(4, 2.157676, 0.519999);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.02685627, 0.02685627);
   tgme->SetPointEY(4, 1, 0.02922488, 0.02922488);
   tgme->SetPoint(5, 2.821577, 0.5886289);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.05039006, 0.05039006);
   tgme->SetPointEY(5, 1, 0.02781636, 0.02781636);
   
   TH1F *Graph_gme_0_01 = new TH1F("Graph_gme_0_01","",100,0,3.634855);
   Graph_gme_0_01->SetMinimum(0.3);
   Graph_gme_0_01->SetMaximum(1.1);
   Graph_gme_0_01->SetDirectory(0);
   Graph_gme_0_01->SetStats(0);
   Graph_gme_0_01->SetLineWidth(2);
   Graph_gme_0_01->SetMarkerStyle(20);
   Graph_gme_0_01->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_01->GetXaxis()->SetRange(1,101);
   Graph_gme_0_01->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_01->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_01->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_01->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_01->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_01->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_01->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_01->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_01->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_01->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_01->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_01->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_01->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_01->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_01->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_01->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_01);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"1.8 < #it{y}* < 2.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_1->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_2
   TPad *pic_fwd_2 = new TPad("pic_fwd_2", "pic_fwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_fwd_2->Draw();
   pic_fwd_2->cd();
   pic_fwd_2->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_2->SetFillColor(0);
   pic_fwd_2->SetBorderMode(0);
   pic_fwd_2->SetBorderSize(2);
   pic_fwd_2->SetTickx(1);
   pic_fwd_2->SetTicky(1);
   pic_fwd_2->SetLeftMargin(0.2);
   pic_fwd_2->SetTopMargin(0.08);
   pic_fwd_2->SetBottomMargin(0.16);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4360671);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.02744316, 0.02744316);
   tgme->SetPointEY(0, 1, 0.02732326, 0.02732326);
   tgme->SetPoint(1, 1.161826, 0.4614253);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.02663641, 0.02663641);
   tgme->SetPointEY(1, 1, 0.03109583, 0.03109583);
   tgme->SetPoint(2, 1.493776, 0.4994398);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02302458, 0.02302458);
   tgme->SetPointEY(2, 1, 0.02925924, 0.02925924);
   tgme->SetPoint(3, 1.825726, 0.5087354);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02441589, 0.02441589);
   tgme->SetPointEY(3, 1, 0.02941133, 0.02941133);
   tgme->SetPoint(4, 2.157676, 0.5453547);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.04053761, 0.04053761);
   tgme->SetPointEY(4, 1, 0.03253798, 0.03253798);
   tgme->SetPoint(5, 2.821577, 0.5220921);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.06765966, 0.06765966);
   tgme->SetPointEY(5, 1, 0.03984718, 0.03984718);
   
   TH1F *Graph_gme_0_12 = new TH1F("Graph_gme_0_12","",100,0,3.634855);
   Graph_gme_0_12->SetMinimum(0.3);
   Graph_gme_0_12->SetMaximum(1.1);
   Graph_gme_0_12->SetDirectory(0);
   Graph_gme_0_12->SetStats(0);
   Graph_gme_0_12->SetLineWidth(2);
   Graph_gme_0_12->SetMarkerStyle(20);
   Graph_gme_0_12->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_12->GetXaxis()->SetRange(1,101);
   Graph_gme_0_12->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_12->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_12->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_12->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_12->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_12->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_12->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_12->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_12->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_12->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_12->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_12->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_12->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_12->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_12->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_12->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_12);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.3 < #it{y}* < 2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_2->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_3
   TPad *pic_fwd_3 = new TPad("pic_fwd_3", "pic_fwd_3",0.6766667,0.51,0.99,0.99);
   pic_fwd_3->Draw();
   pic_fwd_3->cd();
   pic_fwd_3->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_3->SetFillColor(0);
   pic_fwd_3->SetBorderMode(0);
   pic_fwd_3->SetBorderSize(2);
   pic_fwd_3->SetTickx(1);
   pic_fwd_3->SetTicky(1);
   pic_fwd_3->SetLeftMargin(0.2);
   pic_fwd_3->SetTopMargin(0.08);
   pic_fwd_3->SetBottomMargin(0.16);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4809527);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.03181664, 0.03181664);
   tgme->SetPointEY(0, 1, 0.03654449, 0.03654449);
   tgme->SetPoint(1, 1.161826, 0.4802795);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.02924312, 0.02924312);
   tgme->SetPointEY(1, 1, 0.0398775, 0.0398775);
   tgme->SetPoint(2, 1.493776, 0.4691935);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02804282, 0.02804282);
   tgme->SetPointEY(2, 1, 0.02954205, 0.02954205);
   tgme->SetPoint(3, 1.825726, 0.5074979);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.04149922, 0.04149922);
   tgme->SetPointEY(3, 1, 0.03074754, 0.03074754);
   tgme->SetPoint(4, 2.157676, 0.5251957);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.03716711, 0.03716711);
   tgme->SetPointEY(4, 1, 0.03207402, 0.03207402);
   tgme->SetPoint(5, 2.821577, 0.6074912);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.04661799, 0.04661799);
   tgme->SetPointEY(5, 1, 0.06252989, 0.06252989);
   
   TH1F *Graph_gme_0_23 = new TH1F("Graph_gme_0_23","",100,0,3.634855);
   Graph_gme_0_23->SetMinimum(0.3);
   Graph_gme_0_23->SetMaximum(1.1);
   Graph_gme_0_23->SetDirectory(0);
   Graph_gme_0_23->SetStats(0);
   Graph_gme_0_23->SetLineWidth(2);
   Graph_gme_0_23->SetMarkerStyle(20);
   Graph_gme_0_23->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_23->GetXaxis()->SetRange(1,101);
   Graph_gme_0_23->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_23->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_23->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_23->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_23->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_23->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_23->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_23->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_23->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_23->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_23->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_23->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_23->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_23->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_23->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_23->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_23);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.8 < #it{y}* < 3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_3->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_4
   TPad *pic_fwd_4 = new TPad("pic_fwd_4", "pic_fwd_4",0.01,0.01,0.3233333,0.49);
   pic_fwd_4->Draw();
   pic_fwd_4->cd();
   pic_fwd_4->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_4->SetFillColor(0);
   pic_fwd_4->SetBorderMode(0);
   pic_fwd_4->SetBorderSize(2);
   pic_fwd_4->SetTickx(1);
   pic_fwd_4->SetTicky(1);
   pic_fwd_4->SetLeftMargin(0.2);
   pic_fwd_4->SetTopMargin(0.08);
   pic_fwd_4->SetBottomMargin(0.16);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4487756);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.0367061, 0.0367061);
   tgme->SetPointEY(0, 1, 0.04191574, 0.04191574);
   tgme->SetPoint(1, 1.161826, 0.6034919);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.03909298, 0.03909298);
   tgme->SetPointEY(1, 1, 0.04830551, 0.04830551);
   tgme->SetPoint(2, 1.493776, 0.5039199);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.03052191, 0.03052191);
   tgme->SetPointEY(2, 1, 0.03342147, 0.03342147);
   tgme->SetPoint(3, 1.825726, 0.4872522);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.03044776, 0.03044776);
   tgme->SetPointEY(3, 1, 0.03266291, 0.03266291);
   tgme->SetPoint(4, 2.157676, 0.5771325);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.04219016, 0.04219016);
   tgme->SetPointEY(4, 1, 0.03823022, 0.03823022);
   tgme->SetPoint(5, 2.821577, 0.5589939);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.03759472, 0.03759472);
   tgme->SetPointEY(5, 1, 0.03269971, 0.03269971);
   
   TH1F *Graph_gme_1_04 = new TH1F("Graph_gme_1_04","",100,0,3.634855);
   Graph_gme_1_04->SetMinimum(0.3);
   Graph_gme_1_04->SetMaximum(1.1);
   Graph_gme_1_04->SetDirectory(0);
   Graph_gme_1_04->SetStats(0);
   Graph_gme_1_04->SetLineWidth(2);
   Graph_gme_1_04->SetMarkerStyle(20);
   Graph_gme_1_04->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_04->GetXaxis()->SetRange(1,101);
   Graph_gme_1_04->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_04->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_04->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_04->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_04->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_04->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_04->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_04->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_04->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_04->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_04->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_04->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_04->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_04->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_04->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_04->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_04);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"1.8 < #it{y}* < 2.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_4->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_5
   TPad *pic_fwd_5 = new TPad("pic_fwd_5", "pic_fwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_fwd_5->Draw();
   pic_fwd_5->cd();
   pic_fwd_5->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_5->SetFillColor(0);
   pic_fwd_5->SetBorderMode(0);
   pic_fwd_5->SetBorderSize(2);
   pic_fwd_5->SetTickx(1);
   pic_fwd_5->SetTicky(1);
   pic_fwd_5->SetLeftMargin(0.2);
   pic_fwd_5->SetTopMargin(0.08);
   pic_fwd_5->SetBottomMargin(0.16);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.3851163);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.03071742, 0.03071742);
   tgme->SetPointEY(0, 1, 0.03601611, 0.03601611);
   tgme->SetPoint(1, 1.161826, 0.5202872);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.035995, 0.035995);
   tgme->SetPointEY(1, 1, 0.0428681, 0.0428681);
   tgme->SetPoint(2, 1.493776, 0.5035506);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.06226387, 0.06226387);
   tgme->SetPointEY(2, 1, 0.03784118, 0.03784118);
   tgme->SetPoint(3, 1.825726, 0.4785791);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.03630934, 0.03630934);
   tgme->SetPointEY(3, 1, 0.03937256, 0.03937256);
   tgme->SetPoint(4, 2.157676, 0.5037633);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.03983657, 0.03983657);
   tgme->SetPointEY(4, 1, 0.03471484, 0.03471484);
   tgme->SetPoint(5, 2.821577, 0.6080342);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.04314072, 0.04314072);
   tgme->SetPointEY(5, 1, 0.03588957, 0.03588957);
   
   TH1F *Graph_gme_1_15 = new TH1F("Graph_gme_1_15","",100,0,3.634855);
   Graph_gme_1_15->SetMinimum(0.3);
   Graph_gme_1_15->SetMaximum(1.1);
   Graph_gme_1_15->SetDirectory(0);
   Graph_gme_1_15->SetStats(0);
   Graph_gme_1_15->SetLineWidth(2);
   Graph_gme_1_15->SetMarkerStyle(20);
   Graph_gme_1_15->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_15->GetXaxis()->SetRange(1,101);
   Graph_gme_1_15->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_15->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_15->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_15->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_15->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_15->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_15->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_15->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_15->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_15->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_15->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_15->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_15->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_15->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_15->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_15->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_15);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.3 < #it{y}* < 2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_5->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_6
   TPad *pic_fwd_6 = new TPad("pic_fwd_6", "pic_fwd_6",0.6766667,0.01,0.99,0.49);
   pic_fwd_6->Draw();
   pic_fwd_6->cd();
   pic_fwd_6->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_6->SetFillColor(0);
   pic_fwd_6->SetBorderMode(0);
   pic_fwd_6->SetBorderSize(2);
   pic_fwd_6->SetTickx(1);
   pic_fwd_6->SetTicky(1);
   pic_fwd_6->SetLeftMargin(0.2);
   pic_fwd_6->SetTopMargin(0.08);
   pic_fwd_6->SetBottomMargin(0.16);
   pic_fwd_6->SetFrameLineWidth(2);
   pic_fwd_6->SetFrameBorderMode(0);
   pic_fwd_6->SetFrameLineWidth(2);
   pic_fwd_6->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.3908814);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.04170437, 0.04170437);
   tgme->SetPointEY(0, 1, 0.03873166, 0.03873166);
   tgme->SetPoint(1, 1.161826, 0.4286712);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.04506429, 0.04506429);
   tgme->SetPointEY(1, 1, 0.04389421, 0.04389421);
   tgme->SetPoint(2, 1.493776, 0.4207676);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.04042185, 0.04042185);
   tgme->SetPointEY(2, 1, 0.03764147, 0.03764147);
   tgme->SetPoint(3, 1.825726, 0.5350637);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.07484051, 0.07484051);
   tgme->SetPointEY(3, 1, 0.0523195, 0.0523195);
   tgme->SetPoint(4, 2.157676, 0.5733612);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.06543417, 0.06543417);
   tgme->SetPointEY(4, 1, 0.0551489, 0.0551489);
   tgme->SetPoint(5, 2.821577, 0.5947635);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.07714506, 0.07714506);
   tgme->SetPointEY(5, 1, 0.04759487, 0.04759487);
   
   TH1F *Graph_gme_1_26 = new TH1F("Graph_gme_1_26","",100,0,3.634855);
   Graph_gme_1_26->SetMinimum(0.3);
   Graph_gme_1_26->SetMaximum(1.1);
   Graph_gme_1_26->SetDirectory(0);
   Graph_gme_1_26->SetStats(0);
   Graph_gme_1_26->SetLineWidth(2);
   Graph_gme_1_26->SetMarkerStyle(20);
   Graph_gme_1_26->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_26->GetXaxis()->SetRange(1,101);
   Graph_gme_1_26->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_26->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_26->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_26->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_26->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_26->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_26->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_26->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_26->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_26->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_26->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_26->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_26->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_26->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_26->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_26->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_26);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.8 < #it{y}* < 3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_6->Modified();
   pic_fwd->cd();
   pic_fwd->Modified();
   pic_fwd->cd();
   pic_fwd->SetSelected(pic_fwd);
}


==> figs/Fig18b.C <==
void ratio3D_bwd()
{
//=========Macro generated from canvas: pic_bwd/c1
//=========  (Wed Jan 24 03:52:35 2024) by ROOT version 6.24/08
   TCanvas *pic_bwd = new TCanvas("pic_bwd", "c1",200,32,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_bwd->Range(0,0,1,1);
   pic_bwd->SetFillColor(0);
   pic_bwd->SetBorderMode(0);
   pic_bwd->SetBorderSize(2);
   pic_bwd->SetTickx(1);
   pic_bwd->SetTicky(1);
   pic_bwd->SetLeftMargin(0.2);
   pic_bwd->SetTopMargin(0.08);
   pic_bwd->SetBottomMargin(0.16);
   pic_bwd->SetFrameLineWidth(2);
   pic_bwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_bwd_1
   TPad *pic_bwd_1 = new TPad("pic_bwd_1", "pic_bwd_1",0.01,0.51,0.3233333,0.99);
   pic_bwd_1->Draw();
   pic_bwd_1->cd();
   pic_bwd_1->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_1->SetFillColor(0);
   pic_bwd_1->SetBorderMode(0);
   pic_bwd_1->SetBorderSize(2);
   pic_bwd_1->SetTickx(1);
   pic_bwd_1->SetTicky(1);
   pic_bwd_1->SetLeftMargin(0.2);
   pic_bwd_1->SetTopMargin(0.08);
   pic_bwd_1->SetBottomMargin(0.16);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5410245);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.02614587, 0.02614587);
   tgme->SetPointEY(0, 1, 0.05487537, 0.05487537);
   tgme->SetPoint(1, 1.014934, 0.5286889);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.02609095, 0.02609095);
   tgme->SetPointEY(1, 1, 0.05747749, 0.05747749);
   tgme->SetPoint(2, 1.304915, 0.4608226);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.02105052, 0.02105052);
   tgme->SetPointEY(2, 1, 0.03858307, 0.03858307);
   tgme->SetPoint(3, 1.594896, 0.52753);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.02538494, 0.02538494);
   tgme->SetPointEY(3, 1, 0.03857446, 0.03857446);
   tgme->SetPoint(4, 1.884877, 0.5061039);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.02372602, 0.02372602);
   tgme->SetPointEY(4, 1, 0.03308713, 0.03308713);
   tgme->SetPoint(5, 2.319849, 0.6765512);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.02990218, 0.02990218);
   tgme->SetPointEY(5, 1, 0.0347643, 0.0347643);
   tgme->SetPoint(6, 3.117297, 0.8146449);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.04957554, 0.04957554);
   tgme->SetPointEY(6, 1, 0.0632089, 0.0632089);
   
   TH1F *Graph_gme_0_07 = new TH1F("Graph_gme_0_07","",100,0,3.972742);
   Graph_gme_0_07->SetMinimum(0.3);
   Graph_gme_0_07->SetMaximum(1.1);
   Graph_gme_0_07->SetDirectory(0);
   Graph_gme_0_07->SetStats(0);
   Graph_gme_0_07->SetLineWidth(2);
   Graph_gme_0_07->SetMarkerStyle(20);
   Graph_gme_0_07->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_07->GetXaxis()->SetRange(1,101);
   Graph_gme_0_07->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_07->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_07->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_07->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_07->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_07->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_07->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_07->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_07->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_07->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_07->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_07->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_07->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_07->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_07->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_07->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_07);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.3 < #it{y}* < -2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_1->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_2
   TPad *pic_bwd_2 = new TPad("pic_bwd_2", "pic_bwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_bwd_2->Draw();
   pic_bwd_2->cd();
   pic_bwd_2->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_2->SetFillColor(0);
   pic_bwd_2->SetBorderMode(0);
   pic_bwd_2->SetBorderSize(2);
   pic_bwd_2->SetTickx(1);
   pic_bwd_2->SetTicky(1);
   pic_bwd_2->SetLeftMargin(0.2);
   pic_bwd_2->SetTopMargin(0.08);
   pic_bwd_2->SetBottomMargin(0.16);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4967689);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.02873807, 0.02873807);
   tgme->SetPointEY(0, 1, 0.05370777, 0.05370777);
   tgme->SetPoint(1, 1.014934, 0.4427497);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.02381165, 0.02381165);
   tgme->SetPointEY(1, 1, 0.04310793, 0.04310793);
   tgme->SetPoint(2, 1.304915, 0.4742888);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.02459482, 0.02459482);
   tgme->SetPointEY(2, 1, 0.04045275, 0.04045275);
   tgme->SetPoint(3, 1.594896, 0.6151088);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.02855443, 0.02855443);
   tgme->SetPointEY(3, 1, 0.05118307, 0.05118307);
   tgme->SetPoint(4, 1.884877, 0.5555166);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.02911907, 0.02911907);
   tgme->SetPointEY(4, 1, 0.0375781, 0.0375781);
   tgme->SetPoint(5, 2.319849, 0.6379116);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.0300334, 0.0300334);
   tgme->SetPointEY(5, 1, 0.03547496, 0.03547496);
   tgme->SetPoint(6, 3.117297, 0.5993807);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.05977404, 0.05977404);
   tgme->SetPointEY(6, 1, 0.1166408, 0.1166408);
   
   TH1F *Graph_gme_0_18 = new TH1F("Graph_gme_0_18","",100,0,3.972742);
   Graph_gme_0_18->SetMinimum(0.3);
   Graph_gme_0_18->SetMaximum(1.1);
   Graph_gme_0_18->SetDirectory(0);
   Graph_gme_0_18->SetStats(0);
   Graph_gme_0_18->SetLineWidth(2);
   Graph_gme_0_18->SetMarkerStyle(20);
   Graph_gme_0_18->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_18->GetXaxis()->SetRange(1,101);
   Graph_gme_0_18->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_18->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_18->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_18->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_18->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_18->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_18->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_18->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_18->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_18->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_18->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_18->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_18->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_18->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_18->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_18->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_18);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.8 < #it{y}* < -3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_2->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_3
   TPad *pic_bwd_3 = new TPad("pic_bwd_3", "pic_bwd_3",0.6766667,0.51,0.99,0.99);
   pic_bwd_3->Draw();
   pic_bwd_3->cd();
   pic_bwd_3->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_3->SetFillColor(0);
   pic_bwd_3->SetBorderMode(0);
   pic_bwd_3->SetBorderSize(2);
   pic_bwd_3->SetTickx(1);
   pic_bwd_3->SetTicky(1);
   pic_bwd_3->SetLeftMargin(0.2);
   pic_bwd_3->SetTopMargin(0.08);
   pic_bwd_3->SetBottomMargin(0.16);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4702531);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.03355133, 0.03355133);
   tgme->SetPointEY(0, 1, 0.06479505, 0.06479505);
   tgme->SetPoint(1, 1.014934, 0.497426);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.03720438, 0.03720438);
   tgme->SetPointEY(1, 1, 0.07257846, 0.07257846);
   tgme->SetPoint(2, 1.304915, 0.4635521);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.03287113, 0.03287113);
   tgme->SetPointEY(2, 1, 0.05604611, 0.05604611);
   tgme->SetPoint(3, 1.594896, 0.4979399);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.03533301, 0.03533301);
   tgme->SetPointEY(3, 1, 0.05053755, 0.05053755);
   tgme->SetPoint(4, 1.884877, 0.6355269);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.04635904, 0.04635904);
   tgme->SetPointEY(4, 1, 0.06009741, 0.06009741);
   tgme->SetPoint(5, 2.319849, 0.5868274);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.04188969, 0.04188969);
   tgme->SetPointEY(5, 1, 0.0430937, 0.0430937);
   tgme->SetPoint(6, 3.117297, 0.7104841);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.08630964, 0.08630964);
   tgme->SetPointEY(6, 1, 0.05411435, 0.05411435);
   
   TH1F *Graph_gme_0_29 = new TH1F("Graph_gme_0_29","",100,0,3.972742);
   Graph_gme_0_29->SetMinimum(0.3);
   Graph_gme_0_29->SetMaximum(1.1);
   Graph_gme_0_29->SetDirectory(0);
   Graph_gme_0_29->SetStats(0);
   Graph_gme_0_29->SetLineWidth(2);
   Graph_gme_0_29->SetMarkerStyle(20);
   Graph_gme_0_29->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_29->GetXaxis()->SetRange(1,101);
   Graph_gme_0_29->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_29->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_29->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_29->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_29->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_29->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_29->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_29->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_29->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_29->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_29->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_29->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_29->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_29->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_29->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_29->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_29);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-4.3 < #it{y}* < -3.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_3->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_4
   TPad *pic_bwd_4 = new TPad("pic_bwd_4", "pic_bwd_4",0.01,0.01,0.3233333,0.49);
   pic_bwd_4->Draw();
   pic_bwd_4->cd();
   pic_bwd_4->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_4->SetFillColor(0);
   pic_bwd_4->SetBorderMode(0);
   pic_bwd_4->SetBorderSize(2);
   pic_bwd_4->SetTickx(1);
   pic_bwd_4->SetTicky(1);
   pic_bwd_4->SetLeftMargin(0.2);
   pic_bwd_4->SetTopMargin(0.08);
   pic_bwd_4->SetBottomMargin(0.16);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.6110523);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.05135609, 0.05135609);
   tgme->SetPointEY(0, 1, 0.0854676, 0.0854676);
   tgme->SetPoint(1, 1.014934, 0.5405474);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.03480672, 0.03480672);
   tgme->SetPointEY(1, 1, 0.07066652, 0.07066652);
   tgme->SetPoint(2, 1.304915, 0.4462072);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.02754732, 0.02754732);
   tgme->SetPointEY(2, 1, 0.04567721, 0.04567721);
   tgme->SetPoint(3, 1.594896, 0.582768);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.03334133, 0.03334133);
   tgme->SetPointEY(3, 1, 0.05438685, 0.05438685);
   tgme->SetPoint(4, 1.884877, 0.5526534);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.03686514, 0.03686514);
   tgme->SetPointEY(4, 1, 0.04968641, 0.04968641);
   tgme->SetPoint(5, 2.319849, 0.5126289);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.02908188, 0.02908188);
   tgme->SetPointEY(5, 1, 0.03138746, 0.03138746);
   tgme->SetPoint(6, 3.117297, 0.737621);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.06324123, 0.06324123);
   tgme->SetPointEY(6, 1, 0.05843401, 0.05843401);
   
   TH1F *Graph_gme_1_010 = new TH1F("Graph_gme_1_010","",100,0,3.972742);
   Graph_gme_1_010->SetMinimum(0.3);
   Graph_gme_1_010->SetMaximum(1.1);
   Graph_gme_1_010->SetDirectory(0);
   Graph_gme_1_010->SetStats(0);
   Graph_gme_1_010->SetLineWidth(2);
   Graph_gme_1_010->SetMarkerStyle(20);
   Graph_gme_1_010->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_010->GetXaxis()->SetRange(1,101);
   Graph_gme_1_010->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_010->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_010->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_010->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_010->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_010->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_010->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_010->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_010->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_010->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_010->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_010->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_010->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_010->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_010->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_010->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_010);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.3 < #it{y}* < -2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_4->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_5
   TPad *pic_bwd_5 = new TPad("pic_bwd_5", "pic_bwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_bwd_5->Draw();
   pic_bwd_5->cd();
   pic_bwd_5->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_5->SetFillColor(0);
   pic_bwd_5->SetBorderMode(0);
   pic_bwd_5->SetBorderSize(2);
   pic_bwd_5->SetTickx(1);
   pic_bwd_5->SetTicky(1);
   pic_bwd_5->SetLeftMargin(0.2);
   pic_bwd_5->SetTopMargin(0.08);
   pic_bwd_5->SetBottomMargin(0.16);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5099326);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.04098361, 0.04098361);
   tgme->SetPointEY(0, 1, 0.07939865, 0.07939865);
   tgme->SetPoint(1, 1.014934, 0.5166584);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.03174577, 0.03174577);
   tgme->SetPointEY(1, 1, 0.07529503, 0.07529503);
   tgme->SetPoint(2, 1.304915, 0.5917854);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.04168418, 0.04168418);
   tgme->SetPointEY(2, 1, 0.07125358, 0.07125358);
   tgme->SetPoint(3, 1.594896, 0.6055124);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.0925264, 0.0925264);
   tgme->SetPointEY(3, 1, 0.06742534, 0.06742534);
   tgme->SetPoint(4, 1.884877, 0.4584882);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.05250088, 0.05250088);
   tgme->SetPointEY(4, 1, 0.04393691, 0.04393691);
   tgme->SetPoint(5, 2.319849, 0.5883719);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.04072491, 0.04072491);
   tgme->SetPointEY(5, 1, 0.04294234, 0.04294234);
   tgme->SetPoint(6, 3.117297, 0.6597294);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.07825061, 0.07825061);
   tgme->SetPointEY(6, 1, 0.06834447, 0.06834447);
   
   TH1F *Graph_gme_1_111 = new TH1F("Graph_gme_1_111","",100,0,3.972742);
   Graph_gme_1_111->SetMinimum(0.3);
   Graph_gme_1_111->SetMaximum(1.1);
   Graph_gme_1_111->SetDirectory(0);
   Graph_gme_1_111->SetStats(0);
   Graph_gme_1_111->SetLineWidth(2);
   Graph_gme_1_111->SetMarkerStyle(20);
   Graph_gme_1_111->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_111->GetXaxis()->SetRange(1,101);
   Graph_gme_1_111->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_111->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_111->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_111->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_111->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_111->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_111->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_111->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_111->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_111->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_111->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_111->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_111->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_111->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_111->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_111->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_111);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.8 < #it{y}* < -3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_5->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_6
   TPad *pic_bwd_6 = new TPad("pic_bwd_6", "pic_bwd_6",0.6766667,0.01,0.99,0.49);
   pic_bwd_6->Draw();
   pic_bwd_6->cd();
   pic_bwd_6->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_6->SetFillColor(0);
   pic_bwd_6->SetBorderMode(0);
   pic_bwd_6->SetBorderSize(2);
   pic_bwd_6->SetTickx(1);
   pic_bwd_6->SetTicky(1);
   pic_bwd_6->SetLeftMargin(0.2);
   pic_bwd_6->SetTopMargin(0.08);
   pic_bwd_6->SetBottomMargin(0.16);
   pic_bwd_6->SetFrameLineWidth(2);
   pic_bwd_6->SetFrameBorderMode(0);
   pic_bwd_6->SetFrameLineWidth(2);
   pic_bwd_6->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4808614);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.06129661, 0.06129661);
   tgme->SetPointEY(0, 1, 0.115396, 0.115396);
   tgme->SetPoint(1, 1.014934, 0.4337578);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.05715357, 0.05715357);
   tgme->SetPointEY(1, 1, 0.09000581, 0.09000581);
   tgme->SetPoint(2, 1.304915, 0.5452079);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.07172234, 0.07172234);
   tgme->SetPointEY(2, 1, 0.102687, 0.102687);
   tgme->SetPoint(3, 1.594896, 0.6162429);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.08135581, 0.08135581);
   tgme->SetPointEY(3, 1, 0.1075518, 0.1075518);
   tgme->SetPoint(4, 1.884877, 0.4717871);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.06472712, 0.06472712);
   tgme->SetPointEY(4, 1, 0.07719185, 0.07719185);
   tgme->SetPoint(5, 2.319849, 0.5836037);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.0793628, 0.0793628);
   tgme->SetPointEY(5, 1, 0.07640933, 0.07640933);
   tgme->SetPoint(6, 3.117297, 0.6569027);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.153532, 0.153532);
   tgme->SetPointEY(6, 1, 0.07639404, 0.07639404);
   
   TH1F *Graph_gme_1_212 = new TH1F("Graph_gme_1_212","",100,0,3.972742);
   Graph_gme_1_212->SetMinimum(0.3);
   Graph_gme_1_212->SetMaximum(1.1);
   Graph_gme_1_212->SetDirectory(0);
   Graph_gme_1_212->SetStats(0);
   Graph_gme_1_212->SetLineWidth(2);
   Graph_gme_1_212->SetMarkerStyle(20);
   Graph_gme_1_212->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_212->GetXaxis()->SetRange(1,101);
   Graph_gme_1_212->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_212->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_212->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_212->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_212->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_212->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_212->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_212->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_212->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_212->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_212->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_212->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_212->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_212->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_212->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_212->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_212);
   
   tgme->Draw("aps ; z ; 5 s=1.0 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-4.3 < #it{y}* < -3.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_6->Modified();
   pic_bwd->cd();
   pic_bwd->Modified();
   pic_bwd->cd();
   pic_bwd->SetSelected(pic_bwd);
}


==> figs/Fig1a.C <==
void RpA_Ds_pt()
{
//=========Macro generated from canvas: pic_tot/c1
//=========  (Fri Nov 10 01:13:45 2023) by ROOT version 6.22/00
   TCanvas *pic_tot = new TCanvas("pic_tot", "c1",200,32,1200,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_tot->Range(0,0,1,1);
   pic_tot->SetFillColor(0);
   pic_tot->SetBorderMode(0);
   pic_tot->SetBorderSize(2);
   pic_tot->SetTickx(1);
   pic_tot->SetTicky(1);
   pic_tot->SetLeftMargin(0.15);
   pic_tot->SetTopMargin(0.08);
   pic_tot->SetBottomMargin(0.16);
   pic_tot->SetFrameLineWidth(2);
   pic_tot->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_tot_1
   TPad *pic_tot_1 = new TPad("pic_tot_1", "pic_tot_1",0.01,0.01,0.49,0.99);
   pic_tot_1->Draw();
   pic_tot_1->cd();
   pic_tot_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_tot_1->SetFillColor(0);
   pic_tot_1->SetBorderMode(0);
   pic_tot_1->SetBorderSize(2);
   pic_tot_1->SetTickx(1);
   pic_tot_1->SetTicky(1);
   pic_tot_1->SetLeftMargin(0.15);
   pic_tot_1->SetTopMargin(0.08);
   pic_tot_1->SetBottomMargin(0.16);
   pic_tot_1->SetFrameLineWidth(2);
   pic_tot_1->SetFrameBorderMode(0);
   pic_tot_1->SetFrameLineWidth(2);
   pic_tot_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1203;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7995175);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02110909, 0.02110909);
   tgme->SetPointEY(0, 1, 0.1122274, 0.1122274);
   tgme->SetPoint(1, 2.5, 0.7052924);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.005137359, 0.005137359);
   tgme->SetPointEY(1, 1, 0.06576986, 0.06576986);
   tgme->SetPoint(2, 3.5, 0.7311191);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.006241825, 0.006241825);
   tgme->SetPointEY(2, 1, 0.05671574, 0.05671574);
   tgme->SetPoint(3, 4.5, 0.7419507);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.007219747, 0.007219747);
   tgme->SetPointEY(3, 1, 0.05805343, 0.05805343);
   tgme->SetPoint(4, 5.5, 0.7639838);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.008398009, 0.008398009);
   tgme->SetPointEY(4, 1, 0.06297881, 0.06297881);
   tgme->SetPoint(5, 6.5, 0.8164998);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01378715, 0.01378715);
   tgme->SetPointEY(5, 1, 0.07958849, 0.07958849);
   tgme->SetPoint(6, 7.5, 0.8294258);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02244464, 0.02244464);
   tgme->SetPointEY(6, 1, 0.09025668, 0.09025668);
   tgme->SetPoint(7, 8.5, 0.8515801);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01575881, 0.01575881);
   tgme->SetPointEY(7, 1, 0.117342, 0.117342);
   tgme->SetPoint(8, 9.5, 0.8454528);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01944563, 0.01944563);
   tgme->SetPointEY(8, 1, 0.1090646, 0.1090646);
   
   TH1F *Graph_gme_pt_fwd17 = new TH1F("Graph_gme_pt_fwd17","",100,0.1,10.9);
   Graph_gme_pt_fwd17->SetMinimum(0.3);
   Graph_gme_pt_fwd17->SetMaximum(2);
   Graph_gme_pt_fwd17->SetDirectory(0);
   Graph_gme_pt_fwd17->SetStats(0);
   Graph_gme_pt_fwd17->SetLineWidth(2);
   Graph_gme_pt_fwd17->SetMarkerStyle(20);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_fwd17->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd17->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_fwd17);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t fwd_EPPS_fx3017[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_EPPS_fy3017[10] = {
   0.6713634,
   0.6809145,
   0.6971129,
   0.7151152,
   0.7320666,
   0.7470442,
   0.760069,
   0.7715167,
   0.781275,
   0.7895782};
   Double_t fwd_EPPS_felx3017[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fely3017[10] = {
   0.04669613,
   0.04564052,
   0.04831418,
   0.05251405,
   0.05552986,
   0.05725706,
   0.05820502,
   0.0587951,
   0.05875684,
   0.05824889};
   Double_t fwd_EPPS_fehx3017[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fehy3017[10] = {
   0.05711087,
   0.05300324,
   0.04583062,
   0.04182358,
   0.03996172,
   0.03834899,
   0.03697859,
   0.03580754,
   0.03480415,
   0.03397598};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,fwd_EPPS_fx3017,fwd_EPPS_fy3017,fwd_EPPS_felx3017,fwd_EPPS_fehx3017,fwd_EPPS_fely3017,fwd_EPPS_fehy3017);
   grae->SetName("fwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_EPPS3017 = new TH1F("Graph_fwd_EPPS3017","Graph",100,0,10.4);
   Graph_fwd_EPPS3017->SetMinimum(0.6047786);
   Graph_fwd_EPPS3017->SetMaximum(0.8434429);
   Graph_fwd_EPPS3017->SetDirectory(0);
   Graph_fwd_EPPS3017->SetStats(0);
   Graph_fwd_EPPS3017->SetLineWidth(2);
   Graph_fwd_EPPS3017->SetMarkerStyle(20);
   Graph_fwd_EPPS3017->GetXaxis()->SetNdivisions(505);
   Graph_fwd_EPPS3017->GetXaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3017->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_EPPS3017->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3017->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3017->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_EPPS3017->GetXaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3017->GetYaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3017->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_EPPS3017->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3017->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3017->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_EPPS3017->GetYaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3017->GetZaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3017->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_EPPS3017->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_EPPS3017->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_EPPS3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_EPPS3017);
   
   grae->Draw("3,");
   
   Double_t fwd_nCTEQ_fx3018[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_nCTEQ_fy3018[10] = {
   0.6419278,
   0.6572758,
   0.6813892,
   0.7062716,
   0.7283009,
   0.7468863,
   0.7626391,
   0.7759801,
   0.7851823,
   0.7937053};
   Double_t fwd_nCTEQ_felx3018[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fely3018[10] = {
   0.03179797,
   0.03160458,
   0.03133556,
   0.03872286,
   0.04684236,
   0.05254553,
   0.0570017,
   0.06132855,
   0.06232727,
   0.06336028};
   Double_t fwd_nCTEQ_fehx3018[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fehy3018[10] = {
   0.07070995,
   0.0616811,
   0.04773203,
   0.03406003,
   0.03067643,
   0.03032289,
   0.02997898,
   0.02964926,
   0.02926721,
   0.02894762};
   grae = new TGraphAsymmErrors(10,fwd_nCTEQ_fx3018,fwd_nCTEQ_fy3018,fwd_nCTEQ_felx3018,fwd_nCTEQ_fehx3018,fwd_nCTEQ_fely3018,fwd_nCTEQ_fehy3018);
   grae->SetName("fwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1204;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1205;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_nCTEQ3018 = new TH1F("Graph_fwd_nCTEQ3018","Graph",100,0,10.4);
   Graph_fwd_nCTEQ3018->SetMinimum(0.5888775);
   Graph_fwd_nCTEQ3018->SetMaximum(0.8439052);
   Graph_fwd_nCTEQ3018->SetDirectory(0);
   Graph_fwd_nCTEQ3018->SetStats(0);
   Graph_fwd_nCTEQ3018->SetLineWidth(2);
   Graph_fwd_nCTEQ3018->SetMarkerStyle(20);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetNdivisions(505);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3018->GetZaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3018->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_nCTEQ3018->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_nCTEQ3018->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_nCTEQ3018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_nCTEQ3018);
   
   grae->Draw("3,");
   
   Double_t CGC1_pt_fx3019[22] = {
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   5,
   6,
   7,
   8,
   9,
   10};
   Double_t CGC1_pt_fy3019[22] = {
   0.5864585,
   0.591478,
   0.599498,
   0.6087845,
   0.619547,
   0.6294245,
   0.6388725,
   0.6485325,
   0.658441,
   0.6673775,
   0.710567,
   0.7484995,
   0.7802955,
   0.8055745,
   0.8242845,
   0.839907,
   0.8626415,
   0.8765315,
   0.890157,
   0.8986725,
   0.9088505,
   0.917172};
   Double_t CGC1_pt_felx3019[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_pt_fely3019[22] = {
   0.0153135,
   0.014282,
   0.013484,
   0.0146175,
   0.014156,
   0.0141535,
   0.0133635,
   0.0127425,
   0.011565,
   0.0100515,
   0.003221,
   0.0027865,
   0.0045985,
   0.0060955,
   0.0071835,
   0.005883,
   0.0056205,
   0.0043045,
   0.004745,
   0.0044655,
   0.0052305,
   0.004489};
   Double_t CGC1_pt_fehx3019[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_pt_fehy3019[22] = {
   0.0153135,
   0.014282,
   0.013484,
   0.0146175,
   0.014156,
   0.0141535,
   0.0133635,
   0.0127425,
   0.011565,
   0.0100515,
   0.003221,
   0.0027865,
   0.0045985,
   0.0060955,
   0.0071835,
   0.005883,
   0.0056205,
   0.0043045,
   0.004745,
   0.0044655,
   0.0052305,
   0.004489};
   grae = new TGraphAsymmErrors(22,CGC1_pt_fx3019,CGC1_pt_fy3019,CGC1_pt_felx3019,CGC1_pt_fehx3019,CGC1_pt_fely3019,CGC1_pt_fehy3019);
   grae->SetName("CGC1_pt");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#663300");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#663300");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC1_pt3019 = new TH1F("Graph_CGC1_pt3019","Graph",100,0,10.99);
   Graph_CGC1_pt3019->SetMinimum(0.5360934);
   Graph_CGC1_pt3019->SetMaximum(0.9567126);
   Graph_CGC1_pt3019->SetDirectory(0);
   Graph_CGC1_pt3019->SetStats(0);
   Graph_CGC1_pt3019->SetLineWidth(2);
   Graph_CGC1_pt3019->SetMarkerStyle(20);
   Graph_CGC1_pt3019->GetXaxis()->SetNdivisions(505);
   Graph_CGC1_pt3019->GetXaxis()->SetLabelFont(132);
   Graph_CGC1_pt3019->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC1_pt3019->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC1_pt3019->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC1_pt3019->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC1_pt3019->GetXaxis()->SetTitleFont(132);
   Graph_CGC1_pt3019->GetYaxis()->SetLabelFont(132);
   Graph_CGC1_pt3019->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC1_pt3019->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC1_pt3019->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC1_pt3019->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC1_pt3019->GetYaxis()->SetTitleFont(132);
   Graph_CGC1_pt3019->GetZaxis()->SetLabelFont(132);
   Graph_CGC1_pt3019->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC1_pt3019->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC1_pt3019->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC1_pt3019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC1_pt3019);
   
   grae->Draw("e3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt","F");

   ci = 1204;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1205;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC1_pt","CGC1","F");

   ci = TColor::GetColor("#663300");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#663300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.0 < #it{y}* < 4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   ci = 1203;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7995175);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02110909, 0.02110909);
   tgme->SetPointEY(0, 1, 0.1122274, 0.1122274);
   tgme->SetPoint(1, 2.5, 0.7052924);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.005137359, 0.005137359);
   tgme->SetPointEY(1, 1, 0.06576986, 0.06576986);
   tgme->SetPoint(2, 3.5, 0.7311191);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.006241825, 0.006241825);
   tgme->SetPointEY(2, 1, 0.05671574, 0.05671574);
   tgme->SetPoint(3, 4.5, 0.7419507);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.007219747, 0.007219747);
   tgme->SetPointEY(3, 1, 0.05805343, 0.05805343);
   tgme->SetPoint(4, 5.5, 0.7639838);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.008398009, 0.008398009);
   tgme->SetPointEY(4, 1, 0.06297881, 0.06297881);
   tgme->SetPoint(5, 6.5, 0.8164998);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01378715, 0.01378715);
   tgme->SetPointEY(5, 1, 0.07958849, 0.07958849);
   tgme->SetPoint(6, 7.5, 0.8294258);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02244464, 0.02244464);
   tgme->SetPointEY(6, 1, 0.09025668, 0.09025668);
   tgme->SetPoint(7, 8.5, 0.8515801);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01575881, 0.01575881);
   tgme->SetPointEY(7, 1, 0.117342, 0.117342);
   tgme->SetPoint(8, 9.5, 0.8454528);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01944563, 0.01944563);
   tgme->SetPointEY(8, 1, 0.1090646, 0.1090646);
   
   TH1F *Graph_Graph_gme_pt_fwd1718 = new TH1F("Graph_Graph_gme_pt_fwd1718","",100,0.1,10.9);
   Graph_Graph_gme_pt_fwd1718->SetMinimum(0.3);
   Graph_Graph_gme_pt_fwd1718->SetMaximum(2);
   Graph_Graph_gme_pt_fwd1718->SetDirectory(0);
   Graph_Graph_gme_pt_fwd1718->SetStats(0);
   Graph_Graph_gme_pt_fwd1718->SetLineWidth(2);
   Graph_Graph_gme_pt_fwd1718->SetMarkerStyle(20);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_fwd1718);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_tot_1->Modified();
   pic_tot->cd();
  
// ------------>Primitives in pad: pic_tot_2
   TPad *pic_tot_2 = new TPad("pic_tot_2", "pic_tot_2",0.51,0.01,0.99,0.99);
   pic_tot_2->Draw();
   pic_tot_2->cd();
   pic_tot_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_tot_2->SetFillColor(0);
   pic_tot_2->SetBorderMode(0);
   pic_tot_2->SetBorderSize(2);
   pic_tot_2->SetTickx(1);
   pic_tot_2->SetTicky(1);
   pic_tot_2->SetLeftMargin(0.15);
   pic_tot_2->SetTopMargin(0.08);
   pic_tot_2->SetBottomMargin(0.16);
   pic_tot_2->SetFrameLineWidth(2);
   pic_tot_2->SetFrameBorderMode(0);
   pic_tot_2->SetFrameLineWidth(2);
   pic_tot_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1208;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.9567631);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02229478, 0.02229478);
   tgme->SetPointEY(0, 1, 0.1602034, 0.1602034);
   tgme->SetPoint(1, 2.5, 0.9667366);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.009026274, 0.009026274);
   tgme->SetPointEY(1, 1, 0.1114579, 0.1114579);
   tgme->SetPoint(2, 3.5, 0.9562316);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.008429575, 0.008429575);
   tgme->SetPointEY(2, 1, 0.1014895, 0.1014895);
   tgme->SetPoint(3, 4.5, 0.9278958);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.00919422, 0.00919422);
   tgme->SetPointEY(3, 1, 0.09919563, 0.09919563);
   tgme->SetPoint(4, 5.5, 0.8962977);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01040276, 0.01040276);
   tgme->SetPointEY(4, 1, 0.1071089, 0.1071089);
   tgme->SetPoint(5, 6.5, 0.817076);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01474997, 0.01474997);
   tgme->SetPointEY(5, 1, 0.1001136, 0.1001136);
   tgme->SetPoint(6, 7.5, 0.8829394);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01294934, 0.01294934);
   tgme->SetPointEY(6, 1, 0.1099905, 0.1099905);
   tgme->SetPoint(7, 8.5, 0.862154);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01766441, 0.01766441);
   tgme->SetPointEY(7, 1, 0.1361291, 0.1361291);
   tgme->SetPoint(8, 9.5, 0.8191442);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.02783168, 0.02783168);
   tgme->SetPointEY(8, 1, 0.1266012, 0.1266012);
   
   TH1F *Graph_gme_pt_bwd19 = new TH1F("Graph_gme_pt_bwd19","",100,0.1,10.9);
   Graph_gme_pt_bwd19->SetMinimum(0.3);
   Graph_gme_pt_bwd19->SetMaximum(2);
   Graph_gme_pt_bwd19->SetDirectory(0);
   Graph_gme_pt_bwd19->SetStats(0);
   Graph_gme_pt_bwd19->SetLineWidth(2);
   Graph_gme_pt_bwd19->SetMarkerStyle(20);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_bwd19->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd19->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_bwd19);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t bwd_EPPS_fx3020[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_EPPS_fy3020[10] = {
   0.8689738,
   0.9053259,
   0.9566446,
   1.00248,
   1.037131,
   1.061599,
   1.078235,
   1.089542,
   1.096906,
   1.101547};
   Double_t bwd_EPPS_felx3020[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fely3020[10] = {
   0.05728638,
   0.05547899,
   0.0521109,
   0.04798009,
   0.04438411,
   0.04165872,
   0.03957069,
   0.03784537,
   0.0365373,
   0.03558686};
   Double_t bwd_EPPS_fehx3020[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fehy3020[10] = {
   0.1265602,
   0.113951,
   0.09592151,
   0.08033459,
   0.06926856,
   0.06197068,
   0.05745218,
   0.05464422,
   0.05273413,
   0.05166213};
   grae = new TGraphAsymmErrors(10,bwd_EPPS_fx3020,bwd_EPPS_fy3020,bwd_EPPS_felx3020,bwd_EPPS_fehx3020,bwd_EPPS_fely3020,bwd_EPPS_fehy3020);
   grae->SetName("bwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_EPPS3020 = new TH1F("Graph_bwd_EPPS3020","Graph",100,0,10.4);
   Graph_bwd_EPPS3020->SetMinimum(0.7775353);
   Graph_bwd_EPPS3020->SetMaximum(1.187361);
   Graph_bwd_EPPS3020->SetDirectory(0);
   Graph_bwd_EPPS3020->SetStats(0);
   Graph_bwd_EPPS3020->SetLineWidth(2);
   Graph_bwd_EPPS3020->SetMarkerStyle(20);
   Graph_bwd_EPPS3020->GetXaxis()->SetNdivisions(505);
   Graph_bwd_EPPS3020->GetXaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3020->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_EPPS3020->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3020->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3020->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_EPPS3020->GetXaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3020->GetYaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3020->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_EPPS3020->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3020->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3020->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_EPPS3020->GetYaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3020->GetZaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3020->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_EPPS3020->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_EPPS3020->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_EPPS3020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_EPPS3020);
   
   grae->Draw("3,");
   
   Double_t bwd_nCTEQ_fx3021[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_nCTEQ_fy3021[10] = {
   0.9032619,
   0.9375118,
   0.9840926,
   1.024034,
   1.052681,
   1.071798,
   1.084197,
   1.091622,
   1.094219,
   1.09491};
   Double_t bwd_nCTEQ_felx3021[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fely3021[10] = {
   0.05817422,
   0.05632918,
   0.05406092,
   0.05218344,
   0.05051036,
   0.04884337,
   0.04723883,
   0.04576415,
   0.04465639,
   0.04405744};
   Double_t bwd_nCTEQ_fehx3021[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fehy3021[10] = {
   0.06627705,
   0.05762082,
   0.05406092,
   0.05218353,
   0.05051037,
   0.05063164,
   0.05545684,
   0.06056075,
   0.0671314,
   0.07269836};
   grae = new TGraphAsymmErrors(10,bwd_nCTEQ_fx3021,bwd_nCTEQ_fy3021,bwd_nCTEQ_felx3021,bwd_nCTEQ_fehx3021,bwd_nCTEQ_fely3021,bwd_nCTEQ_fehy3021);
   grae->SetName("bwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1209;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1210;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_nCTEQ3021 = new TH1F("Graph_bwd_nCTEQ3021","Graph",100,0,10.4);
   Graph_bwd_nCTEQ3021->SetMinimum(0.8128356);
   Graph_bwd_nCTEQ3021->SetMaximum(1.199861);
   Graph_bwd_nCTEQ3021->SetDirectory(0);
   Graph_bwd_nCTEQ3021->SetStats(0);
   Graph_bwd_nCTEQ3021->SetLineWidth(2);
   Graph_bwd_nCTEQ3021->SetMarkerStyle(20);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetNdivisions(505);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3021->GetZaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3021->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_nCTEQ3021->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_nCTEQ3021->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_nCTEQ3021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_nCTEQ3021);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.5 < #it{y}* < -2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1208;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.9567631);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02229478, 0.02229478);
   tgme->SetPointEY(0, 1, 0.1602034, 0.1602034);
   tgme->SetPoint(1, 2.5, 0.9667366);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.009026274, 0.009026274);
   tgme->SetPointEY(1, 1, 0.1114579, 0.1114579);
   tgme->SetPoint(2, 3.5, 0.9562316);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.008429575, 0.008429575);
   tgme->SetPointEY(2, 1, 0.1014895, 0.1014895);
   tgme->SetPoint(3, 4.5, 0.9278958);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.00919422, 0.00919422);
   tgme->SetPointEY(3, 1, 0.09919563, 0.09919563);
   tgme->SetPoint(4, 5.5, 0.8962977);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01040276, 0.01040276);
   tgme->SetPointEY(4, 1, 0.1071089, 0.1071089);
   tgme->SetPoint(5, 6.5, 0.817076);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01474997, 0.01474997);
   tgme->SetPointEY(5, 1, 0.1001136, 0.1001136);
   tgme->SetPoint(6, 7.5, 0.8829394);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01294934, 0.01294934);
   tgme->SetPointEY(6, 1, 0.1099905, 0.1099905);
   tgme->SetPoint(7, 8.5, 0.862154);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01766441, 0.01766441);
   tgme->SetPointEY(7, 1, 0.1361291, 0.1361291);
   tgme->SetPoint(8, 9.5, 0.8191442);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.02783168, 0.02783168);
   tgme->SetPointEY(8, 1, 0.1266012, 0.1266012);
   
   TH1F *Graph_Graph_gme_pt_bwd1920 = new TH1F("Graph_Graph_gme_pt_bwd1920","",100,0.1,10.9);
   Graph_Graph_gme_pt_bwd1920->SetMinimum(0.3);
   Graph_Graph_gme_pt_bwd1920->SetMaximum(2);
   Graph_Graph_gme_pt_bwd1920->SetDirectory(0);
   Graph_Graph_gme_pt_bwd1920->SetStats(0);
   Graph_Graph_gme_pt_bwd1920->SetLineWidth(2);
   Graph_Graph_gme_pt_bwd1920->SetMarkerStyle(20);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_bwd1920);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_tot_2->Modified();
   pic_tot->cd();
   pic_tot->Modified();
   pic_tot->cd();
   pic_tot->SetSelected(pic_tot);
}


==> figs/Fig1b.C <==
void RpA_Dp_pt()
{
//=========Macro generated from canvas: pic_tot/c1
//=========  (Fri Nov 10 00:55:52 2023) by ROOT version 6.22/00
   TCanvas *pic_tot = new TCanvas("pic_tot", "c1",200,32,1200,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_tot->Range(0,0,1,1);
   pic_tot->SetFillColor(0);
   pic_tot->SetBorderMode(0);
   pic_tot->SetBorderSize(2);
   pic_tot->SetTickx(1);
   pic_tot->SetTicky(1);
   pic_tot->SetLeftMargin(0.15);
   pic_tot->SetTopMargin(0.08);
   pic_tot->SetBottomMargin(0.16);
   pic_tot->SetFrameLineWidth(2);
   pic_tot->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_tot_1
   TPad *pic_tot_1 = new TPad("pic_tot_1", "pic_tot_1",0.01,0.01,0.49,0.99);
   pic_tot_1->Draw();
   pic_tot_1->cd();
   pic_tot_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_tot_1->SetFillColor(0);
   pic_tot_1->SetBorderMode(0);
   pic_tot_1->SetBorderSize(2);
   pic_tot_1->SetTickx(1);
   pic_tot_1->SetTicky(1);
   pic_tot_1->SetLeftMargin(0.15);
   pic_tot_1->SetTopMargin(0.08);
   pic_tot_1->SetBottomMargin(0.16);
   pic_tot_1->SetFrameLineWidth(2);
   pic_tot_1->SetFrameBorderMode(0);
   pic_tot_1->SetFrameLineWidth(2);
   pic_tot_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1211;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.651727);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.001739712, 0.001739712);
   tgme->SetPointEY(0, 1, 0.0580836, 0.0580836);
   tgme->SetPoint(1, 2.5, 0.6928766);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001698414, 0.001698414);
   tgme->SetPointEY(1, 1, 0.05344588, 0.05344588);
   tgme->SetPoint(2, 3.5, 0.715346);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001035117, 0.001035117);
   tgme->SetPointEY(2, 1, 0.05063414, 0.05063414);
   tgme->SetPoint(3, 4.5, 0.7268734);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001434986, 0.001434986);
   tgme->SetPointEY(3, 1, 0.05891105, 0.05891105);
   tgme->SetPoint(4, 5.5, 0.7458981);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001921621, 0.001921621);
   tgme->SetPointEY(4, 1, 0.05832909, 0.05832909);
   tgme->SetPoint(5, 6.5, 0.7792478);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.005129089, 0.005129089);
   tgme->SetPointEY(5, 1, 0.0700334, 0.0700334);
   tgme->SetPoint(6, 7.5, 0.7868614);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005385945, 0.005385945);
   tgme->SetPointEY(6, 1, 0.07131852, 0.07131852);
   tgme->SetPoint(7, 8.5, 0.7827871);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01012809, 0.01012809);
   tgme->SetPointEY(7, 1, 0.07825984, 0.07825984);
   tgme->SetPoint(8, 9.5, 0.9293282);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.006245627, 0.006245627);
   tgme->SetPointEY(8, 1, 0.08707958, 0.08707958);
   
   TH1F *Graph_gme_pt_fwd17 = new TH1F("Graph_gme_pt_fwd17","",100,0.1,10.9);
   Graph_gme_pt_fwd17->SetMinimum(0.3);
   Graph_gme_pt_fwd17->SetMaximum(2);
   Graph_gme_pt_fwd17->SetDirectory(0);
   Graph_gme_pt_fwd17->SetStats(0);
   Graph_gme_pt_fwd17->SetLineWidth(2);
   Graph_gme_pt_fwd17->SetMarkerStyle(20);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_fwd17->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd17->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_fwd17);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t fwd_EPPS_fx3021[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_EPPS_fy3021[10] = {
   0.6615124,
   0.6727812,
   0.6912993,
   0.7112174,
   0.7294343,
   0.745246,
   0.758783,
   0.7705255,
   0.7805873,
   0.7890858};
   Double_t fwd_EPPS_felx3021[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fely3021[10] = {
   0.0480893,
   0.04678083,
   0.04635595,
   0.05121246,
   0.05484603,
   0.05690043,
   0.05801889,
   0.05861441,
   0.05874515,
   0.05823157};
   Double_t fwd_EPPS_fehx3021[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fehy3021[10] = {
   0.06347028,
   0.05812454,
   0.04931143,
   0.04233337,
   0.04029379,
   0.03857243,
   0.03713254,
   0.03592032,
   0.03488685,
   0.03403531};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,fwd_EPPS_fx3021,fwd_EPPS_fy3021,fwd_EPPS_felx3021,fwd_EPPS_fehx3021,fwd_EPPS_fely3021,fwd_EPPS_fehy3021);
   grae->SetName("fwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_EPPS3021 = new TH1F("Graph_fwd_EPPS3021","Graph",100,0,10.4);
   Graph_fwd_EPPS3021->SetMinimum(0.5924532);
   Graph_fwd_EPPS3021->SetMaximum(0.844091);
   Graph_fwd_EPPS3021->SetDirectory(0);
   Graph_fwd_EPPS3021->SetStats(0);
   Graph_fwd_EPPS3021->SetLineWidth(2);
   Graph_fwd_EPPS3021->SetMarkerStyle(20);
   Graph_fwd_EPPS3021->GetXaxis()->SetNdivisions(505);
   Graph_fwd_EPPS3021->GetXaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3021->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_EPPS3021->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3021->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3021->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_EPPS3021->GetXaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3021->GetYaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3021->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_EPPS3021->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3021->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3021->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_EPPS3021->GetYaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3021->GetZaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3021->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_EPPS3021->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_EPPS3021->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_EPPS3021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_EPPS3021);
   
   grae->Draw("3,");
   
   Double_t fwd_nCTEQ_fx3022[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_nCTEQ_fy3022[10] = {
   0.6277617,
   0.6458972,
   0.6736981,
   0.7013766,
   0.725157,
   0.7447798,
   0.7611218,
   0.7749982,
   0.7846445,
   0.7931261};
   Double_t fwd_nCTEQ_felx3022[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fely3022[10] = {
   0.03203529,
   0.03180278,
   0.03148323,
   0.03626804,
   0.0455304,
   0.05180994,
   0.05629585,
   0.06096758,
   0.06232755,
   0.06317063};
   Double_t fwd_nCTEQ_fehx3022[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fehy3022[10] = {
   0.08105446,
   0.06981392,
   0.0529646,
   0.03717733,
   0.03076559,
   0.03039144,
   0.03003146,
   0.02969385,
   0.02930895,
   0.02897529};
   grae = new TGraphAsymmErrors(10,fwd_nCTEQ_fx3022,fwd_nCTEQ_fy3022,fwd_nCTEQ_felx3022,fwd_nCTEQ_fehx3022,fwd_nCTEQ_fely3022,fwd_nCTEQ_fehy3022);
   grae->SetName("fwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1212;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1213;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_nCTEQ3022 = new TH1F("Graph_fwd_nCTEQ3022","Graph",100,0,10.4);
   Graph_fwd_nCTEQ3022->SetMinimum(0.5730889);
   Graph_fwd_nCTEQ3022->SetMaximum(0.8447389);
   Graph_fwd_nCTEQ3022->SetDirectory(0);
   Graph_fwd_nCTEQ3022->SetStats(0);
   Graph_fwd_nCTEQ3022->SetLineWidth(2);
   Graph_fwd_nCTEQ3022->SetMarkerStyle(20);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetNdivisions(505);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3022->GetZaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3022->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_nCTEQ3022->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_nCTEQ3022->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_nCTEQ3022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_nCTEQ3022);
   
   grae->Draw("3,");
   
   Double_t CGC2_pt_fx3023[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t CGC2_pt_fy3023[11] = {
   0.5099845,
   0.5349345,
   0.56026,
   0.6038095,
   0.6503565,
   0.6827665,
   0.711216,
   0.7446115,
   0.778614,
   0.8059845,
   0.826443};
   Double_t CGC2_pt_felx3023[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_pt_fely3023[11] = {
   0.0880645,
   0.0888975,
   0.09109,
   0.0865375,
   0.0768955,
   0.0671575,
   0.057665,
   0.0512705,
   0.049217,
   0.0516155,
   0.054835};
   Double_t CGC2_pt_fehx3023[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_pt_fehy3023[11] = {
   0.0880645,
   0.0888975,
   0.09109,
   0.0865375,
   0.0768955,
   0.0671575,
   0.057665,
   0.0512705,
   0.049217,
   0.0516155,
   0.054835};
   grae = new TGraphAsymmErrors(11,CGC2_pt_fx3023,CGC2_pt_fy3023,CGC2_pt_felx3023,CGC2_pt_fehx3023,CGC2_pt_fely3023,CGC2_pt_fehy3023);
   grae->SetName("CGC2_pt");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC2_pt3023 = new TH1F("Graph_CGC2_pt3023","Graph",100,0,5.49);
   Graph_CGC2_pt3023->SetMinimum(0.3759842);
   Graph_CGC2_pt3023->SetMaximum(0.9272138);
   Graph_CGC2_pt3023->SetDirectory(0);
   Graph_CGC2_pt3023->SetStats(0);
   Graph_CGC2_pt3023->SetLineWidth(2);
   Graph_CGC2_pt3023->SetMarkerStyle(20);
   Graph_CGC2_pt3023->GetXaxis()->SetNdivisions(505);
   Graph_CGC2_pt3023->GetXaxis()->SetLabelFont(132);
   Graph_CGC2_pt3023->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC2_pt3023->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC2_pt3023->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC2_pt3023->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC2_pt3023->GetXaxis()->SetTitleFont(132);
   Graph_CGC2_pt3023->GetYaxis()->SetLabelFont(132);
   Graph_CGC2_pt3023->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC2_pt3023->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC2_pt3023->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC2_pt3023->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC2_pt3023->GetYaxis()->SetTitleFont(132);
   Graph_CGC2_pt3023->GetZaxis()->SetLabelFont(132);
   Graph_CGC2_pt3023->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC2_pt3023->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC2_pt3023->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC2_pt3023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC2_pt3023);
   
   grae->Draw("e3,");
   
   Double_t CGC1_pt_fx3024[22] = {
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   5,
   6,
   7,
   8,
   9,
   10};
   Double_t CGC1_pt_fy3024[22] = {
   0.5864585,
   0.591478,
   0.599498,
   0.6087845,
   0.619547,
   0.6294245,
   0.6388725,
   0.6485325,
   0.658441,
   0.6673775,
   0.710567,
   0.7484995,
   0.7802955,
   0.8055745,
   0.8242845,
   0.839907,
   0.8626415,
   0.8765315,
   0.890157,
   0.8986725,
   0.9088505,
   0.917172};
   Double_t CGC1_pt_felx3024[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_pt_fely3024[22] = {
   0.0153135,
   0.014282,
   0.013484,
   0.0146175,
   0.014156,
   0.0141535,
   0.0133635,
   0.0127425,
   0.011565,
   0.0100515,
   0.003221,
   0.0027865,
   0.0045985,
   0.0060955,
   0.0071835,
   0.005883,
   0.0056205,
   0.0043045,
   0.004745,
   0.0044655,
   0.0052305,
   0.004489};
   Double_t CGC1_pt_fehx3024[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_pt_fehy3024[22] = {
   0.0153135,
   0.014282,
   0.013484,
   0.0146175,
   0.014156,
   0.0141535,
   0.0133635,
   0.0127425,
   0.011565,
   0.0100515,
   0.003221,
   0.0027865,
   0.0045985,
   0.0060955,
   0.0071835,
   0.005883,
   0.0056205,
   0.0043045,
   0.004745,
   0.0044655,
   0.0052305,
   0.004489};
   grae = new TGraphAsymmErrors(22,CGC1_pt_fx3024,CGC1_pt_fy3024,CGC1_pt_felx3024,CGC1_pt_fehx3024,CGC1_pt_fely3024,CGC1_pt_fehy3024);
   grae->SetName("CGC1_pt");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#663300");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#663300");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC1_pt3024 = new TH1F("Graph_CGC1_pt3024","Graph",100,0,10.99);
   Graph_CGC1_pt3024->SetMinimum(0.5360934);
   Graph_CGC1_pt3024->SetMaximum(0.9567126);
   Graph_CGC1_pt3024->SetDirectory(0);
   Graph_CGC1_pt3024->SetStats(0);
   Graph_CGC1_pt3024->SetLineWidth(2);
   Graph_CGC1_pt3024->SetMarkerStyle(20);
   Graph_CGC1_pt3024->GetXaxis()->SetNdivisions(505);
   Graph_CGC1_pt3024->GetXaxis()->SetLabelFont(132);
   Graph_CGC1_pt3024->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC1_pt3024->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC1_pt3024->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC1_pt3024->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC1_pt3024->GetXaxis()->SetTitleFont(132);
   Graph_CGC1_pt3024->GetYaxis()->SetLabelFont(132);
   Graph_CGC1_pt3024->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC1_pt3024->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC1_pt3024->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC1_pt3024->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC1_pt3024->GetYaxis()->SetTitleFont(132);
   Graph_CGC1_pt3024->GetZaxis()->SetLabelFont(132);
   Graph_CGC1_pt3024->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC1_pt3024->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC1_pt3024->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC1_pt3024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC1_pt3024);
   
   grae->Draw("e3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt","F");

   ci = 1212;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1213;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC1_pt","CGC1","F");

   ci = TColor::GetColor("#663300");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#663300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC2_pt","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.0 < #it{y}* < 4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   ci = 1211;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.651727);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.001739712, 0.001739712);
   tgme->SetPointEY(0, 1, 0.0580836, 0.0580836);
   tgme->SetPoint(1, 2.5, 0.6928766);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001698414, 0.001698414);
   tgme->SetPointEY(1, 1, 0.05344588, 0.05344588);
   tgme->SetPoint(2, 3.5, 0.715346);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001035117, 0.001035117);
   tgme->SetPointEY(2, 1, 0.05063414, 0.05063414);
   tgme->SetPoint(3, 4.5, 0.7268734);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001434986, 0.001434986);
   tgme->SetPointEY(3, 1, 0.05891105, 0.05891105);
   tgme->SetPoint(4, 5.5, 0.7458981);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001921621, 0.001921621);
   tgme->SetPointEY(4, 1, 0.05832909, 0.05832909);
   tgme->SetPoint(5, 6.5, 0.7792478);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.005129089, 0.005129089);
   tgme->SetPointEY(5, 1, 0.0700334, 0.0700334);
   tgme->SetPoint(6, 7.5, 0.7868614);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005385945, 0.005385945);
   tgme->SetPointEY(6, 1, 0.07131852, 0.07131852);
   tgme->SetPoint(7, 8.5, 0.7827871);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01012809, 0.01012809);
   tgme->SetPointEY(7, 1, 0.07825984, 0.07825984);
   tgme->SetPoint(8, 9.5, 0.9293282);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.006245627, 0.006245627);
   tgme->SetPointEY(8, 1, 0.08707958, 0.08707958);
   
   TH1F *Graph_Graph_gme_pt_fwd1718 = new TH1F("Graph_Graph_gme_pt_fwd1718","",100,0.1,10.9);
   Graph_Graph_gme_pt_fwd1718->SetMinimum(0.3);
   Graph_Graph_gme_pt_fwd1718->SetMaximum(2);
   Graph_Graph_gme_pt_fwd1718->SetDirectory(0);
   Graph_Graph_gme_pt_fwd1718->SetStats(0);
   Graph_Graph_gme_pt_fwd1718->SetLineWidth(2);
   Graph_Graph_gme_pt_fwd1718->SetMarkerStyle(20);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_fwd1718);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_tot_1->Modified();
   pic_tot->cd();
  
// ------------>Primitives in pad: pic_tot_2
   TPad *pic_tot_2 = new TPad("pic_tot_2", "pic_tot_2",0.51,0.01,0.99,0.99);
   pic_tot_2->Draw();
   pic_tot_2->cd();
   pic_tot_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_tot_2->SetFillColor(0);
   pic_tot_2->SetBorderMode(0);
   pic_tot_2->SetBorderSize(2);
   pic_tot_2->SetTickx(1);
   pic_tot_2->SetTicky(1);
   pic_tot_2->SetLeftMargin(0.15);
   pic_tot_2->SetTopMargin(0.08);
   pic_tot_2->SetBottomMargin(0.16);
   pic_tot_2->SetFrameLineWidth(2);
   pic_tot_2->SetFrameBorderMode(0);
   pic_tot_2->SetFrameLineWidth(2);
   pic_tot_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1218;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8079446);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003651803, 0.003651803);
   tgme->SetPointEY(0, 1, 0.1002222, 0.1002222);
   tgme->SetPoint(1, 2.5, 0.8498226);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001132343, 0.001132343);
   tgme->SetPointEY(1, 1, 0.08869002, 0.08869002);
   tgme->SetPoint(2, 3.5, 0.8337746);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001042499, 0.001042499);
   tgme->SetPointEY(2, 1, 0.08334283, 0.08334283);
   tgme->SetPoint(3, 4.5, 0.8311974);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001374553, 0.001374553);
   tgme->SetPointEY(3, 1, 0.08498151, 0.08498151);
   tgme->SetPoint(4, 5.5, 0.8094435);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001661785, 0.001661785);
   tgme->SetPointEY(4, 1, 0.08464904, 0.08464904);
   tgme->SetPoint(5, 6.5, 0.8081056);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.003162892, 0.003162892);
   tgme->SetPointEY(5, 1, 0.08809464, 0.08809464);
   tgme->SetPoint(6, 7.5, 0.7972564);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.008006041, 0.008006041);
   tgme->SetPointEY(6, 1, 0.08481735, 0.08481735);
   tgme->SetPoint(7, 8.5, 0.7577417);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.004365072, 0.004365072);
   tgme->SetPointEY(7, 1, 0.08871765, 0.08871765);
   tgme->SetPoint(8, 9.5, 0.8411634);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.004692292, 0.004692292);
   tgme->SetPointEY(8, 1, 0.09780774, 0.09780774);
   
   TH1F *Graph_gme_pt_bwd19 = new TH1F("Graph_gme_pt_bwd19","",100,0.1,10.9);
   Graph_gme_pt_bwd19->SetMinimum(0.3);
   Graph_gme_pt_bwd19->SetMaximum(2);
   Graph_gme_pt_bwd19->SetDirectory(0);
   Graph_gme_pt_bwd19->SetStats(0);
   Graph_gme_pt_bwd19->SetLineWidth(2);
   Graph_gme_pt_bwd19->SetMarkerStyle(20);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_bwd19->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd19->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_bwd19);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t bwd_EPPS_fx3025[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_EPPS_fy3025[10] = {
   0.8500824,
   0.8914494,
   0.9486008,
   0.9982815,
   1.034915,
   1.060579,
   1.077762,
   1.089231,
   1.096766,
   1.101555};
   Double_t bwd_EPPS_felx3025[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fely3025[10] = {
   0.05937022,
   0.05723261,
   0.05340323,
   0.04885856,
   0.04494864,
   0.04201626,
   0.03979706,
   0.03801825,
   0.03662374,
   0.03570187};
   Double_t bwd_EPPS_fehx3025[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fehy3025[10] = {
   0.1368893,
   0.1216208,
   0.1003136,
   0.08257389,
   0.07037648,
   0.06245803,
   0.05779251,
   0.05475748,
   0.05291233,
   0.05164659};
   grae = new TGraphAsymmErrors(10,bwd_EPPS_fx3025,bwd_EPPS_fy3025,bwd_EPPS_felx3025,bwd_EPPS_fehx3025,bwd_EPPS_fely3025,bwd_EPPS_fehy3025);
   grae->SetName("bwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_EPPS3025 = new TH1F("Graph_bwd_EPPS3025","Graph",100,0,10.4);
   Graph_bwd_EPPS3025->SetMinimum(0.7544633);
   Graph_bwd_EPPS3025->SetMaximum(1.18945);
   Graph_bwd_EPPS3025->SetDirectory(0);
   Graph_bwd_EPPS3025->SetStats(0);
   Graph_bwd_EPPS3025->SetLineWidth(2);
   Graph_bwd_EPPS3025->SetMarkerStyle(20);
   Graph_bwd_EPPS3025->GetXaxis()->SetNdivisions(505);
   Graph_bwd_EPPS3025->GetXaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3025->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_EPPS3025->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3025->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3025->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_EPPS3025->GetXaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3025->GetYaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3025->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_EPPS3025->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3025->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3025->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_EPPS3025->GetYaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3025->GetZaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3025->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_EPPS3025->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_EPPS3025->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_EPPS3025->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_EPPS3025);
   
   grae->Draw("3,");
   
   Double_t bwd_nCTEQ_fx3026[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_nCTEQ_fy3026[10] = {
   0.8852434,
   0.9246576,
   0.9770507,
   1.020589,
   1.051004,
   1.071137,
   1.083843,
   1.091485,
   1.094218,
   1.095197};
   Double_t bwd_nCTEQ_felx3026[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fely3026[10] = {
   0.06058047,
   0.0581246,
   0.05520268,
   0.05289109,
   0.05098004,
   0.04919797,
   0.04747289,
   0.04595393,
   0.04474282,
   0.04416464};
   Double_t bwd_nCTEQ_fehx3026[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fehy3026[10] = {
   0.07510959,
   0.06343505,
   0.05520268,
   0.05289105,
   0.05097996,
   0.05049487,
   0.05532099,
   0.06042823,
   0.06701825,
   0.07229593};
   grae = new TGraphAsymmErrors(10,bwd_nCTEQ_fx3026,bwd_nCTEQ_fy3026,bwd_nCTEQ_felx3026,bwd_nCTEQ_fehx3026,bwd_nCTEQ_fely3026,bwd_nCTEQ_fehy3026);
   grae->SetName("bwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1219;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1220;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_nCTEQ3026 = new TH1F("Graph_bwd_nCTEQ3026","Graph",100,0,10.4);
   Graph_bwd_nCTEQ3026->SetMinimum(0.7903799);
   Graph_bwd_nCTEQ3026->SetMaximum(1.201776);
   Graph_bwd_nCTEQ3026->SetDirectory(0);
   Graph_bwd_nCTEQ3026->SetStats(0);
   Graph_bwd_nCTEQ3026->SetLineWidth(2);
   Graph_bwd_nCTEQ3026->SetMarkerStyle(20);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetNdivisions(505);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3026->GetZaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3026->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_nCTEQ3026->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_nCTEQ3026->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_nCTEQ3026->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_nCTEQ3026);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.5 < #it{y}* < -2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1218;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8079446);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003651803, 0.003651803);
   tgme->SetPointEY(0, 1, 0.1002222, 0.1002222);
   tgme->SetPoint(1, 2.5, 0.8498226);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001132343, 0.001132343);
   tgme->SetPointEY(1, 1, 0.08869002, 0.08869002);
   tgme->SetPoint(2, 3.5, 0.8337746);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001042499, 0.001042499);
   tgme->SetPointEY(2, 1, 0.08334283, 0.08334283);
   tgme->SetPoint(3, 4.5, 0.8311974);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001374553, 0.001374553);
   tgme->SetPointEY(3, 1, 0.08498151, 0.08498151);
   tgme->SetPoint(4, 5.5, 0.8094435);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001661785, 0.001661785);
   tgme->SetPointEY(4, 1, 0.08464904, 0.08464904);
   tgme->SetPoint(5, 6.5, 0.8081056);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.003162892, 0.003162892);
   tgme->SetPointEY(5, 1, 0.08809464, 0.08809464);
   tgme->SetPoint(6, 7.5, 0.7972564);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.008006041, 0.008006041);
   tgme->SetPointEY(6, 1, 0.08481735, 0.08481735);
   tgme->SetPoint(7, 8.5, 0.7577417);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.004365072, 0.004365072);
   tgme->SetPointEY(7, 1, 0.08871765, 0.08871765);
   tgme->SetPoint(8, 9.5, 0.8411634);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.004692292, 0.004692292);
   tgme->SetPointEY(8, 1, 0.09780774, 0.09780774);
   
   TH1F *Graph_Graph_gme_pt_bwd1920 = new TH1F("Graph_Graph_gme_pt_bwd1920","",100,0.1,10.9);
   Graph_Graph_gme_pt_bwd1920->SetMinimum(0.3);
   Graph_Graph_gme_pt_bwd1920->SetMaximum(2);
   Graph_Graph_gme_pt_bwd1920->SetDirectory(0);
   Graph_Graph_gme_pt_bwd1920->SetStats(0);
   Graph_Graph_gme_pt_bwd1920->SetLineWidth(2);
   Graph_Graph_gme_pt_bwd1920->SetMarkerStyle(20);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_bwd1920);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_tot_2->Modified();
   pic_tot->cd();
   pic_tot->Modified();
   pic_tot->cd();
   pic_tot->SetSelected(pic_tot);
}


==> figs/Fig2a.C <==
void RFB_pt()
{
//=========Macro generated from canvas: pt/
//=========  (Fri Nov 10 14:08:28 2023) by ROOT version 6.22/00
   TCanvas *pt = new TCanvas("pt", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pt->Range(-1.4,0.1052632,14.6,1.947368);
   pt->SetFillColor(0);
   pt->SetBorderMode(0);
   pt->SetBorderSize(2);
   pt->SetTickx(1);
   pt->SetTicky(1);
   pt->SetLeftMargin(0.15);
   pt->SetTopMargin(0.08);
   pt->SetBottomMargin(0.16);
   pt->SetFrameLineWidth(2);
   pt->SetFrameBorderMode(0);
   pt->SetFrameLineWidth(2);
   pt->SetFrameBorderMode(0);
   
   TH1D *RFB_pt_stat__1 = new TH1D("RFB_pt_stat__1","",12,1,13);
   RFB_pt_stat__1->SetBinContent(1,0.7632423);
   RFB_pt_stat__1->SetBinContent(2,0.7434338);
   RFB_pt_stat__1->SetBinContent(3,0.7523789);
   RFB_pt_stat__1->SetBinContent(4,0.764156);
   RFB_pt_stat__1->SetBinContent(5,0.858208);
   RFB_pt_stat__1->SetBinContent(6,0.9818707);
   RFB_pt_stat__1->SetBinContent(7,0.980084);
   RFB_pt_stat__1->SetBinContent(8,0.9210857);
   RFB_pt_stat__1->SetBinContent(9,1.028029);
   RFB_pt_stat__1->SetBinContent(10,0.9782053);
   RFB_pt_stat__1->SetBinContent(11,1.028317);
   RFB_pt_stat__1->SetBinContent(12,1.068454);
   RFB_pt_stat__1->SetBinError(1,0.0317647);
   RFB_pt_stat__1->SetBinError(2,0.01075871);
   RFB_pt_stat__1->SetBinError(3,0.01105847);
   RFB_pt_stat__1->SetBinError(4,0.01323989);
   RFB_pt_stat__1->SetBinError(5,0.01583224);
   RFB_pt_stat__1->SetBinError(6,0.03005093);
   RFB_pt_stat__1->SetBinError(7,0.0303532);
   RFB_pt_stat__1->SetBinError(8,0.02839546);
   RFB_pt_stat__1->SetBinError(9,0.05078168);
   RFB_pt_stat__1->SetBinError(10,0.05734421);
   RFB_pt_stat__1->SetBinError(11,0.07351543);
   RFB_pt_stat__1->SetBinError(12,0.1439273);
   RFB_pt_stat__1->SetMinimum(0.4);
   RFB_pt_stat__1->SetMaximum(1.8);
   RFB_pt_stat__1->SetEntries(3254.352);
   RFB_pt_stat__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   RFB_pt_stat__1->SetFillColor(ci);
   RFB_pt_stat__1->SetLineWidth(2);
   RFB_pt_stat__1->SetMarkerStyle(20);
   RFB_pt_stat__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   RFB_pt_stat__1->GetXaxis()->SetNdivisions(505);
   RFB_pt_stat__1->GetXaxis()->SetLabelFont(132);
   RFB_pt_stat__1->GetXaxis()->SetLabelOffset(0.01);
   RFB_pt_stat__1->GetXaxis()->SetLabelSize(0.06);
   RFB_pt_stat__1->GetXaxis()->SetTitleSize(0.072);
   RFB_pt_stat__1->GetXaxis()->SetTitleOffset(0.95);
   RFB_pt_stat__1->GetXaxis()->SetTitleFont(132);
   RFB_pt_stat__1->GetYaxis()->SetTitle("#it{R}_{FB}");
   RFB_pt_stat__1->GetYaxis()->SetNdivisions(504);
   RFB_pt_stat__1->GetYaxis()->SetLabelFont(132);
   RFB_pt_stat__1->GetYaxis()->SetLabelOffset(0.015);
   RFB_pt_stat__1->GetYaxis()->SetLabelSize(0.06);
   RFB_pt_stat__1->GetYaxis()->SetTitleSize(0.072);
   RFB_pt_stat__1->GetYaxis()->SetTitleOffset(1);
   RFB_pt_stat__1->GetYaxis()->SetTitleFont(132);
   RFB_pt_stat__1->GetZaxis()->SetLabelFont(132);
   RFB_pt_stat__1->GetZaxis()->SetLabelSize(0.06);
   RFB_pt_stat__1->GetZaxis()->SetTitleSize(0.072);
   RFB_pt_stat__1->GetZaxis()->SetTitleOffset(1.2);
   RFB_pt_stat__1->GetZaxis()->SetTitleFont(132);
   RFB_pt_stat__1->Draw(",e");
   
   Double_t Graph0_fx1001[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1001[12] = {
   0.7632423,
   0.7434338,
   0.7523789,
   0.764156,
   0.858208,
   0.9818707,
   0.980084,
   0.9210857,
   1.028029,
   0.9782053,
   1.028317,
   1.068454};
   Double_t Graph0_fex1001[12] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph0_fey1001[12] = {
   0.1026524,
   0.07910215,
   0.0752075,
   0.07293967,
   0.08395325,
   0.1019813,
   0.08853582,
   0.09190968,
   0.1193117,
   0.1481928,
   0.1440089,
   0.1613525};
   TGraphErrors *gre = new TGraphErrors(12,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,0.1,13.9);
   Graph_Graph01001->SetMinimum(0.6036682);
   Graph_Graph01001->SetMaximum(1.286728);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("e2,");
   
   Double_t Graph1_fx3001[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph1_fy3001[20] = {
   0.7598028,
   0.7428685,
   0.7215467,
   0.703752,
   0.6923856,
   0.6848545,
   0.6811207,
   0.6812834,
   0.6812382,
   0.6869815,
   0.6882698,
   0.6909749,
   0.7003076,
   0.6107309,
   0.7501119,
   0.6502395,
   0.7551405,
   0.8405432,
   0.686465,
   0.7148257};
   Double_t Graph1_felx3001[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3001[20] = {
   0.07957945,
   0.07574608,
   0.07059302,
   0.06536531,
   0.06061784,
   0.0557194,
   0.05375169,
   0.05321123,
   0.04846052,
   0.05257715,
   0.04860685,
   0.04182931,
   0.05655353,
   0.03714389,
   0.1014843,
   0.03897148,
   0.1662702,
   0.203123,
   0.0421172,
   0.1004216};
   Double_t Graph1_fehx3001[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3001[20] = {
   0.1108786,
   0.1022977,
   0.09170943,
   0.0834469,
   0.0779268,
   0.0749733,
   0.07141976,
   0.07148215,
   0.07016376,
   0.06873291,
   0.06726454,
   0.07358746,
   0.07010677,
   0.1548059,
   0.04462797,
   0.09702498,
   0.08097046,
   0.05075627,
   0.1898584,
   0.1941474};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,Graph1_fx3001,Graph1_fy3001,Graph1_felx3001,Graph1_fehx3001,Graph1_fely3001,Graph1_fehy3001);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13001 = new TH1F("Graph_Graph13001","Graph",100,0,21.4);
   Graph_Graph13001->SetMinimum(0.5400483);
   Graph_Graph13001->SetMaximum(0.9425117);
   Graph_Graph13001->SetDirectory(0);
   Graph_Graph13001->SetStats(0);
   Graph_Graph13001->SetLineWidth(2);
   Graph_Graph13001->SetMarkerStyle(20);
   Graph_Graph13001->GetXaxis()->SetNdivisions(505);
   Graph_Graph13001->GetXaxis()->SetLabelFont(132);
   Graph_Graph13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13001->GetXaxis()->SetTitleFont(132);
   Graph_Graph13001->GetYaxis()->SetLabelFont(132);
   Graph_Graph13001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph13001->GetYaxis()->SetTitleFont(132);
   Graph_Graph13001->GetZaxis()->SetLabelFont(132);
   Graph_Graph13001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13001);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3002[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3002[20] = {
   0.758732,
   0.7436117,
   0.7229414,
   0.705058,
   0.6922573,
   0.6844736,
   0.6798002,
   0.6792811,
   0.6777664,
   0.6820214,
   0.6792616,
   0.6899681,
   0.6799337,
   0.6644713,
   0.6679014,
   0.7341256,
   0.6126536,
   0.7630676,
   0.7565835,
   0.6889739};
   Double_t Graph2_felx3002[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3002[20] = {
   0.0534041,
   0.0477189,
   0.03927113,
   0.03182511,
   0.03443029,
   0.0364629,
   0.03784284,
   0.03893544,
   0.03946449,
   0.0400328,
   0.0400157,
   0.04074013,
   0.04001876,
   0.03927519,
   0.03940478,
   0.04306151,
   0.0357922,
   0.04512232,
   0.04472152,
   0.04159038};
   Double_t Graph2_fehx3002[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3002[20] = {
   0.02527695,
   0.02641716,
   0.0288803,
   0.03182511,
   0.03998768,
   0.05148883,
   0.06107521,
   0.07009854,
   0.07564632,
   0.07649283,
   0.0888231,
   0.08268348,
   0.09954258,
   0.1211927,
   0.1380782,
   0.06274409,
   0.1667861,
   0.08204301,
   0.06674625,
   0.1405766};
   grae = new TGraphAsymmErrors(20,Graph2_fx3002,Graph2_fy3002,Graph2_felx3002,Graph2_fehx3002,Graph2_fely3002,Graph2_fehy3002);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23002 = new TH1F("Graph_Graph23002","Graph",100,0,21.4);
   Graph_Graph23002->SetMinimum(0.5500365);
   Graph_Graph23002->SetMaximum(0.8719355);
   Graph_Graph23002->SetDirectory(0);
   Graph_Graph23002->SetStats(0);
   Graph_Graph23002->SetLineWidth(2);
   Graph_Graph23002->SetMarkerStyle(20);
   Graph_Graph23002->GetXaxis()->SetNdivisions(505);
   Graph_Graph23002->GetXaxis()->SetLabelFont(132);
   Graph_Graph23002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23002->GetXaxis()->SetTitleFont(132);
   Graph_Graph23002->GetYaxis()->SetLabelFont(132);
   Graph_Graph23002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23002->GetYaxis()->SetTitleFont(132);
   Graph_Graph23002->GetZaxis()->SetLabelFont(132);
   Graph_Graph23002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23002);
   
   grae->Draw("3,");
   
   Double_t Graph0_fx1002[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1002[12] = {
   0.7632423,
   0.7434338,
   0.7523789,
   0.764156,
   0.858208,
   0.9818707,
   0.980084,
   0.9210857,
   1.028029,
   0.9782053,
   1.028317,
   1.068454};
   Double_t Graph0_fex1002[12] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph0_fey1002[12] = {
   0.1026524,
   0.07910215,
   0.0752075,
   0.07293967,
   0.08395325,
   0.1019813,
   0.08853582,
   0.09190968,
   0.1193117,
   0.1481928,
   0.1440089,
   0.1613525};
   gre = new TGraphErrors(12,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010011002 = new TH1F("Graph_Graph_Graph010011002","Graph",100,0.1,13.9);
   Graph_Graph_Graph010011002->SetMinimum(0.6036682);
   Graph_Graph_Graph010011002->SetMaximum(1.286728);
   Graph_Graph_Graph010011002->SetDirectory(0);
   Graph_Graph_Graph010011002->SetStats(0);
   Graph_Graph_Graph010011002->SetLineWidth(2);
   Graph_Graph_Graph010011002->SetMarkerStyle(20);
   Graph_Graph_Graph010011002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010011002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010011002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010011002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010011002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010011002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010011002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010011002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010011002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010011002);
   
   gre->Draw("e2,");
   
   TH1D *RFB_pt_stat__2 = new TH1D("RFB_pt_stat__2","",12,1,13);
   RFB_pt_stat__2->SetBinContent(1,0.7632423);
   RFB_pt_stat__2->SetBinContent(2,0.7434338);
   RFB_pt_stat__2->SetBinContent(3,0.7523789);
   RFB_pt_stat__2->SetBinContent(4,0.764156);
   RFB_pt_stat__2->SetBinContent(5,0.858208);
   RFB_pt_stat__2->SetBinContent(6,0.9818707);
   RFB_pt_stat__2->SetBinContent(7,0.980084);
   RFB_pt_stat__2->SetBinContent(8,0.9210857);
   RFB_pt_stat__2->SetBinContent(9,1.028029);
   RFB_pt_stat__2->SetBinContent(10,0.9782053);
   RFB_pt_stat__2->SetBinContent(11,1.028317);
   RFB_pt_stat__2->SetBinContent(12,1.068454);
   RFB_pt_stat__2->SetBinError(1,0.0317647);
   RFB_pt_stat__2->SetBinError(2,0.01075871);
   RFB_pt_stat__2->SetBinError(3,0.01105847);
   RFB_pt_stat__2->SetBinError(4,0.01323989);
   RFB_pt_stat__2->SetBinError(5,0.01583224);
   RFB_pt_stat__2->SetBinError(6,0.03005093);
   RFB_pt_stat__2->SetBinError(7,0.0303532);
   RFB_pt_stat__2->SetBinError(8,0.02839546);
   RFB_pt_stat__2->SetBinError(9,0.05078168);
   RFB_pt_stat__2->SetBinError(10,0.05734421);
   RFB_pt_stat__2->SetBinError(11,0.07351543);
   RFB_pt_stat__2->SetBinError(12,0.1439273);
   RFB_pt_stat__2->SetMinimum(0.4);
   RFB_pt_stat__2->SetMaximum(1.8);
   RFB_pt_stat__2->SetEntries(3254.352);
   RFB_pt_stat__2->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   RFB_pt_stat__2->SetFillColor(ci);
   RFB_pt_stat__2->SetLineWidth(2);
   RFB_pt_stat__2->SetMarkerStyle(20);
   RFB_pt_stat__2->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   RFB_pt_stat__2->GetXaxis()->SetNdivisions(505);
   RFB_pt_stat__2->GetXaxis()->SetLabelFont(132);
   RFB_pt_stat__2->GetXaxis()->SetLabelOffset(0.01);
   RFB_pt_stat__2->GetXaxis()->SetLabelSize(0.06);
   RFB_pt_stat__2->GetXaxis()->SetTitleSize(0.072);
   RFB_pt_stat__2->GetXaxis()->SetTitleOffset(0.95);
   RFB_pt_stat__2->GetXaxis()->SetTitleFont(132);
   RFB_pt_stat__2->GetYaxis()->SetTitle("#it{R}_{FB}");
   RFB_pt_stat__2->GetYaxis()->SetNdivisions(504);
   RFB_pt_stat__2->GetYaxis()->SetLabelFont(132);
   RFB_pt_stat__2->GetYaxis()->SetLabelOffset(0.015);
   RFB_pt_stat__2->GetYaxis()->SetLabelSize(0.06);
   RFB_pt_stat__2->GetYaxis()->SetTitleSize(0.072);
   RFB_pt_stat__2->GetYaxis()->SetTitleOffset(1);
   RFB_pt_stat__2->GetYaxis()->SetTitleFont(132);
   RFB_pt_stat__2->GetZaxis()->SetLabelFont(132);
   RFB_pt_stat__2->GetZaxis()->SetLabelSize(0.06);
   RFB_pt_stat__2->GetZaxis()->SetTitleSize(0.072);
   RFB_pt_stat__2->GetZaxis()->SetTitleOffset(1.2);
   RFB_pt_stat__2->GetZaxis()->SetTitleFont(132);
   RFB_pt_stat__2->Draw("same,e");
   
   TLegend *leg = new TLegend(0.5,0.7,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph1","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb #it{p}Pb, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(1,1,13,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   pt->Modified();
   pt->cd();
   pt->SetSelected(pt);
}


==> figs/Fig2b.C <==
void RFB_y()
{
//=========Macro generated from canvas: y/
//=========  (Fri Nov 10 14:09:43 2023) by ROOT version 6.22/00
   TCanvas *y = new TCanvas("y", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   y->Range(2.2,0.1052632,4.2,1.947368);
   y->SetFillColor(0);
   y->SetBorderMode(0);
   y->SetBorderSize(2);
   y->SetTickx(1);
   y->SetTicky(1);
   y->SetLeftMargin(0.15);
   y->SetTopMargin(0.08);
   y->SetBottomMargin(0.16);
   y->SetFrameLineWidth(2);
   y->SetFrameBorderMode(0);
   y->SetFrameLineWidth(2);
   y->SetFrameBorderMode(0);
   
   TH1D *RFB_y_stat__3 = new TH1D("RFB_y_stat__3","",3,2.5,4);
   RFB_y_stat__3->SetBinContent(1,0.8541622);
   RFB_y_stat__3->SetBinContent(2,0.7899326);
   RFB_y_stat__3->SetBinContent(3,0.6227668);
   RFB_y_stat__3->SetBinError(1,0.02086463);
   RFB_y_stat__3->SetBinError(2,0.02138117);
   RFB_y_stat__3->SetBinError(3,0.03539693);
   RFB_y_stat__3->SetMinimum(0.4);
   RFB_y_stat__3->SetMaximum(1.8);
   RFB_y_stat__3->SetEntries(2395.167);
   RFB_y_stat__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1182;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   RFB_y_stat__3->SetFillColor(ci);
   RFB_y_stat__3->SetLineWidth(2);
   RFB_y_stat__3->SetMarkerStyle(20);
   RFB_y_stat__3->GetXaxis()->SetTitle("|#it{y}*|");
   RFB_y_stat__3->GetXaxis()->SetNdivisions(505);
   RFB_y_stat__3->GetXaxis()->SetLabelFont(132);
   RFB_y_stat__3->GetXaxis()->SetLabelOffset(0.01);
   RFB_y_stat__3->GetXaxis()->SetLabelSize(0.06);
   RFB_y_stat__3->GetXaxis()->SetTitleSize(0.072);
   RFB_y_stat__3->GetXaxis()->SetTitleOffset(0.95);
   RFB_y_stat__3->GetXaxis()->SetTitleFont(132);
   RFB_y_stat__3->GetYaxis()->SetTitle("#it{R}_{FB}");
   RFB_y_stat__3->GetYaxis()->SetNdivisions(504);
   RFB_y_stat__3->GetYaxis()->SetLabelFont(132);
   RFB_y_stat__3->GetYaxis()->SetLabelOffset(0.015);
   RFB_y_stat__3->GetYaxis()->SetLabelSize(0.06);
   RFB_y_stat__3->GetYaxis()->SetTitleSize(0.072);
   RFB_y_stat__3->GetYaxis()->SetTitleOffset(1);
   RFB_y_stat__3->GetYaxis()->SetTitleFont(132);
   RFB_y_stat__3->GetZaxis()->SetLabelFont(132);
   RFB_y_stat__3->GetZaxis()->SetLabelSize(0.06);
   RFB_y_stat__3->GetZaxis()->SetTitleSize(0.072);
   RFB_y_stat__3->GetZaxis()->SetTitleOffset(1.2);
   RFB_y_stat__3->GetZaxis()->SetTitleFont(132);
   RFB_y_stat__3->Draw(",e");
   
   Double_t Graph0_fx1003[3] = {
   2.75,
   3.25,
   3.75};
   Double_t Graph0_fy1003[3] = {
   0.8541622,
   0.7899326,
   0.6227668};
   Double_t Graph0_fex1003[3] = {
   0.05,
   0.05,
   0.05};
   Double_t Graph0_fey1003[3] = {
   0.118599,
   0.08389245,
   0.07050024};
   TGraphErrors *gre = new TGraphErrors(3,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","Graph",100,2.59,3.91);
   Graph_Graph01003->SetMinimum(0.510217);
   Graph_Graph01003->SetMaximum(1.014811);
   Graph_Graph01003->SetDirectory(0);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   gre->Draw("e2,");
   
   Double_t Graph1_fx3003[3] = {
   2.75,
   3.25,
   3.75};
   Double_t Graph1_fy3003[3] = {
   0.7786705,
   0.7207301,
   0.6637861};
   Double_t Graph1_felx3003[3] = {
   0,
   0,
   0};
   Double_t Graph1_fely3003[3] = {
   0.07220714,
   0.0729825,
   0.06824285};
   Double_t Graph1_fehx3003[3] = {
   0,
   0,
   0};
   Double_t Graph1_fehy3003[3] = {
   0.09501203,
   0.0965511,
   0.09031519};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(3,Graph1_fx3003,Graph1_fy3003,Graph1_felx3003,Graph1_fehx3003,Graph1_fely3003,Graph1_fehy3003);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13003 = new TH1F("Graph_Graph13003","Graph",100,2.65,3.85);
   Graph_Graph13003->SetMinimum(0.5677294);
   Graph_Graph13003->SetMaximum(0.9014965);
   Graph_Graph13003->SetDirectory(0);
   Graph_Graph13003->SetStats(0);
   Graph_Graph13003->SetLineWidth(2);
   Graph_Graph13003->SetMarkerStyle(20);
   Graph_Graph13003->GetXaxis()->SetNdivisions(505);
   Graph_Graph13003->GetXaxis()->SetLabelFont(132);
   Graph_Graph13003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13003->GetXaxis()->SetTitleFont(132);
   Graph_Graph13003->GetYaxis()->SetLabelFont(132);
   Graph_Graph13003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph13003->GetYaxis()->SetTitleFont(132);
   Graph_Graph13003->GetZaxis()->SetLabelFont(132);
   Graph_Graph13003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13003);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3004[3] = {
   2.75,
   3.25,
   3.75};
   Double_t Graph2_fy3004[3] = {
   0.7826284,
   0.7221647,
   0.6601915};
   Double_t Graph2_felx3004[3] = {
   0,
   0,
   0};
   Double_t Graph2_fely3004[3] = {
   0.03846193,
   0.04205046,
   0.04461528};
   Double_t Graph2_fehx3004[3] = {
   0,
   0,
   0};
   Double_t Graph2_fehy3004[3] = {
   0.0224847,
   0.02852865,
   0.03637123};
   grae = new TGraphAsymmErrors(3,Graph2_fx3004,Graph2_fy3004,Graph2_felx3004,Graph2_fehx3004,Graph2_fely3004,Graph2_fehy3004);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = 1183;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1184;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23004 = new TH1F("Graph_Graph23004","Graph",100,2.65,3.85);
   Graph_Graph23004->SetMinimum(0.5966225);
   Graph_Graph23004->SetMaximum(0.8240668);
   Graph_Graph23004->SetDirectory(0);
   Graph_Graph23004->SetStats(0);
   Graph_Graph23004->SetLineWidth(2);
   Graph_Graph23004->SetMarkerStyle(20);
   Graph_Graph23004->GetXaxis()->SetNdivisions(505);
   Graph_Graph23004->GetXaxis()->SetLabelFont(132);
   Graph_Graph23004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23004->GetXaxis()->SetTitleFont(132);
   Graph_Graph23004->GetYaxis()->SetLabelFont(132);
   Graph_Graph23004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23004->GetYaxis()->SetTitleFont(132);
   Graph_Graph23004->GetZaxis()->SetLabelFont(132);
   Graph_Graph23004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23004);
   
   grae->Draw("3,");
   
   TH1D *RFB_y_stat__4 = new TH1D("RFB_y_stat__4","",3,2.5,4);
   RFB_y_stat__4->SetBinContent(1,0.8541622);
   RFB_y_stat__4->SetBinContent(2,0.7899326);
   RFB_y_stat__4->SetBinContent(3,0.6227668);
   RFB_y_stat__4->SetBinError(1,0.02086463);
   RFB_y_stat__4->SetBinError(2,0.02138117);
   RFB_y_stat__4->SetBinError(3,0.03539693);
   RFB_y_stat__4->SetMinimum(0.4);
   RFB_y_stat__4->SetMaximum(1.8);
   RFB_y_stat__4->SetEntries(2395.167);
   RFB_y_stat__4->SetStats(0);

   ci = 1182;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   RFB_y_stat__4->SetFillColor(ci);
   RFB_y_stat__4->SetLineWidth(2);
   RFB_y_stat__4->SetMarkerStyle(20);
   RFB_y_stat__4->GetXaxis()->SetTitle("|#it{y}*|");
   RFB_y_stat__4->GetXaxis()->SetNdivisions(505);
   RFB_y_stat__4->GetXaxis()->SetLabelFont(132);
   RFB_y_stat__4->GetXaxis()->SetLabelOffset(0.01);
   RFB_y_stat__4->GetXaxis()->SetLabelSize(0.06);
   RFB_y_stat__4->GetXaxis()->SetTitleSize(0.072);
   RFB_y_stat__4->GetXaxis()->SetTitleOffset(0.95);
   RFB_y_stat__4->GetXaxis()->SetTitleFont(132);
   RFB_y_stat__4->GetYaxis()->SetTitle("#it{R}_{FB}");
   RFB_y_stat__4->GetYaxis()->SetNdivisions(504);
   RFB_y_stat__4->GetYaxis()->SetLabelFont(132);
   RFB_y_stat__4->GetYaxis()->SetLabelOffset(0.015);
   RFB_y_stat__4->GetYaxis()->SetLabelSize(0.06);
   RFB_y_stat__4->GetYaxis()->SetTitleSize(0.072);
   RFB_y_stat__4->GetYaxis()->SetTitleOffset(1);
   RFB_y_stat__4->GetYaxis()->SetTitleFont(132);
   RFB_y_stat__4->GetZaxis()->SetLabelFont(132);
   RFB_y_stat__4->GetZaxis()->SetLabelSize(0.06);
   RFB_y_stat__4->GetZaxis()->SetTitleSize(0.072);
   RFB_y_stat__4->GetZaxis()->SetTitleOffset(1.2);
   RFB_y_stat__4->GetZaxis()->SetTitleFont(132);
   RFB_y_stat__4->Draw("same,e");
   
   Double_t Graph0_fx1004[3] = {
   2.75,
   3.25,
   3.75};
   Double_t Graph0_fy1004[3] = {
   0.8541622,
   0.7899326,
   0.6227668};
   Double_t Graph0_fex1004[3] = {
   0.05,
   0.05,
   0.05};
   Double_t Graph0_fey1004[3] = {
   0.118599,
   0.08389245,
   0.07050024};
   gre = new TGraphErrors(3,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010031004 = new TH1F("Graph_Graph_Graph010031004","Graph",100,2.59,3.91);
   Graph_Graph_Graph010031004->SetMinimum(0.510217);
   Graph_Graph_Graph010031004->SetMaximum(1.014811);
   Graph_Graph_Graph010031004->SetDirectory(0);
   Graph_Graph_Graph010031004->SetStats(0);
   Graph_Graph_Graph010031004->SetLineWidth(2);
   Graph_Graph_Graph010031004->SetMarkerStyle(20);
   Graph_Graph_Graph010031004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010031004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010031004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010031004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010031004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010031004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010031004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010031004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010031004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010031004);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.5,0.7,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph1","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","nCTEQ15 Rwgt","F");

   ci = 1183;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1184;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb #it{p}Pb, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(2.5,1,4,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   y->Modified();
   y->cd();
   y->SetSelected(y);
}


==> figs/Fig2c.C <==
void Fig5a()
{
//=========Macro generated from canvas: can1D/
//=========  (Fri Nov 10 14:10:19 2023) by ROOT version 6.22/00
   TCanvas *can1D = new TCanvas("can1D", "",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1D->Range(-1.6,0.1052632,15.73333,1.947368);
   can1D->SetFillColor(0);
   can1D->SetBorderMode(0);
   can1D->SetBorderSize(2);
   can1D->SetTickx(1);
   can1D->SetTicky(1);
   can1D->SetLeftMargin(0.15);
   can1D->SetTopMargin(0.08);
   can1D->SetBottomMargin(0.16);
   can1D->SetFrameLineWidth(2);
   can1D->SetFrameBorderMode(0);
   can1D->SetFrameLineWidth(2);
   can1D->SetFrameBorderMode(0);
   
   TH1D *FB1D__1 = new TH1D("FB1D__1","",13,1,14);
   FB1D__1->SetBinContent(1,0.7809376);
   FB1D__1->SetBinContent(2,0.7888704);
   FB1D__1->SetBinContent(3,0.8372453);
   FB1D__1->SetBinContent(4,0.8806424);
   FB1D__1->SetBinContent(5,0.9170702);
   FB1D__1->SetBinContent(6,0.9786885);
   FB1D__1->SetBinContent(7,0.9905533);
   FB1D__1->SetBinContent(8,1.044014);
   FB1D__1->SetBinContent(9,1.081752);
   FB1D__1->SetBinContent(10,1.099654);
   FB1D__1->SetBinContent(11,1.079731);
   FB1D__1->SetBinContent(12,1.096418);
   FB1D__1->SetBinContent(13,1.268103);
   FB1D__1->SetBinError(1,0.004164993);
   FB1D__1->SetBinError(2,0.002950246);
   FB1D__1->SetBinError(3,0.001933156);
   FB1D__1->SetBinError(4,0.002955317);
   FB1D__1->SetBinError(5,0.00382431);
   FB1D__1->SetBinError(6,0.01026098);
   FB1D__1->SetBinError(7,0.01398083);
   FB1D__1->SetBinError(8,0.02120635);
   FB1D__1->SetBinError(9,0.01309341);
   FB1D__1->SetBinError(10,0.02169252);
   FB1D__1->SetBinError(11,0.02766961);
   FB1D__1->SetBinError(12,0.04916229);
   FB1D__1->SetBinError(13,0.04420192);
   FB1D__1->SetMinimum(0.4);
   FB1D__1->SetMaximum(1.8);
   FB1D__1->SetEntries(13);
   FB1D__1->SetStats(0);
   FB1D__1->SetLineWidth(2);
   FB1D__1->SetMarkerStyle(20);
   FB1D__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   FB1D__1->GetXaxis()->SetRange(1,13);
   FB1D__1->GetXaxis()->SetNdivisions(505);
   FB1D__1->GetXaxis()->SetLabelFont(132);
   FB1D__1->GetXaxis()->SetLabelOffset(0.01);
   FB1D__1->GetXaxis()->SetLabelSize(0.06);
   FB1D__1->GetXaxis()->SetTitleSize(0.072);
   FB1D__1->GetXaxis()->SetTitleOffset(0.95);
   FB1D__1->GetXaxis()->SetTitleFont(132);
   FB1D__1->GetYaxis()->SetTitle("#it{R}_{FB}");
   FB1D__1->GetYaxis()->SetNdivisions(504);
   FB1D__1->GetYaxis()->SetLabelFont(132);
   FB1D__1->GetYaxis()->SetLabelOffset(0.015);
   FB1D__1->GetYaxis()->SetLabelSize(0.06);
   FB1D__1->GetYaxis()->SetTitleSize(0.072);
   FB1D__1->GetYaxis()->SetTitleOffset(1);
   FB1D__1->GetYaxis()->SetTitleFont(132);
   FB1D__1->GetZaxis()->SetLabelFont(132);
   FB1D__1->GetZaxis()->SetLabelSize(0.06);
   FB1D__1->GetZaxis()->SetTitleSize(0.072);
   FB1D__1->GetZaxis()->SetTitleOffset(1.2);
   FB1D__1->GetZaxis()->SetTitleFont(132);
   FB1D__1->Draw("e");
   
   Double_t graphFB1D_fx1001[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graphFB1D_fy1001[13] = {
   0.7809376,
   0.7888704,
   0.8372453,
   0.8806424,
   0.9170702,
   0.9786885,
   0.9905533,
   1.044014,
   1.081752,
   1.099654,
   1.079731,
   1.096418,
   1.268103};
   Double_t graphFB1D_fex1001[13] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t graphFB1D_fey1001[13] = {
   0.09318887,
   0.08224847,
   0.08361917,
   0.08579413,
   0.088052,
   0.09729555,
   0.1004706,
   0.1108043,
   0.1176423,
   0.1267206,
   0.1236965,
   0.1368824,
   0.1624985};
   TGraphErrors *gre = new TGraphErrors(13,graphFB1D_fx1001,graphFB1D_fy1001,graphFB1D_fex1001,graphFB1D_fey1001);
   gre->SetName("graphFB1D");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graphFB1D1001 = new TH1F("Graph_graphFB1D1001","Graph",100,0,15);
   Graph_graphFB1D1001->SetMinimum(0.6134634);
   Graph_graphFB1D1001->SetMaximum(1.504887);
   Graph_graphFB1D1001->SetDirectory(0);
   Graph_graphFB1D1001->SetStats(0);
   Graph_graphFB1D1001->SetLineWidth(2);
   Graph_graphFB1D1001->SetMarkerStyle(20);
   Graph_graphFB1D1001->GetXaxis()->SetNdivisions(505);
   Graph_graphFB1D1001->GetXaxis()->SetLabelFont(132);
   Graph_graphFB1D1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_graphFB1D1001->GetXaxis()->SetLabelSize(0.06);
   Graph_graphFB1D1001->GetXaxis()->SetTitleSize(0.072);
   Graph_graphFB1D1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_graphFB1D1001->GetXaxis()->SetTitleFont(132);
   Graph_graphFB1D1001->GetYaxis()->SetLabelFont(132);
   Graph_graphFB1D1001->GetYaxis()->SetLabelOffset(0.015);
   Graph_graphFB1D1001->GetYaxis()->SetLabelSize(0.06);
   Graph_graphFB1D1001->GetYaxis()->SetTitleSize(0.072);
   Graph_graphFB1D1001->GetYaxis()->SetTitleOffset(1.1);
   Graph_graphFB1D1001->GetYaxis()->SetTitleFont(132);
   Graph_graphFB1D1001->GetZaxis()->SetLabelFont(132);
   Graph_graphFB1D1001->GetZaxis()->SetLabelSize(0.06);
   Graph_graphFB1D1001->GetZaxis()->SetTitleSize(0.072);
   Graph_graphFB1D1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_graphFB1D1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graphFB1D1001);
   
   gre->Draw("e2,");
   TLine *line = new TLine(1,1,14,1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph0_fy3001[15] = {
   0.764716,
   0.7460286,
   0.7223761,
   0.7038957,
   0.6913077,
   0.6846651,
   0.6804412,
   0.6804004,
   0.6822237,
   0.6824532,
   0.6859547,
   0.7022515,
   0.6888326,
   0.7021826,
   0.7124822};
   Double_t Graph0_felx3001[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[15] = {
   0.08156526,
   0.0772701,
   0.07141594,
   0.06545089,
   0.0601195,
   0.05663772,
   0.0539511,
   0.05197414,
   0.04963709,
   0.04846757,
   0.04845685,
   0.05331155,
   0.04158004,
   0.04899143,
   0.05985313};
   Double_t Graph0_fehx3001[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[15] = {
   0.117552,
   0.106624,
   0.09447102,
   0.08457744,
   0.07856336,
   0.07455119,
   0.07327126,
   0.07052529,
   0.06788375,
   0.07465515,
   0.06821221,
   0.05608764,
   0.07594367,
   0.07513397,
   0.1008436};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,15.9);
   Graph_Graph03001->SetMinimum(0.6009123);
   Graph_Graph03001->SetMaximum(0.9078459);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3002[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph1_fy3002[15] = {
   0.7627539,
   0.7465928,
   0.7240874,
   0.7053304,
   0.6927793,
   0.6840948,
   0.679247,
   0.676966,
   0.6790693,
   0.6786045,
   0.6799238,
   0.6859178,
   0.6909092,
   0.6743966,
   0.6660409};
   Double_t Graph1_felx3002[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[15] = {
   0.05928488,
   0.05335175,
   0.04262195,
   0.03251077,
   0.03444589,
   0.03645293,
   0.0378481,
   0.03882563,
   0.03957379,
   0.03990506,
   0.04012451,
   0.04039593,
   0.04081882,
   0.03955102,
   0.03998514};
   Double_t Graph1_fehx3002[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[15] = {
   0.02537026,
   0.0263144,
   0.02870853,
   0.03172686,
   0.03759407,
   0.05116092,
   0.06238674,
   0.07282337,
   0.07090703,
   0.07992028,
   0.08656656,
   0.08687497,
   0.08921021,
   0.1157316,
   0.116684};
   grae = new TGraphAsymmErrors(15,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1179;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,15.9);
   Graph_Graph13002->SetMinimum(0.6096485);
   Graph_Graph13002->SetMaximum(0.8065355);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("3,");
   
   TH1D *FB1D__2 = new TH1D("FB1D__2","",13,1,14);
   FB1D__2->SetBinContent(1,0.7809376);
   FB1D__2->SetBinContent(2,0.7888704);
   FB1D__2->SetBinContent(3,0.8372453);
   FB1D__2->SetBinContent(4,0.8806424);
   FB1D__2->SetBinContent(5,0.9170702);
   FB1D__2->SetBinContent(6,0.9786885);
   FB1D__2->SetBinContent(7,0.9905533);
   FB1D__2->SetBinContent(8,1.044014);
   FB1D__2->SetBinContent(9,1.081752);
   FB1D__2->SetBinContent(10,1.099654);
   FB1D__2->SetBinContent(11,1.079731);
   FB1D__2->SetBinContent(12,1.096418);
   FB1D__2->SetBinContent(13,1.268103);
   FB1D__2->SetBinError(1,0.004164993);
   FB1D__2->SetBinError(2,0.002950246);
   FB1D__2->SetBinError(3,0.001933156);
   FB1D__2->SetBinError(4,0.002955317);
   FB1D__2->SetBinError(5,0.00382431);
   FB1D__2->SetBinError(6,0.01026098);
   FB1D__2->SetBinError(7,0.01398083);
   FB1D__2->SetBinError(8,0.02120635);
   FB1D__2->SetBinError(9,0.01309341);
   FB1D__2->SetBinError(10,0.02169252);
   FB1D__2->SetBinError(11,0.02766961);
   FB1D__2->SetBinError(12,0.04916229);
   FB1D__2->SetBinError(13,0.04420192);
   FB1D__2->SetMinimum(0.4);
   FB1D__2->SetMaximum(1.8);
   FB1D__2->SetEntries(13);
   FB1D__2->SetStats(0);
   FB1D__2->SetLineWidth(2);
   FB1D__2->SetMarkerStyle(20);
   FB1D__2->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   FB1D__2->GetXaxis()->SetRange(1,13);
   FB1D__2->GetXaxis()->SetNdivisions(505);
   FB1D__2->GetXaxis()->SetLabelFont(132);
   FB1D__2->GetXaxis()->SetLabelOffset(0.01);
   FB1D__2->GetXaxis()->SetLabelSize(0.06);
   FB1D__2->GetXaxis()->SetTitleSize(0.072);
   FB1D__2->GetXaxis()->SetTitleOffset(0.95);
   FB1D__2->GetXaxis()->SetTitleFont(132);
   FB1D__2->GetYaxis()->SetTitle("#it{R}_{FB}");
   FB1D__2->GetYaxis()->SetNdivisions(504);
   FB1D__2->GetYaxis()->SetLabelFont(132);
   FB1D__2->GetYaxis()->SetLabelOffset(0.015);
   FB1D__2->GetYaxis()->SetLabelSize(0.06);
   FB1D__2->GetYaxis()->SetTitleSize(0.072);
   FB1D__2->GetYaxis()->SetTitleOffset(1);
   FB1D__2->GetYaxis()->SetTitleFont(132);
   FB1D__2->GetZaxis()->SetLabelFont(132);
   FB1D__2->GetZaxis()->SetLabelSize(0.06);
   FB1D__2->GetZaxis()->SetTitleSize(0.072);
   FB1D__2->GetZaxis()->SetTitleOffset(1.2);
   FB1D__2->GetZaxis()->SetTitleFont(132);
   FB1D__2->Draw("e,same");
   
   Double_t graphFB1D_fx1002[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graphFB1D_fy1002[13] = {
   0.7809376,
   0.7888704,
   0.8372453,
   0.8806424,
   0.9170702,
   0.9786885,
   0.9905533,
   1.044014,
   1.081752,
   1.099654,
   1.079731,
   1.096418,
   1.268103};
   Double_t graphFB1D_fex1002[13] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t graphFB1D_fey1002[13] = {
   0.09318887,
   0.08224847,
   0.08361917,
   0.08579413,
   0.088052,
   0.09729555,
   0.1004706,
   0.1108043,
   0.1176423,
   0.1267206,
   0.1236965,
   0.1368824,
   0.1624985};
   gre = new TGraphErrors(13,graphFB1D_fx1002,graphFB1D_fy1002,graphFB1D_fex1002,graphFB1D_fey1002);
   gre->SetName("graphFB1D");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_graphFB1D10011002 = new TH1F("Graph_Graph_graphFB1D10011002","Graph",100,0,15);
   Graph_Graph_graphFB1D10011002->SetMinimum(0.6134634);
   Graph_Graph_graphFB1D10011002->SetMaximum(1.504887);
   Graph_Graph_graphFB1D10011002->SetDirectory(0);
   Graph_Graph_graphFB1D10011002->SetStats(0);
   Graph_Graph_graphFB1D10011002->SetLineWidth(2);
   Graph_Graph_graphFB1D10011002->SetMarkerStyle(20);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_graphFB1D10011002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_graphFB1D10011002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_graphFB1D10011002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_graphFB1D10011002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_graphFB1D10011002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_graphFB1D10011002);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.5,0.7,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1179;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb #it{p}Pb, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can1D->Modified();
   can1D->cd();
   can1D->SetSelected(can1D);
}


==> figs/Fig2d.C <==
void Fig5b()
{
//=========Macro generated from canvas: cany/
//=========  (Fri Nov 10 14:10:19 2023) by ROOT version 6.22/00
   TCanvas *cany = new TCanvas("cany", "",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cany->Range(2.2,0.1052632,4.2,1.947368);
   cany->SetFillColor(0);
   cany->SetBorderMode(0);
   cany->SetBorderSize(2);
   cany->SetTickx(1);
   cany->SetTicky(1);
   cany->SetLeftMargin(0.15);
   cany->SetTopMargin(0.08);
   cany->SetBottomMargin(0.16);
   cany->SetFrameLineWidth(2);
   cany->SetFrameBorderMode(0);
   cany->SetFrameLineWidth(2);
   cany->SetFrameBorderMode(0);
   
   TH1D *FBy__3 = new TH1D("FBy__3","",3,2.5,4);
   FBy__3->SetBinContent(1,0.8917405);
   FBy__3->SetBinContent(2,0.8160076);
   FBy__3->SetBinContent(3,0.6921908);
   FBy__3->SetBinError(1,0.004928512);
   FBy__3->SetBinError(2,0.002658273);
   FBy__3->SetBinError(3,0.003581272);
   FBy__3->SetMinimum(0.4);
   FBy__3->SetMaximum(1.8);
   FBy__3->SetEntries(3);
   FBy__3->SetStats(0);
   FBy__3->SetLineWidth(2);
   FBy__3->SetMarkerStyle(20);
   FBy__3->GetXaxis()->SetTitle("|#it{y}*|");
   FBy__3->GetXaxis()->SetNdivisions(505);
   FBy__3->GetXaxis()->SetLabelFont(132);
   FBy__3->GetXaxis()->SetLabelOffset(0.01);
   FBy__3->GetXaxis()->SetLabelSize(0.06);
   FBy__3->GetXaxis()->SetTitleSize(0.072);
   FBy__3->GetXaxis()->SetTitleOffset(0.95);
   FBy__3->GetXaxis()->SetTitleFont(132);
   FBy__3->GetYaxis()->SetTitle("#it{R}_{FB}");
   FBy__3->GetYaxis()->SetNdivisions(504);
   FBy__3->GetYaxis()->SetLabelFont(132);
   FBy__3->GetYaxis()->SetLabelOffset(0.015);
   FBy__3->GetYaxis()->SetLabelSize(0.06);
   FBy__3->GetYaxis()->SetTitleSize(0.072);
   FBy__3->GetYaxis()->SetTitleOffset(1);
   FBy__3->GetYaxis()->SetTitleFont(132);
   FBy__3->GetZaxis()->SetLabelFont(132);
   FBy__3->GetZaxis()->SetLabelSize(0.06);
   FBy__3->GetZaxis()->SetTitleSize(0.072);
   FBy__3->GetZaxis()->SetTitleOffset(1.2);
   FBy__3->GetZaxis()->SetTitleFont(132);
   FBy__3->Draw("e");
   
   Double_t Graph0_fx3003[10] = {
   2.75,
   3.25,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75};
   Double_t Graph0_fy3003[10] = {
   0.7807971,
   0.7222748,
   0.6652695,
   0.6652695,
   0.6652695,
   0.6652695,
   0.6652695,
   0.6652695,
   0.6652695,
   0.6652695};
   Double_t Graph0_felx3003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3003[10] = {
   0.07299391,
   0.07378024,
   0.06922129,
   0.06922129,
   0.06922129,
   0.06922129,
   0.06922129,
   0.06922129,
   0.06922129,
   0.06922129};
   Double_t Graph0_fehx3003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3003[10] = {
   0.09958732,
   0.09960021,
   0.0922553,
   0.0922553,
   0.0922553,
   0.0922553,
   0.0922553,
   0.0922553,
   0.0922553,
   0.0922553};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3003,Graph0_fy3003,Graph0_felx3003,Graph0_fehx3003,Graph0_fely3003,Graph0_fehy3003);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03003 = new TH1F("Graph_Graph03003","Graph",100,2.65,3.85);
   Graph_Graph03003->SetMinimum(0.5676146);
   Graph_Graph03003->SetMaximum(0.9088181);
   Graph_Graph03003->SetDirectory(0);
   Graph_Graph03003->SetStats(0);
   Graph_Graph03003->SetLineWidth(2);
   Graph_Graph03003->SetMarkerStyle(20);
   Graph_Graph03003->GetXaxis()->SetNdivisions(505);
   Graph_Graph03003->GetXaxis()->SetLabelFont(132);
   Graph_Graph03003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03003->GetXaxis()->SetTitleFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph03003->GetYaxis()->SetTitleFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03003);
   
   grae->Draw("3,");
   
   Double_t graphy_fx1003[3] = {
   2.75,
   3.25,
   3.75};
   Double_t graphy_fy1003[3] = {
   0.8917405,
   0.8160076,
   0.6921908};
   Double_t graphy_fex1003[3] = {
   0.05,
   0.05,
   0.05};
   Double_t graphy_fey1003[3] = {
   0.1058003,
   0.0857882,
   0.07177803};
   TGraphErrors *gre = new TGraphErrors(3,graphy_fx1003,graphy_fy1003,graphy_fex1003,graphy_fey1003);
   gre->SetName("graphy");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graphy1003 = new TH1F("Graph_graphy1003","Graph",100,2.59,3.91);
   Graph_graphy1003->SetMinimum(0.5827);
   Graph_graphy1003->SetMaximum(1.035254);
   Graph_graphy1003->SetDirectory(0);
   Graph_graphy1003->SetStats(0);
   Graph_graphy1003->SetLineWidth(2);
   Graph_graphy1003->SetMarkerStyle(20);
   Graph_graphy1003->GetXaxis()->SetNdivisions(505);
   Graph_graphy1003->GetXaxis()->SetLabelFont(132);
   Graph_graphy1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_graphy1003->GetXaxis()->SetLabelSize(0.06);
   Graph_graphy1003->GetXaxis()->SetTitleSize(0.072);
   Graph_graphy1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_graphy1003->GetXaxis()->SetTitleFont(132);
   Graph_graphy1003->GetYaxis()->SetLabelFont(132);
   Graph_graphy1003->GetYaxis()->SetLabelOffset(0.015);
   Graph_graphy1003->GetYaxis()->SetLabelSize(0.06);
   Graph_graphy1003->GetYaxis()->SetTitleSize(0.072);
   Graph_graphy1003->GetYaxis()->SetTitleOffset(1.1);
   Graph_graphy1003->GetYaxis()->SetTitleFont(132);
   Graph_graphy1003->GetZaxis()->SetLabelFont(132);
   Graph_graphy1003->GetZaxis()->SetLabelSize(0.06);
   Graph_graphy1003->GetZaxis()->SetTitleSize(0.072);
   Graph_graphy1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_graphy1003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graphy1003);
   
   gre->Draw("e2,");
   TLine *line = new TLine(2.5,1,4,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph1_fx3004[10] = {
   2.75,
   3.25,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75};
   Double_t Graph1_fy3004[10] = {
   0.7849966,
   0.724078,
   0.6613372,
   0.6613372,
   0.6613372,
   0.6613372,
   0.6613372,
   0.6613372,
   0.6613372,
   0.6613372};
   Double_t Graph1_felx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3004[10] = {
   0.03862065,
   0.04177463,
   0.04564264,
   0.04564264,
   0.04564264,
   0.04564264,
   0.04564264,
   0.04564264,
   0.04564264,
   0.04564264};
   Double_t Graph1_fehx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3004[10] = {
   0.022611,
   0.02825808,
   0.0359977,
   0.0359977,
   0.0359977,
   0.0359977,
   0.0359977,
   0.0359977,
   0.0359977,
   0.0359977};
   grae = new TGraphAsymmErrors(10,Graph1_fx3004,Graph1_fy3004,Graph1_felx3004,Graph1_fehx3004,Graph1_fely3004,Graph1_fehy3004);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1182;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13004 = new TH1F("Graph_Graph13004","Graph",100,2.65,3.85);
   Graph_Graph13004->SetMinimum(0.5965033);
   Graph_Graph13004->SetMaximum(0.826799);
   Graph_Graph13004->SetDirectory(0);
   Graph_Graph13004->SetStats(0);
   Graph_Graph13004->SetLineWidth(2);
   Graph_Graph13004->SetMarkerStyle(20);
   Graph_Graph13004->GetXaxis()->SetNdivisions(505);
   Graph_Graph13004->GetXaxis()->SetLabelFont(132);
   Graph_Graph13004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13004->GetXaxis()->SetTitleFont(132);
   Graph_Graph13004->GetYaxis()->SetLabelFont(132);
   Graph_Graph13004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph13004->GetYaxis()->SetTitleFont(132);
   Graph_Graph13004->GetZaxis()->SetLabelFont(132);
   Graph_Graph13004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13004);
   
   grae->Draw("3,");
   
   TH1D *FBy__4 = new TH1D("FBy__4","",3,2.5,4);
   FBy__4->SetBinContent(1,0.8917405);
   FBy__4->SetBinContent(2,0.8160076);
   FBy__4->SetBinContent(3,0.6921908);
   FBy__4->SetBinError(1,0.004928512);
   FBy__4->SetBinError(2,0.002658273);
   FBy__4->SetBinError(3,0.003581272);
   FBy__4->SetMinimum(0.4);
   FBy__4->SetMaximum(1.8);
   FBy__4->SetEntries(3);
   FBy__4->SetStats(0);
   FBy__4->SetLineWidth(2);
   FBy__4->SetMarkerStyle(20);
   FBy__4->GetXaxis()->SetTitle("|#it{y}*|");
   FBy__4->GetXaxis()->SetNdivisions(505);
   FBy__4->GetXaxis()->SetLabelFont(132);
   FBy__4->GetXaxis()->SetLabelOffset(0.01);
   FBy__4->GetXaxis()->SetLabelSize(0.06);
   FBy__4->GetXaxis()->SetTitleSize(0.072);
   FBy__4->GetXaxis()->SetTitleOffset(0.95);
   FBy__4->GetXaxis()->SetTitleFont(132);
   FBy__4->GetYaxis()->SetTitle("#it{R}_{FB}");
   FBy__4->GetYaxis()->SetNdivisions(504);
   FBy__4->GetYaxis()->SetLabelFont(132);
   FBy__4->GetYaxis()->SetLabelOffset(0.015);
   FBy__4->GetYaxis()->SetLabelSize(0.06);
   FBy__4->GetYaxis()->SetTitleSize(0.072);
   FBy__4->GetYaxis()->SetTitleOffset(1);
   FBy__4->GetYaxis()->SetTitleFont(132);
   FBy__4->GetZaxis()->SetLabelFont(132);
   FBy__4->GetZaxis()->SetLabelSize(0.06);
   FBy__4->GetZaxis()->SetTitleSize(0.072);
   FBy__4->GetZaxis()->SetTitleOffset(1.2);
   FBy__4->GetZaxis()->SetTitleFont(132);
   FBy__4->Draw("e,same");
   
   Double_t graphy_fx1004[3] = {
   2.75,
   3.25,
   3.75};
   Double_t graphy_fy1004[3] = {
   0.8917405,
   0.8160076,
   0.6921908};
   Double_t graphy_fex1004[3] = {
   0.05,
   0.05,
   0.05};
   Double_t graphy_fey1004[3] = {
   0.1058003,
   0.0857882,
   0.07177803};
   gre = new TGraphErrors(3,graphy_fx1004,graphy_fy1004,graphy_fex1004,graphy_fey1004);
   gre->SetName("graphy");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_graphy10031004 = new TH1F("Graph_Graph_graphy10031004","Graph",100,2.59,3.91);
   Graph_Graph_graphy10031004->SetMinimum(0.5827);
   Graph_Graph_graphy10031004->SetMaximum(1.035254);
   Graph_Graph_graphy10031004->SetDirectory(0);
   Graph_Graph_graphy10031004->SetStats(0);
   Graph_Graph_graphy10031004->SetLineWidth(2);
   Graph_Graph_graphy10031004->SetMarkerStyle(20);
   Graph_Graph_graphy10031004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_graphy10031004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_graphy10031004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_graphy10031004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_graphy10031004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_graphy10031004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_graphy10031004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_graphy10031004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_graphy10031004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_graphy10031004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_graphy10031004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_graphy10031004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_graphy10031004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_graphy10031004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_graphy10031004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_graphy10031004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_graphy10031004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_graphy10031004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_graphy10031004);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.5,0.7,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1182;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb #it{p}Pb, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   cany->Modified();
   cany->cd();
   cany->SetSelected(cany);
}


==> figs/Fig3.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void DsDp_ratio()
{
//=========Macro generated from canvas: C/canvas
//=========  (Wed May 15 22:49:47 2024) by ROOT version 6.30/02
   TCanvas *C = new TCanvas("C", "canvas",0,0,1600,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   C->Range(0,0,1,1);
   C->SetFillColor(0);
   C->SetFillStyle(4000);
   C->SetBorderMode(0);
   C->SetBorderSize(2);
   C->SetTickx(1);
   C->SetTicky(1);
   C->SetLeftMargin(0.15);
   C->SetTopMargin(0.08);
   C->SetBottomMargin(0.16);
   C->SetFrameLineWidth(2);
   C->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_0_0
   TPad *pad_0_0__0 = new TPad("pad_0_0", "",0,0,0.12425,0.53);
   pad_0_0__0->Draw();
   pad_0_0__0->cd();
   pad_0_0__0->Range(94.96102,-0.09418602,101.7,1.2);
   pad_0_0__0->SetFillColor(0);
   pad_0_0__0->SetFillStyle(4000);
   pad_0_0__0->SetBorderMode(0);
   pad_0_0__0->SetBorderSize(0);
   pad_0_0__0->SetTickx(1);
   pad_0_0__0->SetTicky(1);
   pad_0_0__0->SetLeftMargin(0.6438632);
   pad_0_0__0->SetRightMargin(0);
   pad_0_0__0->SetTopMargin(0);
   pad_0_0__0->SetBottomMargin(0.1886792);
   pad_0_0__0->SetFrameFillStyle(4000);
   pad_0_0__0->SetFrameLineWidth(2);
   pad_0_0__0->SetFrameBorderMode(0);
   pad_0_0__0->SetFrameFillStyle(4000);
   pad_0_0__0->SetFrameLineWidth(2);
   pad_0_0__0->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[3] = { 99.5, 100, 101.5 };
   Double_t Graph0_fy1001[3] = { -0.2, 0.324, -0.2 };
   Double_t Graph0_fex1001[3] = { 0, 0, 0 };
   Double_t Graph0_fey1001[3] = { 0, 0.0193, 0 };
   TGraphErrors *gre = new TGraphErrors(3,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff33cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,99.3,101.7);
   Graph_Graph01001->SetMinimum(0.15);
   Graph_Graph01001->SetMaximum(1.2);
   Graph_Graph01001->SetDirectory(nullptr);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTickLength(0);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.04);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.15);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.3);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("ap");
   
   Double_t Graph1_fx1002[1] = { 101 };
   Double_t Graph1_fy1002[1] = { 0.5127 };
   Double_t Graph1_fex1002[1] = { 0 };
   Double_t Graph1_fey1002[1] = { 0.0306 };
   gre = new TGraphErrors(1,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#00ffff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#00ffff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","Graph",100,100.9,102.1);
   Graph_Graph11002->SetMinimum(0.47598);
   Graph_Graph11002->SetMaximum(0.54942);
   Graph_Graph11002->SetDirectory(nullptr);
   Graph_Graph11002->SetStats(0);
   Graph_Graph11002->SetLineWidth(2);
   Graph_Graph11002->SetMarkerStyle(20);
   Graph_Graph11002->GetXaxis()->SetNdivisions(505);
   Graph_Graph11002->GetXaxis()->SetLabelFont(132);
   Graph_Graph11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetXaxis()->SetTitleFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11002->GetYaxis()->SetTitleFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw("p ");
   
   Double_t Graph2_fx1003[1] = { 100.7 };
   Double_t Graph2_fy1003[1] = { 0.4677 };
   Double_t Graph2_fex1003[1] = { 0 };
   Double_t Graph2_fey1003[1] = { 0.036 };
   gre = new TGraphErrors(1,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph21003 = new TH1F("Graph_Graph21003","Graph",100,100.6,101.8);
   Graph_Graph21003->SetMinimum(0.4245);
   Graph_Graph21003->SetMaximum(0.5109);
   Graph_Graph21003->SetDirectory(nullptr);
   Graph_Graph21003->SetStats(0);
   Graph_Graph21003->SetLineWidth(2);
   Graph_Graph21003->SetMarkerStyle(20);
   Graph_Graph21003->GetXaxis()->SetNdivisions(505);
   Graph_Graph21003->GetXaxis()->SetLabelFont(132);
   Graph_Graph21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21003->GetXaxis()->SetTitleFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21003->GetYaxis()->SetTitleFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21003);
   
   gre->Draw("p ");
   pad_0_0__0->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_0_1
   TPad *pad_0_1__1 = new TPad("pad_0_1", "",0,0.53,0.12425,1);
   pad_0_1__1->Draw();
   pad_0_1__1->cd();
   pad_0_1__1->Range(94.85024,0.15,101.724,1.297674);
   pad_0_1__1->SetFillColor(0);
   pad_0_1__1->SetFillStyle(4000);
   pad_0_1__1->SetBorderMode(0);
   pad_0_1__1->SetBorderSize(0);
   pad_0_1__1->SetTickx(1);
   pad_0_1__1->SetTicky(1);
   pad_0_1__1->SetLeftMargin(0.6438632);
   pad_0_1__1->SetRightMargin(0);
   pad_0_1__1->SetTopMargin(0.08510639);
   pad_0_1__1->SetBottomMargin(0);
   pad_0_1__1->SetFrameFillStyle(4000);
   pad_0_1__1->SetFrameLineWidth(2);
   pad_0_1__1->SetFrameBorderMode(0);
   pad_0_1__1->SetFrameFillStyle(4000);
   pad_0_1__1->SetFrameLineWidth(2);
   pad_0_1__1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1004[3] = { 99.5, 100, 101.5 };
   Double_t Graph0_fy1004[3] = { -0.2, 0.324, -0.2 };
   Double_t Graph0_fex1004[3] = { 0, 0, 0 };
   Double_t Graph0_fey1004[3] = { 0, 0.0193, 0 };
   gre = new TGraphErrors(3,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff33cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph01004 = new TH1F("Graph_Graph01004","Graph",100,99.3,101.7);
   Graph_Graph01004->SetMinimum(0.15);
   Graph_Graph01004->SetMaximum(1.2);
   Graph_Graph01004->SetDirectory(nullptr);
   Graph_Graph01004->SetStats(0);
   Graph_Graph01004->SetLineWidth(2);
   Graph_Graph01004->SetMarkerStyle(20);
   Graph_Graph01004->GetXaxis()->SetRange(0,101);
   Graph_Graph01004->GetXaxis()->SetNdivisions(505);
   Graph_Graph01004->GetXaxis()->SetLabelFont(132);
   Graph_Graph01004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01004->GetXaxis()->SetLabelSize(0);
   Graph_Graph01004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01004->GetXaxis()->SetTickLength(0);
   Graph_Graph01004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01004->GetXaxis()->SetTitleFont(132);
   Graph_Graph01004->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_Graph01004->GetYaxis()->SetLabelFont(132);
   Graph_Graph01004->GetYaxis()->SetLabelOffset(0.04);
   Graph_Graph01004->GetYaxis()->SetLabelSize(0.15);
   Graph_Graph01004->GetYaxis()->SetTitleSize(0.3);
   Graph_Graph01004->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph01004->GetYaxis()->SetTitleFont(132);
   Graph_Graph01004->GetZaxis()->SetLabelFont(132);
   Graph_Graph01004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01004);
   
   gre->Draw("ap");
   
   Double_t Graph1_fx1005[1] = { 101 };
   Double_t Graph1_fy1005[1] = { 0.382 };
   Double_t Graph1_fex1005[1] = { 0 };
   Double_t Graph1_fey1005[1] = { 0.0325 };
   gre = new TGraphErrors(1,Graph1_fx1005,Graph1_fy1005,Graph1_fex1005,Graph1_fey1005);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#00ffff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#00ffff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph11005 = new TH1F("Graph_Graph11005","Graph",100,100.9,102.1);
   Graph_Graph11005->SetMinimum(0.343);
   Graph_Graph11005->SetMaximum(0.421);
   Graph_Graph11005->SetDirectory(nullptr);
   Graph_Graph11005->SetStats(0);
   Graph_Graph11005->SetLineWidth(2);
   Graph_Graph11005->SetMarkerStyle(20);
   Graph_Graph11005->GetXaxis()->SetNdivisions(505);
   Graph_Graph11005->GetXaxis()->SetLabelFont(132);
   Graph_Graph11005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11005->GetXaxis()->SetTitleFont(132);
   Graph_Graph11005->GetYaxis()->SetLabelFont(132);
   Graph_Graph11005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11005->GetYaxis()->SetTitleFont(132);
   Graph_Graph11005->GetZaxis()->SetLabelFont(132);
   Graph_Graph11005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11005);
   
   gre->Draw("p ");
   
   Double_t Graph2_fx1006[1] = { 100.7 };
   Double_t Graph2_fy1006[1] = { 0.4804 };
   Double_t Graph2_fex1006[1] = { 0 };
   Double_t Graph2_fey1006[1] = { 0.011 };
   gre = new TGraphErrors(1,Graph2_fx1006,Graph2_fy1006,Graph2_fex1006,Graph2_fey1006);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph21006 = new TH1F("Graph_Graph21006","Graph",100,100.6,101.8);
   Graph_Graph21006->SetMinimum(0.4672);
   Graph_Graph21006->SetMaximum(0.4936);
   Graph_Graph21006->SetDirectory(nullptr);
   Graph_Graph21006->SetStats(0);
   Graph_Graph21006->SetLineWidth(2);
   Graph_Graph21006->SetMarkerStyle(20);
   Graph_Graph21006->GetXaxis()->SetNdivisions(505);
   Graph_Graph21006->GetXaxis()->SetLabelFont(132);
   Graph_Graph21006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21006->GetXaxis()->SetTitleFont(132);
   Graph_Graph21006->GetYaxis()->SetLabelFont(132);
   Graph_Graph21006->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21006->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21006->GetYaxis()->SetTitleFont(132);
   Graph_Graph21006->GetZaxis()->SetLabelFont(132);
   Graph_Graph21006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21006);
   
   gre->Draw("p ");
   pad_0_1__1->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_1_0
   TPad *pad_1_0__2 = new TPad("pad_1_0", "",0.12425,0,0.5225,0.53);
   pad_1_0__2->Draw();
   pad_1_0__2->cd();
   pad_1_0__2->Range(0.4771213,-0.09418602,2.079181,1.2);
   pad_1_0__2->SetFillColor(0);
   pad_1_0__2->SetFillStyle(4000);
   pad_1_0__2->SetBorderMode(0);
   pad_1_0__2->SetBorderSize(0);
   pad_1_0__2->SetLogx();
   pad_1_0__2->SetTickx(1);
   pad_1_0__2->SetTicky(1);
   pad_1_0__2->SetLeftMargin(0);
   pad_1_0__2->SetRightMargin(0);
   pad_1_0__2->SetTopMargin(0);
   pad_1_0__2->SetBottomMargin(0.1886792);
   pad_1_0__2->SetFrameFillStyle(4000);
   pad_1_0__2->SetFrameLineWidth(2);
   pad_1_0__2->SetFrameBorderMode(0);
   pad_1_0__2->SetFrameFillStyle(4000);
   pad_1_0__2->SetFrameLineWidth(2);
   pad_1_0__2->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(7, 2);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);
   tgme->SetPoint(0, 12.34929, 0.5026822);
   tgme->SetPointEX(0, 3.758929, 3.758929);
   tgme->SetPointEY(0, 0, 0.01711132, 0.01711132);
   tgme->SetPointEY(0, 1, 0.03349001, 0.03349001);
   tgme->SetPoint(1, 19.49071, 0.4896216);
   tgme->SetPointEX(1, 3.144643, 3.144643);
   tgme->SetPointEY(1, 0, 0.01710068, 0.01710068);
   tgme->SetPointEY(1, 1, 0.03404179, 0.03404179);
   tgme->SetPoint(2, 25.02893, 0.4662211);
   tgme->SetPointEX(2, 3.628929, 3.628929);
   tgme->SetPointEY(2, 0, 0.0153787, 0.0153787);
   tgme->SetPointEY(2, 1, 0.02638654, 0.02638654);
   tgme->SetPoint(3, 30.69643, 0.5468596);
   tgme->SetPointEX(3, 4.092857, 4.092857);
   tgme->SetPointEY(3, 0, 0.0173467, 0.0173467);
   tgme->SetPointEY(3, 1, 0.02720649, 0.02720649);
   tgme->SetPoint(4, 36.54464, 0.5657158);
   tgme->SetPointEX(4, 4.535357, 4.535357);
   tgme->SetPointEY(4, 0, 0.01988859, 0.01988859);
   tgme->SetPointEY(4, 1, 0.02607376, 0.02607376);
   tgme->SetPoint(5, 45.08179, 0.6337634);
   tgme->SetPointEX(5, 5.975357, 5.975357);
   tgme->SetPointEY(5, 0, 0.01986312, 0.01986312);
   tgme->SetPointEY(5, 1, 0.02191929, 0.02191929);
   tgme->SetPoint(6, 58.80179, 0.7081699);
   tgme->SetPointEX(6, 7.906071, 7.906071);
   tgme->SetPointEY(6, 0, 0.03870117, 0.03870117);
   tgme->SetPointEY(6, 1, 0.0477596, 0.0477596);
   tgme->SetName("gme_bwd_Nch_0");
   tgme->SetTitle("");
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_bwd_Nch_05001 = new TH1F("Graph_gme_bwd_Nch_05001","",100,3,120);
   Graph_gme_bwd_Nch_05001->SetMinimum(0.15);
   Graph_gme_bwd_Nch_05001->SetMaximum(1.2);
   Graph_gme_bwd_Nch_05001->SetDirectory(nullptr);
   Graph_gme_bwd_Nch_05001->SetStats(0);
   Graph_gme_bwd_Nch_05001->SetLineWidth(2);
   Graph_gme_bwd_Nch_05001->SetMarkerStyle(20);
   Graph_gme_bwd_Nch_05001->GetXaxis()->SetTitle("d#it{N}_{ch}/d#it{#eta}");
   Graph_gme_bwd_Nch_05001->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_05001->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05001->GetXaxis()->SetLabelOffset(0);
   Graph_gme_bwd_Nch_05001->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_05001->GetXaxis()->SetTitleSize(0.08);
   Graph_gme_bwd_Nch_05001->GetXaxis()->SetTitleOffset(1);
   Graph_gme_bwd_Nch_05001->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_05001->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_Nch_05001->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_05001->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05001->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_Nch_05001->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_bwd_Nch_05001->GetYaxis()->SetTitleSize(0.2);
   Graph_gme_bwd_Nch_05001->GetYaxis()->SetTitleOffset(0.5);
   Graph_gme_bwd_Nch_05001->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_05001->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05001->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_05001->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_Nch_05001->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_Nch_05001->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_Nch_05001);
   
   tgme->Draw("aps ; z ; 5 s=0.2");
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->GetAttFill(0)->SetFillColor(1);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(0)->SetLineColor(ci);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(1)->SetLineColor(ci);
   tgme->SetPoint(0, 11.70107, 0.4676977);
   tgme->SetPointEX(0, 3.486071, 3.486071);
   tgme->SetPointEY(0, 0, 0.01667869, 0.01667869);
   tgme->SetPointEY(0, 1, 0.01827252, 0.01827252);
   tgme->SetPoint(1, 17.81607, 0.4771303);
   tgme->SetPointEX(1, 3.083929, 3.083929);
   tgme->SetPointEY(1, 0, 0.0147616, 0.0147616);
   tgme->SetPointEY(1, 1, 0.02060807, 0.02060807);
   tgme->SetPoint(2, 22.12214, 0.494122);
   tgme->SetPointEX(2, 3.588571, 3.588571);
   tgme->SetPointEY(2, 0, 0.01438878, 0.01438878);
   tgme->SetPointEY(2, 1, 0.0175403, 0.0175403);
   tgme->SetPoint(3, 26.59536, 0.5045162);
   tgme->SetPointEX(3, 4.084643, 4.084643);
   tgme->SetPointEY(3, 0, 0.0178378, 0.0178378);
   tgme->SetPointEY(3, 1, 0.0176477, 0.0176477);
   tgme->SetPoint(4, 31.23321, 0.5301832);
   tgme->SetPointEX(4, 4.466786, 4.466786);
   tgme->SetPointEY(4, 0, 0.02040139, 0.02040139);
   tgme->SetPointEY(4, 1, 0.0180787, 0.0180787);
   tgme->SetPoint(5, 38.69571, 0.5727374);
   tgme->SetPointEX(5, 6.080357, 6.080357);
   tgme->SetPointEY(5, 0, 0.0321286, 0.0321286);
   tgme->SetPointEY(5, 1, 0.02639767, 0.02639767);
   tgme->SetName("gme_fwd_Nch_0");
   tgme->SetTitle("");

   ci = TColor::GetColor("#cc3333");
   tgme->SetLineColor(ci);

   ci = TColor::GetColor("#cc3333");
   tgme->SetMarkerColor(ci);
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_fwd_Nch_05002 = new TH1F("Graph_gme_fwd_Nch_05002","",100,4.558893,48.43218);
   Graph_gme_fwd_Nch_05002->SetMinimum(0.4338811);
   Graph_gme_fwd_Nch_05002->SetMaximum(0.6204101);
   Graph_gme_fwd_Nch_05002->SetDirectory(nullptr);
   Graph_gme_fwd_Nch_05002->SetStats(0);
   Graph_gme_fwd_Nch_05002->SetLineWidth(2);
   Graph_gme_fwd_Nch_05002->SetMarkerStyle(20);
   Graph_gme_fwd_Nch_05002->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_Nch_05002->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05002->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_fwd_Nch_05002->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05002->GetXaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05002->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_fwd_Nch_05002->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_05002->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05002->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_fwd_Nch_05002->GetYaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05002->GetYaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05002->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_Nch_05002->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_05002->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05002->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05002->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05002->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_Nch_05002->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_Nch_05002);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   Double_t Graph0_fx1007[5] = { 3.571429, 10.71429, 17.85714, 25, 32.14286 };
   Double_t Graph0_fy1007[5] = { 0.3412577, 0.4098117, 0.4553264, 0.498831, 0.5361813 };
   Double_t Graph0_fex1007[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1007[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph0_fx1007,Graph0_fy1007,Graph0_fex1007,Graph0_fey1007);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#6699ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01007 = new TH1F("Graph_Graph01007","Graph",100,0.7142857,35);
   Graph_Graph01007->SetMinimum(0.3217653);
   Graph_Graph01007->SetMaximum(0.5556736);
   Graph_Graph01007->SetDirectory(nullptr);
   Graph_Graph01007->SetStats(0);
   Graph_Graph01007->SetLineWidth(2);
   Graph_Graph01007->SetMarkerStyle(20);
   Graph_Graph01007->GetXaxis()->SetNdivisions(505);
   Graph_Graph01007->GetXaxis()->SetLabelFont(132);
   Graph_Graph01007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01007->GetXaxis()->SetTitleFont(132);
   Graph_Graph01007->GetYaxis()->SetLabelFont(132);
   Graph_Graph01007->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01007->GetYaxis()->SetTitleFont(132);
   Graph_Graph01007->GetZaxis()->SetLabelFont(132);
   Graph_Graph01007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01007);
   
   gre->Draw("");
   
   Double_t Graph1_fx1008[5] = { 3.571429, 10.71429, 17.85714, 25, 32.14286 };
   Double_t Graph1_fy1008[5] = { 0.3241817, 0.3271889, 0.3175359, 0.33214, 0.3144935 };
   Double_t Graph1_fex1008[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph1_fey1008[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph1_fx1008,Graph1_fy1008,Graph1_fex1008,Graph1_fey1008);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#3333ff");
   gre->SetLineColor(ci);
   gre->SetLineStyle(2);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11008 = new TH1F("Graph_Graph11008","Graph",100,0.7142857,35);
   Graph_Graph11008->SetMinimum(0.3127289);
   Graph_Graph11008->SetMaximum(0.3339046);
   Graph_Graph11008->SetDirectory(nullptr);
   Graph_Graph11008->SetStats(0);
   Graph_Graph11008->SetLineWidth(2);
   Graph_Graph11008->SetMarkerStyle(20);
   Graph_Graph11008->GetXaxis()->SetNdivisions(505);
   Graph_Graph11008->GetXaxis()->SetLabelFont(132);
   Graph_Graph11008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11008->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11008->GetXaxis()->SetTitleFont(132);
   Graph_Graph11008->GetYaxis()->SetLabelFont(132);
   Graph_Graph11008->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11008->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11008->GetYaxis()->SetTitleFont(132);
   Graph_Graph11008->GetZaxis()->SetLabelFont(132);
   Graph_Graph11008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11008);
   
   gre->Draw("");
   
   Double_t Graph2_fx1009[5] = { 7.142857, 17.85714, 28.57143, 46.42857, 73.21429 };
   Double_t Graph2_fy1009[5] = { 0.370627, 0.405498, 0.387852, 0.411406, 0.411198 };
   Double_t Graph2_fex1009[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph2_fey1009[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph2_fx1009,Graph2_fy1009,Graph2_fex1009,Graph2_fey1009);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6666");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21009 = new TH1F("Graph_Graph21009","Graph",100,0.5357143,79.82143);
   Graph_Graph21009->SetMinimum(0.3665491);
   Graph_Graph21009->SetMaximum(0.4154839);
   Graph_Graph21009->SetDirectory(nullptr);
   Graph_Graph21009->SetStats(0);
   Graph_Graph21009->SetLineWidth(2);
   Graph_Graph21009->SetMarkerStyle(20);
   Graph_Graph21009->GetXaxis()->SetNdivisions(505);
   Graph_Graph21009->GetXaxis()->SetLabelFont(132);
   Graph_Graph21009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21009->GetXaxis()->SetTitleFont(132);
   Graph_Graph21009->GetYaxis()->SetLabelFont(132);
   Graph_Graph21009->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21009->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21009->GetYaxis()->SetTitleFont(132);
   Graph_Graph21009->GetZaxis()->SetLabelFont(132);
   Graph_Graph21009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21009);
   
   gre->Draw("");
   
   Double_t Graph3_fx1010[5] = { 7.142857, 17.85714, 28.57143, 46.42857, 73.21429 };
   Double_t Graph3_fy1010[5] = { 0.371486, 0.37964, 0.39617, 0.410957, 0.41402 };
   Double_t Graph3_fex1010[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph3_fey1010[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph3_fx1010,Graph3_fy1010,Graph3_fex1010,Graph3_fey1010);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cc3333");
   gre->SetLineColor(ci);
   gre->SetLineStyle(2);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31010 = new TH1F("Graph_Graph31010","Graph",100,0.5357143,79.82143);
   Graph_Graph31010->SetMinimum(0.3672326);
   Graph_Graph31010->SetMaximum(0.4182734);
   Graph_Graph31010->SetDirectory(nullptr);
   Graph_Graph31010->SetStats(0);
   Graph_Graph31010->SetLineWidth(2);
   Graph_Graph31010->SetMarkerStyle(20);
   Graph_Graph31010->GetXaxis()->SetNdivisions(505);
   Graph_Graph31010->GetXaxis()->SetLabelFont(132);
   Graph_Graph31010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph31010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31010->GetXaxis()->SetTitleFont(132);
   Graph_Graph31010->GetYaxis()->SetLabelFont(132);
   Graph_Graph31010->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph31010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph31010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31010->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph31010->GetYaxis()->SetTitleFont(132);
   Graph_Graph31010->GetZaxis()->SetLabelFont(132);
   Graph_Graph31010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31010);
   
   gre->Draw("");
   
   Double_t Graph4_fx1011[3] = { 10.787, 31.556, 51.334 };
   Double_t Graph4_fy1011[3] = { 0.587, 0.512, 0.666 };
   Double_t Graph4_fex1011[3] = { 0.798, 0.459, 2.106 };
   Double_t Graph4_fey1011[3] = { 0.065, 0.052, 0.09 };
   gre = new TGraphErrors(3,Graph4_fx1011,Graph4_fy1011,Graph4_fex1011,Graph4_fey1011);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cccc33");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cccc33");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph41011 = new TH1F("Graph_Graph41011","Graph",100,5.6439,57.7851);
   Graph_Graph41011->SetMinimum(0.4304);
   Graph_Graph41011->SetMaximum(0.7856);
   Graph_Graph41011->SetDirectory(nullptr);
   Graph_Graph41011->SetStats(0);
   Graph_Graph41011->SetLineWidth(2);
   Graph_Graph41011->SetMarkerStyle(20);
   Graph_Graph41011->GetXaxis()->SetNdivisions(505);
   Graph_Graph41011->GetXaxis()->SetLabelFont(132);
   Graph_Graph41011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph41011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph41011->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph41011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph41011->GetXaxis()->SetTitleFont(132);
   Graph_Graph41011->GetYaxis()->SetLabelFont(132);
   Graph_Graph41011->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph41011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph41011->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph41011->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph41011->GetYaxis()->SetTitleFont(132);
   Graph_Graph41011->GetZaxis()->SetLabelFont(132);
   Graph_Graph41011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph41011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph41011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph41011->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph41011);
   
   gre->Draw("p ");
   
   Double_t Graph5_fx1012[1] = { 70.6 };
   Double_t Graph5_fy1012[1] = { 0.771 };
   Double_t Graph5_fex1012[1] = { 3.37 };
   Double_t Graph5_fey1012[1] = { 0.192 };
   gre = new TGraphErrors(1,Graph5_fx1012,Graph5_fy1012,Graph5_fex1012,Graph5_fey1012);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineColor(28);
   gre->SetMarkerColor(28);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph51012 = new TH1F("Graph_Graph51012","Graph",100,66.556,74.644);
   Graph_Graph51012->SetMinimum(0.5406);
   Graph_Graph51012->SetMaximum(1.0014);
   Graph_Graph51012->SetDirectory(nullptr);
   Graph_Graph51012->SetStats(0);
   Graph_Graph51012->SetLineWidth(2);
   Graph_Graph51012->SetMarkerStyle(20);
   Graph_Graph51012->GetXaxis()->SetNdivisions(505);
   Graph_Graph51012->GetXaxis()->SetLabelFont(132);
   Graph_Graph51012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph51012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph51012->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph51012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph51012->GetXaxis()->SetTitleFont(132);
   Graph_Graph51012->GetYaxis()->SetLabelFont(132);
   Graph_Graph51012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph51012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph51012->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph51012->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph51012->GetYaxis()->SetTitleFont(132);
   Graph_Graph51012->GetZaxis()->SetLabelFont(132);
   Graph_Graph51012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph51012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph51012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph51012->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph51012);
   
   gre->Draw("p ");
   TBox *box = new TBox(9.989,0.533,11.585,0.631);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(31.097,0.463,32.015,0.553);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(49.228,0.603,53.44,0.719);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(67.23,0.643,73.97,0.898);

   ci = 1179;
   color = new TColor(ci, 0.53, 0.4, 0.34, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);
   tgme->SetPoint(0, 12.34929, 0.5026822);
   tgme->SetPointEX(0, 3.758929, 3.758929);
   tgme->SetPointEY(0, 0, 0.01711132, 0.01711132);
   tgme->SetPointEY(0, 1, 0.03349001, 0.03349001);
   tgme->SetPoint(1, 19.49071, 0.4896216);
   tgme->SetPointEX(1, 3.144643, 3.144643);
   tgme->SetPointEY(1, 0, 0.01710068, 0.01710068);
   tgme->SetPointEY(1, 1, 0.03404179, 0.03404179);
   tgme->SetPoint(2, 25.02893, 0.4662211);
   tgme->SetPointEX(2, 3.628929, 3.628929);
   tgme->SetPointEY(2, 0, 0.0153787, 0.0153787);
   tgme->SetPointEY(2, 1, 0.02638654, 0.02638654);
   tgme->SetPoint(3, 30.69643, 0.5468596);
   tgme->SetPointEX(3, 4.092857, 4.092857);
   tgme->SetPointEY(3, 0, 0.0173467, 0.0173467);
   tgme->SetPointEY(3, 1, 0.02720649, 0.02720649);
   tgme->SetPoint(4, 36.54464, 0.5657158);
   tgme->SetPointEX(4, 4.535357, 4.535357);
   tgme->SetPointEY(4, 0, 0.01988859, 0.01988859);
   tgme->SetPointEY(4, 1, 0.02607376, 0.02607376);
   tgme->SetPoint(5, 45.08179, 0.6337634);
   tgme->SetPointEX(5, 5.975357, 5.975357);
   tgme->SetPointEY(5, 0, 0.01986312, 0.01986312);
   tgme->SetPointEY(5, 1, 0.02191929, 0.02191929);
   tgme->SetPoint(6, 58.80179, 0.7081699);
   tgme->SetPointEX(6, 7.906071, 7.906071);
   tgme->SetPointEY(6, 0, 0.03870117, 0.03870117);
   tgme->SetPointEY(6, 1, 0.0477596, 0.0477596);
   tgme->SetName("gme_bwd_Nch_0");
   tgme->SetTitle("");
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_bwd_Nch_05003 = new TH1F("Graph_gme_bwd_Nch_05003","",100,3,120);
   Graph_gme_bwd_Nch_05003->SetMinimum(0.15);
   Graph_gme_bwd_Nch_05003->SetMaximum(1.2);
   Graph_gme_bwd_Nch_05003->SetDirectory(nullptr);
   Graph_gme_bwd_Nch_05003->SetStats(0);
   Graph_gme_bwd_Nch_05003->SetLineWidth(2);
   Graph_gme_bwd_Nch_05003->SetMarkerStyle(20);
   Graph_gme_bwd_Nch_05003->GetXaxis()->SetTitle("d#it{N}_{ch}/d#it{#eta}");
   Graph_gme_bwd_Nch_05003->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_05003->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05003->GetXaxis()->SetLabelOffset(0);
   Graph_gme_bwd_Nch_05003->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_05003->GetXaxis()->SetTitleSize(0.08);
   Graph_gme_bwd_Nch_05003->GetXaxis()->SetTitleOffset(1);
   Graph_gme_bwd_Nch_05003->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_05003->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_Nch_05003->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_05003->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05003->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_Nch_05003->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_bwd_Nch_05003->GetYaxis()->SetTitleSize(0.2);
   Graph_gme_bwd_Nch_05003->GetYaxis()->SetTitleOffset(0.5);
   Graph_gme_bwd_Nch_05003->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_05003->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05003->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_05003->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_Nch_05003->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_Nch_05003->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_Nch_05003);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->GetAttFill(0)->SetFillColor(1);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(0)->SetLineColor(ci);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(1)->SetLineColor(ci);
   tgme->SetPoint(0, 11.70107, 0.4676977);
   tgme->SetPointEX(0, 3.486071, 3.486071);
   tgme->SetPointEY(0, 0, 0.01667869, 0.01667869);
   tgme->SetPointEY(0, 1, 0.01827252, 0.01827252);
   tgme->SetPoint(1, 17.81607, 0.4771303);
   tgme->SetPointEX(1, 3.083929, 3.083929);
   tgme->SetPointEY(1, 0, 0.0147616, 0.0147616);
   tgme->SetPointEY(1, 1, 0.02060807, 0.02060807);
   tgme->SetPoint(2, 22.12214, 0.494122);
   tgme->SetPointEX(2, 3.588571, 3.588571);
   tgme->SetPointEY(2, 0, 0.01438878, 0.01438878);
   tgme->SetPointEY(2, 1, 0.0175403, 0.0175403);
   tgme->SetPoint(3, 26.59536, 0.5045162);
   tgme->SetPointEX(3, 4.084643, 4.084643);
   tgme->SetPointEY(3, 0, 0.0178378, 0.0178378);
   tgme->SetPointEY(3, 1, 0.0176477, 0.0176477);
   tgme->SetPoint(4, 31.23321, 0.5301832);
   tgme->SetPointEX(4, 4.466786, 4.466786);
   tgme->SetPointEY(4, 0, 0.02040139, 0.02040139);
   tgme->SetPointEY(4, 1, 0.0180787, 0.0180787);
   tgme->SetPoint(5, 38.69571, 0.5727374);
   tgme->SetPointEX(5, 6.080357, 6.080357);
   tgme->SetPointEY(5, 0, 0.0321286, 0.0321286);
   tgme->SetPointEY(5, 1, 0.02639767, 0.02639767);
   tgme->SetName("gme_fwd_Nch_0");
   tgme->SetTitle("");

   ci = TColor::GetColor("#cc3333");
   tgme->SetLineColor(ci);

   ci = TColor::GetColor("#cc3333");
   tgme->SetMarkerColor(ci);
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_fwd_Nch_05004 = new TH1F("Graph_gme_fwd_Nch_05004","",100,4.558893,48.43218);
   Graph_gme_fwd_Nch_05004->SetMinimum(0.4338811);
   Graph_gme_fwd_Nch_05004->SetMaximum(0.6204101);
   Graph_gme_fwd_Nch_05004->SetDirectory(nullptr);
   Graph_gme_fwd_Nch_05004->SetStats(0);
   Graph_gme_fwd_Nch_05004->SetLineWidth(2);
   Graph_gme_fwd_Nch_05004->SetMarkerStyle(20);
   Graph_gme_fwd_Nch_05004->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_Nch_05004->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05004->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_fwd_Nch_05004->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05004->GetXaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05004->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_fwd_Nch_05004->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_05004->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05004->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_fwd_Nch_05004->GetYaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05004->GetYaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05004->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_Nch_05004->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_05004->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05004->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05004->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05004->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_Nch_05004->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_Nch_05004);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   TLegend *leg = new TLegend(0.02,0.67,0.95,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph1","ALICE #it{pp} #sqrt{s} = 13 TeV |#it{y}*| < 0.5","lep");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00ffff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","LHCb #it{pp} #sqrt{s} = 5.02 TeV 2.5 < #it{y}* < 4","lep");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","e^{+}e^{-}","lep");

   ci = TColor::GetColor("#ff33cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff33cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.55,0.26,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c} ");
   tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1_0__2->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_1_1
   TPad *pad_1_1__3 = new TPad("pad_1_1", "",0.12425,0.53,0.5225,1);
   pad_1_1__3->Draw();
   pad_1_1__3->cd();
   pad_1_1__3->Range(0.4771213,0.15,2.079181,1.297674);
   pad_1_1__3->SetFillColor(0);
   pad_1_1__3->SetFillStyle(4000);
   pad_1_1__3->SetBorderMode(0);
   pad_1_1__3->SetBorderSize(0);
   pad_1_1__3->SetLogx();
   pad_1_1__3->SetTickx(1);
   pad_1_1__3->SetTicky(1);
   pad_1_1__3->SetLeftMargin(0);
   pad_1_1__3->SetRightMargin(0);
   pad_1_1__3->SetTopMargin(0.08510639);
   pad_1_1__3->SetBottomMargin(0);
   pad_1_1__3->SetFrameFillStyle(4000);
   pad_1_1__3->SetFrameLineWidth(2);
   pad_1_1__3->SetFrameBorderMode(0);
   pad_1_1__3->SetFrameFillStyle(4000);
   pad_1_1__3->SetFrameLineWidth(2);
   pad_1_1__3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);
   tgme->SetPoint(0, 12.34929, 0.5037849);
   tgme->SetPointEX(0, 3.758929, 3.758929);
   tgme->SetPointEY(0, 0, 0.007068203, 0.007068203);
   tgme->SetPointEY(0, 1, 0.0190297, 0.0190297);
   tgme->SetPoint(1, 19.49071, 0.5021154);
   tgme->SetPointEX(1, 3.144643, 3.144643);
   tgme->SetPointEY(1, 0, 0.009820427, 0.009820427);
   tgme->SetPointEY(1, 1, 0.02275265, 0.02275265);
   tgme->SetPoint(2, 25.02893, 0.5206722);
   tgme->SetPointEX(2, 3.628929, 3.628929);
   tgme->SetPointEY(2, 0, 0.007475892, 0.007475892);
   tgme->SetPointEY(2, 1, 0.01829271, 0.01829271);
   tgme->SetPoint(3, 30.69643, 0.540023);
   tgme->SetPointEX(3, 4.092857, 4.092857);
   tgme->SetPointEY(3, 0, 0.01087115, 0.01087115);
   tgme->SetPointEY(3, 1, 0.01770099, 0.01770099);
   tgme->SetPoint(4, 36.54464, 0.5788887);
   tgme->SetPointEX(4, 4.535357, 4.535357);
   tgme->SetPointEY(4, 0, 0.01055111, 0.01055111);
   tgme->SetPointEY(4, 1, 0.02003852, 0.02003852);
   tgme->SetPoint(5, 45.08179, 0.636868);
   tgme->SetPointEX(5, 5.975357, 5.975357);
   tgme->SetPointEY(5, 0, 0.01054322, 0.01054322);
   tgme->SetPointEY(5, 1, 0.02052603, 0.02052603);
   tgme->SetPoint(6, 58.80179, 0.7932779);
   tgme->SetPointEX(6, 7.906071, 7.906071);
   tgme->SetPointEY(6, 0, 0.03467543, 0.03467543);
   tgme->SetPointEY(6, 1, 0.02703643, 0.02703643);
   tgme->SetName("gme_bwd_Nch_0");
   tgme->SetTitle("");
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_bwd_Nch_05005 = new TH1F("Graph_gme_bwd_Nch_05005","",100,3,120);
   Graph_gme_bwd_Nch_05005->SetMinimum(0.15);
   Graph_gme_bwd_Nch_05005->SetMaximum(1.2);
   Graph_gme_bwd_Nch_05005->SetDirectory(nullptr);
   Graph_gme_bwd_Nch_05005->SetStats(0);
   Graph_gme_bwd_Nch_05005->SetLineWidth(2);
   Graph_gme_bwd_Nch_05005->SetMarkerStyle(20);
   Graph_gme_bwd_Nch_05005->GetXaxis()->SetTitle("d#it{N}_{ch}/d#it{#eta}");
   Graph_gme_bwd_Nch_05005->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_05005->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05005->GetXaxis()->SetLabelOffset(0);
   Graph_gme_bwd_Nch_05005->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_05005->GetXaxis()->SetTitleSize(0.08);
   Graph_gme_bwd_Nch_05005->GetXaxis()->SetTitleOffset(1);
   Graph_gme_bwd_Nch_05005->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_05005->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_Nch_05005->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_05005->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05005->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_Nch_05005->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_Nch_05005->GetYaxis()->SetTitleSize(0.2);
   Graph_gme_bwd_Nch_05005->GetYaxis()->SetTitleOffset(0.5);
   Graph_gme_bwd_Nch_05005->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_05005->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05005->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_05005->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_Nch_05005->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_Nch_05005->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_Nch_05005);
   
   tgme->Draw("aps ; z ; 5 s=0.2");
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->GetAttFill(0)->SetFillColor(1);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(0)->SetLineColor(ci);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(1)->SetLineColor(ci);
   tgme->SetPoint(0, 11.70107, 0.4600249);
   tgme->SetPointEX(0, 3.486071, 3.486071);
   tgme->SetPointEY(0, 0, 0.01378267, 0.01378267);
   tgme->SetPointEY(0, 1, 0.01479059, 0.01479059);
   tgme->SetPoint(1, 17.81607, 0.4990606);
   tgme->SetPointEX(1, 3.083929, 3.083929);
   tgme->SetPointEY(1, 0, 0.01297882, 0.01297882);
   tgme->SetPointEY(1, 1, 0.01543968, 0.01543968);
   tgme->SetPoint(2, 22.12214, 0.4858854);
   tgme->SetPointEX(2, 3.588571, 3.588571);
   tgme->SetPointEY(2, 0, 0.01083654, 0.01083654);
   tgme->SetPointEY(2, 1, 0.01504221, 0.01504221);
   tgme->SetPoint(3, 26.59536, 0.5110171);
   tgme->SetPointEX(3, 4.084643, 4.084643);
   tgme->SetPointEY(3, 0, 0.009990128, 0.009990128);
   tgme->SetPointEY(3, 1, 0.01539608, 0.01539608);
   tgme->SetPoint(4, 31.23321, 0.520232);
   tgme->SetPointEX(4, 4.466786, 4.466786);
   tgme->SetPointEY(4, 0, 0.0132344, 0.0132344);
   tgme->SetPointEY(4, 1, 0.01436491, 0.01436491);
   tgme->SetPoint(5, 38.69571, 0.5888317);
   tgme->SetPointEX(5, 6.080357, 6.080357);
   tgme->SetPointEY(5, 0, 0.01192524, 0.01192524);
   tgme->SetPointEY(5, 1, 0.01854724, 0.01854724);
   tgme->SetName("gme_fwd_Nch_0");
   tgme->SetTitle("");

   ci = TColor::GetColor("#cc3333");
   tgme->SetLineColor(ci);

   ci = TColor::GetColor("#cc3333");
   tgme->SetMarkerColor(ci);
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_fwd_Nch_05006 = new TH1F("Graph_gme_fwd_Nch_05006","",100,4.558893,48.43218);
   Graph_gme_fwd_Nch_05006->SetMinimum(0.4290199);
   Graph_gme_fwd_Nch_05006->SetMaximum(0.6235934);
   Graph_gme_fwd_Nch_05006->SetDirectory(nullptr);
   Graph_gme_fwd_Nch_05006->SetStats(0);
   Graph_gme_fwd_Nch_05006->SetLineWidth(2);
   Graph_gme_fwd_Nch_05006->SetMarkerStyle(20);
   Graph_gme_fwd_Nch_05006->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_Nch_05006->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05006->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_fwd_Nch_05006->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05006->GetXaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05006->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_fwd_Nch_05006->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_05006->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05006->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_fwd_Nch_05006->GetYaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05006->GetYaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05006->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_Nch_05006->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_05006->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05006->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05006->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05006->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_Nch_05006->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_Nch_05006);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   Double_t Graph0_fx1013[5] = { 3.571429, 10.71429, 17.85714, 25, 32.14286 };
   Double_t Graph0_fy1013[5] = { 0.483361, 0.626969, 0.7130047, 0.7824715, 0.8171919 };
   Double_t Graph0_fex1013[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1013[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph0_fx1013,Graph0_fy1013,Graph0_fex1013,Graph0_fey1013);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#6699ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01013 = new TH1F("Graph_Graph01013","Graph",100,0.7142857,35);
   Graph_Graph01013->SetMinimum(0.4499779);
   Graph_Graph01013->SetMaximum(0.850575);
   Graph_Graph01013->SetDirectory(nullptr);
   Graph_Graph01013->SetStats(0);
   Graph_Graph01013->SetLineWidth(2);
   Graph_Graph01013->SetMarkerStyle(20);
   Graph_Graph01013->GetXaxis()->SetNdivisions(505);
   Graph_Graph01013->GetXaxis()->SetLabelFont(132);
   Graph_Graph01013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01013->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01013->GetXaxis()->SetTitleFont(132);
   Graph_Graph01013->GetYaxis()->SetLabelFont(132);
   Graph_Graph01013->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01013->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01013->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01013->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01013->GetYaxis()->SetTitleFont(132);
   Graph_Graph01013->GetZaxis()->SetLabelFont(132);
   Graph_Graph01013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01013->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01013);
   
   gre->Draw("");
   
   Double_t Graph1_fx1014[5] = { 3.571429, 10.71429, 17.85714, 25, 32.14286 };
   Double_t Graph1_fy1014[5] = { 0.3217552, 0.3340055, 0.3315296, 0.3106417, 0.3093578 };
   Double_t Graph1_fex1014[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph1_fey1014[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph1_fx1014,Graph1_fy1014,Graph1_fex1014,Graph1_fey1014);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#3333ff");
   gre->SetLineColor(ci);
   gre->SetLineStyle(2);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11014 = new TH1F("Graph_Graph11014","Graph",100,0.7142857,35);
   Graph_Graph11014->SetMinimum(0.306893);
   Graph_Graph11014->SetMaximum(0.3364703);
   Graph_Graph11014->SetDirectory(nullptr);
   Graph_Graph11014->SetStats(0);
   Graph_Graph11014->SetLineWidth(2);
   Graph_Graph11014->SetMarkerStyle(20);
   Graph_Graph11014->GetXaxis()->SetNdivisions(505);
   Graph_Graph11014->GetXaxis()->SetLabelFont(132);
   Graph_Graph11014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11014->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11014->GetXaxis()->SetTitleFont(132);
   Graph_Graph11014->GetYaxis()->SetLabelFont(132);
   Graph_Graph11014->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11014->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11014->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11014->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11014->GetYaxis()->SetTitleFont(132);
   Graph_Graph11014->GetZaxis()->SetLabelFont(132);
   Graph_Graph11014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11014->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11014);
   
   gre->Draw("");
   
   Double_t Graph2_fx1015[5] = { 7.142857, 17.85714, 28.57143, 46.42857, 73.21429 };
   Double_t Graph2_fy1015[5] = { 0.352927, 0.365699, 0.368739, 0.37127, 0.380617 };
   Double_t Graph2_fex1015[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph2_fey1015[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph2_fx1015,Graph2_fy1015,Graph2_fex1015,Graph2_fey1015);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6666");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21015 = new TH1F("Graph_Graph21015","Graph",100,0.5357143,79.82143);
   Graph_Graph21015->SetMinimum(0.350158);
   Graph_Graph21015->SetMaximum(0.383386);
   Graph_Graph21015->SetDirectory(nullptr);
   Graph_Graph21015->SetStats(0);
   Graph_Graph21015->SetLineWidth(2);
   Graph_Graph21015->SetMarkerStyle(20);
   Graph_Graph21015->GetXaxis()->SetNdivisions(505);
   Graph_Graph21015->GetXaxis()->SetLabelFont(132);
   Graph_Graph21015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21015->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21015->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21015->GetXaxis()->SetTitleFont(132);
   Graph_Graph21015->GetYaxis()->SetLabelFont(132);
   Graph_Graph21015->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21015->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21015->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21015->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21015->GetYaxis()->SetTitleFont(132);
   Graph_Graph21015->GetZaxis()->SetLabelFont(132);
   Graph_Graph21015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21015->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21015);
   
   gre->Draw("");
   
   Double_t Graph3_fx1016[5] = { 7.142857, 17.85714, 28.57143, 46.42857, 73.21429 };
   Double_t Graph3_fy1016[5] = { 0.340142, 0.354185, 0.361728, 0.374864, 0.397684 };
   Double_t Graph3_fex1016[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph3_fey1016[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph3_fx1016,Graph3_fy1016,Graph3_fex1016,Graph3_fey1016);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cc3333");
   gre->SetLineColor(ci);
   gre->SetLineStyle(2);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31016 = new TH1F("Graph_Graph31016","Graph",100,0.5357143,79.82143);
   Graph_Graph31016->SetMinimum(0.3343878);
   Graph_Graph31016->SetMaximum(0.4034382);
   Graph_Graph31016->SetDirectory(nullptr);
   Graph_Graph31016->SetStats(0);
   Graph_Graph31016->SetLineWidth(2);
   Graph_Graph31016->SetMarkerStyle(20);
   Graph_Graph31016->GetXaxis()->SetNdivisions(505);
   Graph_Graph31016->GetXaxis()->SetLabelFont(132);
   Graph_Graph31016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31016->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph31016->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31016->GetXaxis()->SetTitleFont(132);
   Graph_Graph31016->GetYaxis()->SetLabelFont(132);
   Graph_Graph31016->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph31016->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph31016->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31016->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph31016->GetYaxis()->SetTitleFont(132);
   Graph_Graph31016->GetZaxis()->SetLabelFont(132);
   Graph_Graph31016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31016->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31016);
   
   gre->Draw("");
   
   Double_t Graph4_fx1017[3] = { 10.787, 31.556, 51.334 };
   Double_t Graph4_fy1017[3] = { 0.502, 0.527, 0.564 };
   Double_t Graph4_fex1017[3] = { 0.798, 0.459, 2.106 };
   Double_t Graph4_fey1017[3] = { 0.088, 0.081, 0.108 };
   gre = new TGraphErrors(3,Graph4_fx1017,Graph4_fy1017,Graph4_fex1017,Graph4_fey1017);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cccc33");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cccc33");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph41017 = new TH1F("Graph_Graph41017","Graph",100,5.6439,57.7851);
   Graph_Graph41017->SetMinimum(0.3882);
   Graph_Graph41017->SetMaximum(0.6978);
   Graph_Graph41017->SetDirectory(nullptr);
   Graph_Graph41017->SetStats(0);
   Graph_Graph41017->SetLineWidth(2);
   Graph_Graph41017->SetMarkerStyle(20);
   Graph_Graph41017->GetXaxis()->SetNdivisions(505);
   Graph_Graph41017->GetXaxis()->SetLabelFont(132);
   Graph_Graph41017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph41017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph41017->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph41017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph41017->GetXaxis()->SetTitleFont(132);
   Graph_Graph41017->GetYaxis()->SetLabelFont(132);
   Graph_Graph41017->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph41017->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph41017->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph41017->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph41017->GetYaxis()->SetTitleFont(132);
   Graph_Graph41017->GetZaxis()->SetLabelFont(132);
   Graph_Graph41017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph41017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph41017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph41017->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph41017);
   
   gre->Draw("p ");
   
   Double_t Graph5_fx1018[1] = { 70.6 };
   Double_t Graph5_fy1018[1] = { 0.606 };
   Double_t Graph5_fex1018[1] = { 3.37 };
   Double_t Graph5_fey1018[1] = { 0.205 };
   gre = new TGraphErrors(1,Graph5_fx1018,Graph5_fy1018,Graph5_fex1018,Graph5_fey1018);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineColor(28);
   gre->SetMarkerColor(28);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph51018 = new TH1F("Graph_Graph51018","Graph",100,66.556,74.644);
   Graph_Graph51018->SetMinimum(0.36);
   Graph_Graph51018->SetMaximum(0.852);
   Graph_Graph51018->SetDirectory(nullptr);
   Graph_Graph51018->SetStats(0);
   Graph_Graph51018->SetLineWidth(2);
   Graph_Graph51018->SetMarkerStyle(20);
   Graph_Graph51018->GetXaxis()->SetNdivisions(505);
   Graph_Graph51018->GetXaxis()->SetLabelFont(132);
   Graph_Graph51018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph51018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph51018->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph51018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph51018->GetXaxis()->SetTitleFont(132);
   Graph_Graph51018->GetYaxis()->SetLabelFont(132);
   Graph_Graph51018->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph51018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph51018->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph51018->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph51018->GetYaxis()->SetTitleFont(132);
   Graph_Graph51018->GetZaxis()->SetLabelFont(132);
   Graph_Graph51018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph51018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph51018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph51018->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph51018);
   
   gre->Draw("p ");
   box = new TBox(9.989,0.45,11.585,0.551);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(31.097,0.475,32.015,0.576);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(49.228,0.505,53.44,0.62);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(67.23,0.471,73.97,0.741);

   ci = 1179;
   color = new TColor(ci, 0.53, 0.4, 0.34, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);
   tgme->SetPoint(0, 12.34929, 0.5037849);
   tgme->SetPointEX(0, 3.758929, 3.758929);
   tgme->SetPointEY(0, 0, 0.007068203, 0.007068203);
   tgme->SetPointEY(0, 1, 0.0190297, 0.0190297);
   tgme->SetPoint(1, 19.49071, 0.5021154);
   tgme->SetPointEX(1, 3.144643, 3.144643);
   tgme->SetPointEY(1, 0, 0.009820427, 0.009820427);
   tgme->SetPointEY(1, 1, 0.02275265, 0.02275265);
   tgme->SetPoint(2, 25.02893, 0.5206722);
   tgme->SetPointEX(2, 3.628929, 3.628929);
   tgme->SetPointEY(2, 0, 0.007475892, 0.007475892);
   tgme->SetPointEY(2, 1, 0.01829271, 0.01829271);
   tgme->SetPoint(3, 30.69643, 0.540023);
   tgme->SetPointEX(3, 4.092857, 4.092857);
   tgme->SetPointEY(3, 0, 0.01087115, 0.01087115);
   tgme->SetPointEY(3, 1, 0.01770099, 0.01770099);
   tgme->SetPoint(4, 36.54464, 0.5788887);
   tgme->SetPointEX(4, 4.535357, 4.535357);
   tgme->SetPointEY(4, 0, 0.01055111, 0.01055111);
   tgme->SetPointEY(4, 1, 0.02003852, 0.02003852);
   tgme->SetPoint(5, 45.08179, 0.636868);
   tgme->SetPointEX(5, 5.975357, 5.975357);
   tgme->SetPointEY(5, 0, 0.01054322, 0.01054322);
   tgme->SetPointEY(5, 1, 0.02052603, 0.02052603);
   tgme->SetPoint(6, 58.80179, 0.7932779);
   tgme->SetPointEX(6, 7.906071, 7.906071);
   tgme->SetPointEY(6, 0, 0.03467543, 0.03467543);
   tgme->SetPointEY(6, 1, 0.02703643, 0.02703643);
   tgme->SetName("gme_bwd_Nch_0");
   tgme->SetTitle("");
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_bwd_Nch_05007 = new TH1F("Graph_gme_bwd_Nch_05007","",100,3,120);
   Graph_gme_bwd_Nch_05007->SetMinimum(0.15);
   Graph_gme_bwd_Nch_05007->SetMaximum(1.2);
   Graph_gme_bwd_Nch_05007->SetDirectory(nullptr);
   Graph_gme_bwd_Nch_05007->SetStats(0);
   Graph_gme_bwd_Nch_05007->SetLineWidth(2);
   Graph_gme_bwd_Nch_05007->SetMarkerStyle(20);
   Graph_gme_bwd_Nch_05007->GetXaxis()->SetTitle("d#it{N}_{ch}/d#it{#eta}");
   Graph_gme_bwd_Nch_05007->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_05007->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05007->GetXaxis()->SetLabelOffset(0);
   Graph_gme_bwd_Nch_05007->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_05007->GetXaxis()->SetTitleSize(0.08);
   Graph_gme_bwd_Nch_05007->GetXaxis()->SetTitleOffset(1);
   Graph_gme_bwd_Nch_05007->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_05007->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_Nch_05007->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_05007->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05007->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_Nch_05007->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_Nch_05007->GetYaxis()->SetTitleSize(0.2);
   Graph_gme_bwd_Nch_05007->GetYaxis()->SetTitleOffset(0.5);
   Graph_gme_bwd_Nch_05007->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_05007->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_05007->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_05007->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_Nch_05007->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_Nch_05007->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_Nch_05007);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->GetAttFill(0)->SetFillColor(1);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(0)->SetLineColor(ci);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(1)->SetLineColor(ci);
   tgme->SetPoint(0, 11.70107, 0.4600249);
   tgme->SetPointEX(0, 3.486071, 3.486071);
   tgme->SetPointEY(0, 0, 0.01378267, 0.01378267);
   tgme->SetPointEY(0, 1, 0.01479059, 0.01479059);
   tgme->SetPoint(1, 17.81607, 0.4990606);
   tgme->SetPointEX(1, 3.083929, 3.083929);
   tgme->SetPointEY(1, 0, 0.01297882, 0.01297882);
   tgme->SetPointEY(1, 1, 0.01543968, 0.01543968);
   tgme->SetPoint(2, 22.12214, 0.4858854);
   tgme->SetPointEX(2, 3.588571, 3.588571);
   tgme->SetPointEY(2, 0, 0.01083654, 0.01083654);
   tgme->SetPointEY(2, 1, 0.01504221, 0.01504221);
   tgme->SetPoint(3, 26.59536, 0.5110171);
   tgme->SetPointEX(3, 4.084643, 4.084643);
   tgme->SetPointEY(3, 0, 0.009990128, 0.009990128);
   tgme->SetPointEY(3, 1, 0.01539608, 0.01539608);
   tgme->SetPoint(4, 31.23321, 0.520232);
   tgme->SetPointEX(4, 4.466786, 4.466786);
   tgme->SetPointEY(4, 0, 0.0132344, 0.0132344);
   tgme->SetPointEY(4, 1, 0.01436491, 0.01436491);
   tgme->SetPoint(5, 38.69571, 0.5888317);
   tgme->SetPointEX(5, 6.080357, 6.080357);
   tgme->SetPointEY(5, 0, 0.01192524, 0.01192524);
   tgme->SetPointEY(5, 1, 0.01854724, 0.01854724);
   tgme->SetName("gme_fwd_Nch_0");
   tgme->SetTitle("");

   ci = TColor::GetColor("#cc3333");
   tgme->SetLineColor(ci);

   ci = TColor::GetColor("#cc3333");
   tgme->SetMarkerColor(ci);
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_fwd_Nch_05008 = new TH1F("Graph_gme_fwd_Nch_05008","",100,4.558893,48.43218);
   Graph_gme_fwd_Nch_05008->SetMinimum(0.4290199);
   Graph_gme_fwd_Nch_05008->SetMaximum(0.6235934);
   Graph_gme_fwd_Nch_05008->SetDirectory(nullptr);
   Graph_gme_fwd_Nch_05008->SetStats(0);
   Graph_gme_fwd_Nch_05008->SetLineWidth(2);
   Graph_gme_fwd_Nch_05008->SetMarkerStyle(20);
   Graph_gme_fwd_Nch_05008->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_Nch_05008->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05008->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_fwd_Nch_05008->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05008->GetXaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05008->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_fwd_Nch_05008->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_05008->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05008->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_fwd_Nch_05008->GetYaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05008->GetYaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05008->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_Nch_05008->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_05008->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_05008->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_05008->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_05008->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_Nch_05008->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_Nch_05008);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   leg = new TLegend(0.02,0.6,0.95,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("gme_fwd_Nch_0","LHCb #it{p}Pb #sqrt{s_{NN}} = 8.16 TeV 1.8 < #it{y}* < 3.3","lep");

   ci = TColor::GetColor("#cc3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc3333");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gme_bwd_Nch_0","LHCb Pb#it{p} #sqrt{s_{NN}} = 8.16 TeV -4.3 < #it{y}* < -2.8","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.55,0.08,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c} ");
   tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.068);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1_1__3->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_2_0
   TPad *pad_2_0__4 = new TPad("pad_2_0", "",0.5275,0,0.57175,0.53);
   pad_2_0__4->Draw();
   pad_2_0__4->cd();
   pad_2_0__4->Range(99.3,-0.09418602,101.7,1.2);
   pad_2_0__4->SetFillColor(0);
   pad_2_0__4->SetFillStyle(4000);
   pad_2_0__4->SetBorderMode(0);
   pad_2_0__4->SetBorderSize(0);
   pad_2_0__4->SetTickx(1);
   pad_2_0__4->SetTicky(1);
   pad_2_0__4->SetLeftMargin(0);
   pad_2_0__4->SetRightMargin(0);
   pad_2_0__4->SetTopMargin(0);
   pad_2_0__4->SetBottomMargin(0.1886792);
   pad_2_0__4->SetFrameFillStyle(4000);
   pad_2_0__4->SetFrameLineWidth(2);
   pad_2_0__4->SetFrameBorderMode(0);
   pad_2_0__4->SetFrameFillStyle(4000);
   pad_2_0__4->SetFrameLineWidth(2);
   pad_2_0__4->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1019[3] = { 99.5, 100, 101.5 };
   Double_t Graph0_fy1019[3] = { -0.2, 0.324, -0.2 };
   Double_t Graph0_fex1019[3] = { 0, 0, 0 };
   Double_t Graph0_fey1019[3] = { 0, 0.0193, 0 };
   gre = new TGraphErrors(3,Graph0_fx1019,Graph0_fy1019,Graph0_fex1019,Graph0_fey1019);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff33cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph01019 = new TH1F("Graph_Graph01019","Graph",100,99.3,101.7);
   Graph_Graph01019->SetMinimum(0.15);
   Graph_Graph01019->SetMaximum(1.2);
   Graph_Graph01019->SetDirectory(nullptr);
   Graph_Graph01019->SetStats(0);
   Graph_Graph01019->SetLineWidth(2);
   Graph_Graph01019->SetMarkerStyle(20);
   Graph_Graph01019->GetXaxis()->SetNdivisions(505);
   Graph_Graph01019->GetXaxis()->SetLabelFont(132);
   Graph_Graph01019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01019->GetXaxis()->SetLabelSize(0);
   Graph_Graph01019->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01019->GetXaxis()->SetTickLength(0);
   Graph_Graph01019->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01019->GetXaxis()->SetTitleFont(132);
   Graph_Graph01019->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_Graph01019->GetYaxis()->SetLabelFont(132);
   Graph_Graph01019->GetYaxis()->SetLabelOffset(0.04);
   Graph_Graph01019->GetYaxis()->SetLabelSize(0.15);
   Graph_Graph01019->GetYaxis()->SetTitleSize(0.3);
   Graph_Graph01019->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph01019->GetYaxis()->SetTitleFont(132);
   Graph_Graph01019->GetZaxis()->SetLabelFont(132);
   Graph_Graph01019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01019->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01019);
   
   gre->Draw("ap");
   
   Double_t Graph1_fx1020[1] = { 101 };
   Double_t Graph1_fy1020[1] = { 0.4372 };
   Double_t Graph1_fex1020[1] = { 0 };
   Double_t Graph1_fey1020[1] = { 0.0322 };
   gre = new TGraphErrors(1,Graph1_fx1020,Graph1_fy1020,Graph1_fex1020,Graph1_fey1020);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#00ffff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#00ffff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph11020 = new TH1F("Graph_Graph11020","Graph",100,100.9,102.1);
   Graph_Graph11020->SetMinimum(0.39856);
   Graph_Graph11020->SetMaximum(0.47584);
   Graph_Graph11020->SetDirectory(nullptr);
   Graph_Graph11020->SetStats(0);
   Graph_Graph11020->SetLineWidth(2);
   Graph_Graph11020->SetMarkerStyle(20);
   Graph_Graph11020->GetXaxis()->SetNdivisions(505);
   Graph_Graph11020->GetXaxis()->SetLabelFont(132);
   Graph_Graph11020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11020->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11020->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11020->GetXaxis()->SetTitleFont(132);
   Graph_Graph11020->GetYaxis()->SetLabelFont(132);
   Graph_Graph11020->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11020->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11020->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11020->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11020->GetYaxis()->SetTitleFont(132);
   Graph_Graph11020->GetZaxis()->SetLabelFont(132);
   Graph_Graph11020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11020->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11020);
   
   gre->Draw("p ");
   
   Double_t Graph2_fx1021[1] = { 100.7 };
   Double_t Graph2_fy1021[1] = { 0 };
   Double_t Graph2_fex1021[1] = { 0 };
   Double_t Graph2_fey1021[1] = { 0 };
   gre = new TGraphErrors(1,Graph2_fx1021,Graph2_fy1021,Graph2_fex1021,Graph2_fey1021);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph21021 = new TH1F("Graph_Graph21021","Graph",100,100.6,101.8);
   Graph_Graph21021->SetMinimum(0);
   Graph_Graph21021->SetMaximum(1.1);
   Graph_Graph21021->SetDirectory(nullptr);
   Graph_Graph21021->SetStats(0);
   Graph_Graph21021->SetLineWidth(2);
   Graph_Graph21021->SetMarkerStyle(20);
   Graph_Graph21021->GetXaxis()->SetNdivisions(505);
   Graph_Graph21021->GetXaxis()->SetLabelFont(132);
   Graph_Graph21021->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21021->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21021->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21021->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21021->GetXaxis()->SetTitleFont(132);
   Graph_Graph21021->GetYaxis()->SetLabelFont(132);
   Graph_Graph21021->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21021->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21021->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21021->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21021->GetYaxis()->SetTitleFont(132);
   Graph_Graph21021->GetZaxis()->SetLabelFont(132);
   Graph_Graph21021->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21021->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21021->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21021->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21021);
   
   gre->Draw("p ");
   pad_2_0__4->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_2_1
   TPad *pad_2_1__5 = new TPad("pad_2_1", "",0.5275,0.53,0.57175,1);
   pad_2_1__5->Draw();
   pad_2_1__5->cd();
   pad_2_1__5->Range(99.3,0.15,101.7,1.297674);
   pad_2_1__5->SetFillColor(0);
   pad_2_1__5->SetFillStyle(4000);
   pad_2_1__5->SetBorderMode(0);
   pad_2_1__5->SetBorderSize(0);
   pad_2_1__5->SetTickx(1);
   pad_2_1__5->SetTicky(1);
   pad_2_1__5->SetLeftMargin(0);
   pad_2_1__5->SetRightMargin(0);
   pad_2_1__5->SetTopMargin(0.08510639);
   pad_2_1__5->SetBottomMargin(0);
   pad_2_1__5->SetFrameFillStyle(4000);
   pad_2_1__5->SetFrameLineWidth(2);
   pad_2_1__5->SetFrameBorderMode(0);
   pad_2_1__5->SetFrameFillStyle(4000);
   pad_2_1__5->SetFrameLineWidth(2);
   pad_2_1__5->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1022[3] = { 99.5, 100, 101.5 };
   Double_t Graph0_fy1022[3] = { -0.2, 0.324, -0.2 };
   Double_t Graph0_fex1022[3] = { 0, 0, 0 };
   Double_t Graph0_fey1022[3] = { 0, 0.0193, 0 };
   gre = new TGraphErrors(3,Graph0_fx1022,Graph0_fy1022,Graph0_fex1022,Graph0_fey1022);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff33cc");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff33cc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph01022 = new TH1F("Graph_Graph01022","Graph",100,99.3,101.7);
   Graph_Graph01022->SetMinimum(0.15);
   Graph_Graph01022->SetMaximum(1.2);
   Graph_Graph01022->SetDirectory(nullptr);
   Graph_Graph01022->SetStats(0);
   Graph_Graph01022->SetLineWidth(2);
   Graph_Graph01022->SetMarkerStyle(20);
   Graph_Graph01022->GetXaxis()->SetNdivisions(505);
   Graph_Graph01022->GetXaxis()->SetLabelFont(132);
   Graph_Graph01022->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01022->GetXaxis()->SetLabelSize(0);
   Graph_Graph01022->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01022->GetXaxis()->SetTickLength(0);
   Graph_Graph01022->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01022->GetXaxis()->SetTitleFont(132);
   Graph_Graph01022->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_Graph01022->GetYaxis()->SetLabelFont(132);
   Graph_Graph01022->GetYaxis()->SetLabelOffset(0.04);
   Graph_Graph01022->GetYaxis()->SetLabelSize(0.15);
   Graph_Graph01022->GetYaxis()->SetTitleSize(0.3);
   Graph_Graph01022->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph01022->GetYaxis()->SetTitleFont(132);
   Graph_Graph01022->GetZaxis()->SetLabelFont(132);
   Graph_Graph01022->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01022->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01022->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01022->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01022);
   
   gre->Draw("ap");
   
   Double_t Graph1_fx1023[1] = { 101 };
   Double_t Graph1_fy1023[1] = { 0.4295 };
   Double_t Graph1_fex1023[1] = { 0 };
   Double_t Graph1_fey1023[1] = { 0.0154 };
   gre = new TGraphErrors(1,Graph1_fx1023,Graph1_fy1023,Graph1_fex1023,Graph1_fey1023);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#00ffff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#00ffff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph11023 = new TH1F("Graph_Graph11023","Graph",100,100.9,102.1);
   Graph_Graph11023->SetMinimum(0.41102);
   Graph_Graph11023->SetMaximum(0.44798);
   Graph_Graph11023->SetDirectory(nullptr);
   Graph_Graph11023->SetStats(0);
   Graph_Graph11023->SetLineWidth(2);
   Graph_Graph11023->SetMarkerStyle(20);
   Graph_Graph11023->GetXaxis()->SetNdivisions(505);
   Graph_Graph11023->GetXaxis()->SetLabelFont(132);
   Graph_Graph11023->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11023->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11023->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11023->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11023->GetXaxis()->SetTitleFont(132);
   Graph_Graph11023->GetYaxis()->SetLabelFont(132);
   Graph_Graph11023->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11023->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11023->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11023->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11023->GetYaxis()->SetTitleFont(132);
   Graph_Graph11023->GetZaxis()->SetLabelFont(132);
   Graph_Graph11023->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11023->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11023->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11023->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11023);
   
   gre->Draw("p ");
   
   Double_t Graph2_fx1024[1] = { 100.7 };
   Double_t Graph2_fy1024[1] = { 0.4862 };
   Double_t Graph2_fex1024[1] = { 0 };
   Double_t Graph2_fey1024[1] = { 0.012 };
   gre = new TGraphErrors(1,Graph2_fx1024,Graph2_fy1024,Graph2_fex1024,Graph2_fey1024);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_Graph21024 = new TH1F("Graph_Graph21024","Graph",100,100.6,101.8);
   Graph_Graph21024->SetMinimum(0.4718);
   Graph_Graph21024->SetMaximum(0.5006);
   Graph_Graph21024->SetDirectory(nullptr);
   Graph_Graph21024->SetStats(0);
   Graph_Graph21024->SetLineWidth(2);
   Graph_Graph21024->SetMarkerStyle(20);
   Graph_Graph21024->GetXaxis()->SetNdivisions(505);
   Graph_Graph21024->GetXaxis()->SetLabelFont(132);
   Graph_Graph21024->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21024->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21024->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21024->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21024->GetXaxis()->SetTitleFont(132);
   Graph_Graph21024->GetYaxis()->SetLabelFont(132);
   Graph_Graph21024->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21024->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21024->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21024->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21024->GetYaxis()->SetTitleFont(132);
   Graph_Graph21024->GetZaxis()->SetLabelFont(132);
   Graph_Graph21024->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21024->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21024->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21024->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21024);
   
   gre->Draw("p ");
   pad_2_1__5->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_3_0
   TPad *pad_3_0__6 = new TPad("pad_3_0", "",0.57175,0,1,0.53);
   pad_3_0__6->Draw();
   pad_3_0__6->cd();
   pad_3_0__6->Range(0.4771213,-0.09418602,2.199864,1.2);
   pad_3_0__6->SetFillColor(0);
   pad_3_0__6->SetFillStyle(4000);
   pad_3_0__6->SetBorderMode(0);
   pad_3_0__6->SetBorderSize(0);
   pad_3_0__6->SetLogx();
   pad_3_0__6->SetTickx(1);
   pad_3_0__6->SetTicky(1);
   pad_3_0__6->SetLeftMargin(0);
   pad_3_0__6->SetRightMargin(0.07005254);
   pad_3_0__6->SetTopMargin(0);
   pad_3_0__6->SetBottomMargin(0.1886792);
   pad_3_0__6->SetFrameFillStyle(4000);
   pad_3_0__6->SetFrameLineWidth(2);
   pad_3_0__6->SetFrameBorderMode(0);
   pad_3_0__6->SetFrameFillStyle(4000);
   pad_3_0__6->SetFrameLineWidth(2);
   pad_3_0__6->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);
   tgme->SetPoint(0, 12.34929, 0.5339488);
   tgme->SetPointEX(0, 3.758929, 3.758929);
   tgme->SetPointEY(0, 0, 0.02995252, 0.02995252);
   tgme->SetPointEY(0, 1, 0.05469621, 0.05469621);
   tgme->SetPoint(1, 19.49071, 0.4969878);
   tgme->SetPointEX(1, 3.144643, 3.144643);
   tgme->SetPointEY(1, 0, 0.0246888, 0.0246888);
   tgme->SetPointEY(1, 1, 0.04566076, 0.04566076);
   tgme->SetPoint(2, 25.02893, 0.5277335);
   tgme->SetPointEX(2, 3.628929, 3.628929);
   tgme->SetPointEY(2, 0, 0.02913669, 0.02913669);
   tgme->SetPointEY(2, 1, 0.04435726, 0.04435726);
   tgme->SetPoint(3, 30.69643, 0.6015078);
   tgme->SetPointEX(3, 4.092857, 4.092857);
   tgme->SetPointEY(3, 0, 0.04254611, 0.04254611);
   tgme->SetPointEY(3, 1, 0.0460332, 0.0460332);
   tgme->SetPoint(4, 36.54464, 0.4943096);
   tgme->SetPointEX(4, 4.535357, 4.535357);
   tgme->SetPointEY(4, 0, 0.03037722, 0.03037722);
   tgme->SetPointEY(4, 1, 0.03392438, 0.03392438);
   tgme->SetPoint(5, 45.08179, 0.5615348);
   tgme->SetPointEX(5, 5.975357, 5.975357);
   tgme->SetPointEY(5, 0, 0.03127429, 0.03127429);
   tgme->SetPointEY(5, 1, 0.03103332, 0.03103332);
   tgme->SetPoint(6, 58.80179, 0.684751);
   tgme->SetPointEX(6, 7.906071, 7.906071);
   tgme->SetPointEY(6, 0, 0.06118703, 0.06118703);
   tgme->SetPointEY(6, 1, 0.03932987, 0.03932987);
   tgme->SetName("gme_bwd_Nch_1");
   tgme->SetTitle("");
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_bwd_Nch_15009 = new TH1F("Graph_gme_bwd_Nch_15009","",100,3,120);
   Graph_gme_bwd_Nch_15009->SetMinimum(0.15);
   Graph_gme_bwd_Nch_15009->SetMaximum(1.2);
   Graph_gme_bwd_Nch_15009->SetDirectory(nullptr);
   Graph_gme_bwd_Nch_15009->SetStats(0);
   Graph_gme_bwd_Nch_15009->SetLineWidth(2);
   Graph_gme_bwd_Nch_15009->SetMarkerStyle(20);
   Graph_gme_bwd_Nch_15009->GetXaxis()->SetTitle("d#it{N}_{ch}/d#it{#eta}");
   Graph_gme_bwd_Nch_15009->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_15009->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15009->GetXaxis()->SetLabelOffset(0);
   Graph_gme_bwd_Nch_15009->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_15009->GetXaxis()->SetTitleSize(0.08);
   Graph_gme_bwd_Nch_15009->GetXaxis()->SetTitleOffset(1);
   Graph_gme_bwd_Nch_15009->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_15009->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_Nch_15009->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_15009->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15009->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_Nch_15009->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_bwd_Nch_15009->GetYaxis()->SetTitleSize(0.2);
   Graph_gme_bwd_Nch_15009->GetYaxis()->SetTitleOffset(0.5);
   Graph_gme_bwd_Nch_15009->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_15009->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15009->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_15009->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_Nch_15009->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_Nch_15009->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_Nch_15009);
   
   tgme->Draw("aps ; z ; 5 s=0.2");
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->GetAttFill(0)->SetFillColor(1);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(0)->SetLineColor(ci);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(1)->SetLineColor(ci);
   tgme->SetPoint(0, 11.70107, 0.4082578);
   tgme->SetPointEX(0, 3.486071, 3.486071);
   tgme->SetPointEY(0, 0, 0.02116116, 0.02116116);
   tgme->SetPointEY(0, 1, 0.02249501, 0.02249501);
   tgme->SetPoint(1, 17.81607, 0.5174834);
   tgme->SetPointEX(1, 3.083929, 3.083929);
   tgme->SetPointEY(1, 0, 0.0232252, 0.0232252);
   tgme->SetPointEY(1, 1, 0.02602947, 0.02602947);
   tgme->SetPoint(2, 22.12214, 0.4760793);
   tgme->SetPointEX(2, 3.588571, 3.588571);
   tgme->SetPointEY(2, 0, 0.02675465, 0.02675465);
   tgme->SetPointEY(2, 1, 0.02099161, 0.02099161);
   tgme->SetPoint(3, 26.59536, 0.5002983);
   tgme->SetPointEX(3, 4.084643, 4.084643);
   tgme->SetPointEY(3, 0, 0.02952689, 0.02952689);
   tgme->SetPointEY(3, 1, 0.02439124, 0.02439124);
   tgme->SetPoint(4, 31.23321, 0.551419);
   tgme->SetPointEX(4, 4.466786, 4.466786);
   tgme->SetPointEY(4, 0, 0.02915208, 0.02915208);
   tgme->SetPointEY(4, 1, 0.02518392, 0.02518392);
   tgme->SetPoint(5, 38.69571, 0.5872638);
   tgme->SetPointEX(5, 6.080357, 6.080357);
   tgme->SetPointEY(5, 0, 0.03201709, 0.03201709);
   tgme->SetPointEY(5, 1, 0.02266324, 0.02266324);
   tgme->SetName("gme_fwd_Nch_1");
   tgme->SetTitle("");

   ci = TColor::GetColor("#cc3333");
   tgme->SetLineColor(ci);

   ci = TColor::GetColor("#cc3333");
   tgme->SetMarkerColor(ci);
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_fwd_Nch_15010 = new TH1F("Graph_gme_fwd_Nch_15010","",100,4.558893,48.43218);
   Graph_gme_fwd_Nch_15010->SetMinimum(0.3624109);
   Graph_gme_fwd_Nch_15010->SetMaximum(0.6426327);
   Graph_gme_fwd_Nch_15010->SetDirectory(nullptr);
   Graph_gme_fwd_Nch_15010->SetStats(0);
   Graph_gme_fwd_Nch_15010->SetLineWidth(2);
   Graph_gme_fwd_Nch_15010->SetMarkerStyle(20);
   Graph_gme_fwd_Nch_15010->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_Nch_15010->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15010->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_fwd_Nch_15010->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15010->GetXaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15010->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_fwd_Nch_15010->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_15010->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15010->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_fwd_Nch_15010->GetYaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15010->GetYaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15010->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_Nch_15010->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_15010->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15010->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15010->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15010->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_Nch_15010->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_Nch_15010);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   Double_t Graph0_fx1025[4] = { 3.571429, 10.71429, 17.85714, 25 };
   Double_t Graph0_fy1025[4] = { 0.3011864, 0.3467545, 0.3985073, 0.4246692 };
   Double_t Graph0_fex1025[4] = { 0, 0, 0, 0 };
   Double_t Graph0_fey1025[4] = { 0, 0, 0, 0 };
   gre = new TGraphErrors(4,Graph0_fx1025,Graph0_fy1025,Graph0_fex1025,Graph0_fey1025);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#6699ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01025 = new TH1F("Graph_Graph01025","Graph",100,1.428571,27.14286);
   Graph_Graph01025->SetMinimum(0.2888381);
   Graph_Graph01025->SetMaximum(0.4370174);
   Graph_Graph01025->SetDirectory(nullptr);
   Graph_Graph01025->SetStats(0);
   Graph_Graph01025->SetLineWidth(2);
   Graph_Graph01025->SetMarkerStyle(20);
   Graph_Graph01025->GetXaxis()->SetNdivisions(505);
   Graph_Graph01025->GetXaxis()->SetLabelFont(132);
   Graph_Graph01025->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01025->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01025->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01025->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01025->GetXaxis()->SetTitleFont(132);
   Graph_Graph01025->GetYaxis()->SetLabelFont(132);
   Graph_Graph01025->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01025->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01025->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01025->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01025->GetYaxis()->SetTitleFont(132);
   Graph_Graph01025->GetZaxis()->SetLabelFont(132);
   Graph_Graph01025->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01025->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01025->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01025->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01025);
   
   gre->Draw("");
   
   Double_t Graph1_fx1026[4] = { 3.571429, 10.71429, 17.85714, 25 };
   Double_t Graph1_fy1026[4] = { 0.2984528, 0.3145627, 0.3413907, 0.3472222 };
   Double_t Graph1_fex1026[4] = { 0, 0, 0, 0 };
   Double_t Graph1_fey1026[4] = { 0, 0, 0, 0 };
   gre = new TGraphErrors(4,Graph1_fx1026,Graph1_fy1026,Graph1_fex1026,Graph1_fey1026);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#3333ff");
   gre->SetLineColor(ci);
   gre->SetLineStyle(2);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11026 = new TH1F("Graph_Graph11026","Graph",100,1.428571,27.14286);
   Graph_Graph11026->SetMinimum(0.2935758);
   Graph_Graph11026->SetMaximum(0.3520992);
   Graph_Graph11026->SetDirectory(nullptr);
   Graph_Graph11026->SetStats(0);
   Graph_Graph11026->SetLineWidth(2);
   Graph_Graph11026->SetMarkerStyle(20);
   Graph_Graph11026->GetXaxis()->SetNdivisions(505);
   Graph_Graph11026->GetXaxis()->SetLabelFont(132);
   Graph_Graph11026->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11026->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11026->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11026->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11026->GetXaxis()->SetTitleFont(132);
   Graph_Graph11026->GetYaxis()->SetLabelFont(132);
   Graph_Graph11026->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11026->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11026->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11026->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11026->GetYaxis()->SetTitleFont(132);
   Graph_Graph11026->GetZaxis()->SetLabelFont(132);
   Graph_Graph11026->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11026->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11026->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11026->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11026);
   
   gre->Draw("");
   
   Double_t Graph2_fx1027[5] = { 7.142857, 17.85714, 28.57143, 46.42857, 73.21429 };
   Double_t Graph2_fy1027[5] = { 0.344325, 0.400313, 0.419159, 0.397073, 0.446936 };
   Double_t Graph2_fex1027[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph2_fey1027[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph2_fx1027,Graph2_fy1027,Graph2_fex1027,Graph2_fey1027);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6666");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21027 = new TH1F("Graph_Graph21027","Graph",100,0.5357143,79.82143);
   Graph_Graph21027->SetMinimum(0.3340639);
   Graph_Graph21027->SetMaximum(0.4571971);
   Graph_Graph21027->SetDirectory(nullptr);
   Graph_Graph21027->SetStats(0);
   Graph_Graph21027->SetLineWidth(2);
   Graph_Graph21027->SetMarkerStyle(20);
   Graph_Graph21027->GetXaxis()->SetNdivisions(505);
   Graph_Graph21027->GetXaxis()->SetLabelFont(132);
   Graph_Graph21027->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21027->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21027->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21027->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21027->GetXaxis()->SetTitleFont(132);
   Graph_Graph21027->GetYaxis()->SetLabelFont(132);
   Graph_Graph21027->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21027->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21027->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21027->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21027->GetYaxis()->SetTitleFont(132);
   Graph_Graph21027->GetZaxis()->SetLabelFont(132);
   Graph_Graph21027->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21027->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21027->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21027->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21027);
   
   gre->Draw("");
   
   Double_t Graph3_fx1028[5] = { 7.142857, 17.85714, 28.57143, 46.42857, 73.21429 };
   Double_t Graph3_fy1028[5] = { 0.367725, 0.388717, 0.392665, 0.414589, 0.439572 };
   Double_t Graph3_fex1028[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph3_fey1028[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph3_fx1028,Graph3_fy1028,Graph3_fex1028,Graph3_fey1028);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cc3333");
   gre->SetLineColor(ci);
   gre->SetLineStyle(2);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31028 = new TH1F("Graph_Graph31028","Graph",100,0.5357143,79.82143);
   Graph_Graph31028->SetMinimum(0.3605403);
   Graph_Graph31028->SetMaximum(0.4467567);
   Graph_Graph31028->SetDirectory(nullptr);
   Graph_Graph31028->SetStats(0);
   Graph_Graph31028->SetLineWidth(2);
   Graph_Graph31028->SetMarkerStyle(20);
   Graph_Graph31028->GetXaxis()->SetNdivisions(505);
   Graph_Graph31028->GetXaxis()->SetLabelFont(132);
   Graph_Graph31028->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31028->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph31028->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31028->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31028->GetXaxis()->SetTitleFont(132);
   Graph_Graph31028->GetYaxis()->SetLabelFont(132);
   Graph_Graph31028->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph31028->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph31028->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31028->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph31028->GetYaxis()->SetTitleFont(132);
   Graph_Graph31028->GetZaxis()->SetLabelFont(132);
   Graph_Graph31028->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31028->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31028->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31028->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31028);
   
   gre->Draw("");
   
   Double_t Graph4_fx1029[3] = { 10.787, 31.556, 51.334 };
   Double_t Graph4_fy1029[3] = { 0.653, 0.578, 0.578 };
   Double_t Graph4_fex1029[3] = { 0.798, 0.459, 2.106 };
   Double_t Graph4_fey1029[3] = { 0.074, 0.064, 0.09 };
   gre = new TGraphErrors(3,Graph4_fx1029,Graph4_fy1029,Graph4_fex1029,Graph4_fey1029);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cccc33");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cccc33");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph41029 = new TH1F("Graph_Graph41029","Graph",100,5.6439,57.7851);
   Graph_Graph41029->SetMinimum(0.4641);
   Graph_Graph41029->SetMaximum(0.7509);
   Graph_Graph41029->SetDirectory(nullptr);
   Graph_Graph41029->SetStats(0);
   Graph_Graph41029->SetLineWidth(2);
   Graph_Graph41029->SetMarkerStyle(20);
   Graph_Graph41029->GetXaxis()->SetNdivisions(505);
   Graph_Graph41029->GetXaxis()->SetLabelFont(132);
   Graph_Graph41029->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph41029->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph41029->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph41029->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph41029->GetXaxis()->SetTitleFont(132);
   Graph_Graph41029->GetYaxis()->SetLabelFont(132);
   Graph_Graph41029->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph41029->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph41029->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph41029->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph41029->GetYaxis()->SetTitleFont(132);
   Graph_Graph41029->GetZaxis()->SetLabelFont(132);
   Graph_Graph41029->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph41029->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph41029->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph41029->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph41029);
   
   gre->Draw("p ");
   
   Double_t Graph5_fx1030[1] = { 70.6 };
   Double_t Graph5_fy1030[1] = { 0.735 };
   Double_t Graph5_fex1030[1] = { 3.37 };
   Double_t Graph5_fey1030[1] = { 0.181 };
   gre = new TGraphErrors(1,Graph5_fx1030,Graph5_fy1030,Graph5_fex1030,Graph5_fey1030);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineColor(28);
   gre->SetMarkerColor(28);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph51030 = new TH1F("Graph_Graph51030","Graph",100,66.556,74.644);
   Graph_Graph51030->SetMinimum(0.5178);
   Graph_Graph51030->SetMaximum(0.9522);
   Graph_Graph51030->SetDirectory(nullptr);
   Graph_Graph51030->SetStats(0);
   Graph_Graph51030->SetLineWidth(2);
   Graph_Graph51030->SetMarkerStyle(20);
   Graph_Graph51030->GetXaxis()->SetNdivisions(505);
   Graph_Graph51030->GetXaxis()->SetLabelFont(132);
   Graph_Graph51030->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph51030->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph51030->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph51030->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph51030->GetXaxis()->SetTitleFont(132);
   Graph_Graph51030->GetYaxis()->SetLabelFont(132);
   Graph_Graph51030->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph51030->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph51030->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph51030->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph51030->GetYaxis()->SetTitleFont(132);
   Graph_Graph51030->GetZaxis()->SetLabelFont(132);
   Graph_Graph51030->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph51030->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph51030->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph51030->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph51030);
   
   gre->Draw("p ");
   box = new TBox(9.989,0.592,11.585,0.704);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(31.097,0.519,32.015,0.629);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(49.228,0.52,53.44,0.627);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(67.23,0.618,73.97,0.852);

   ci = 1179;
   color = new TColor(ci, 0.53, 0.4, 0.34, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);
   tgme->SetPoint(0, 12.34929, 0.5339488);
   tgme->SetPointEX(0, 3.758929, 3.758929);
   tgme->SetPointEY(0, 0, 0.02995252, 0.02995252);
   tgme->SetPointEY(0, 1, 0.05469621, 0.05469621);
   tgme->SetPoint(1, 19.49071, 0.4969878);
   tgme->SetPointEX(1, 3.144643, 3.144643);
   tgme->SetPointEY(1, 0, 0.0246888, 0.0246888);
   tgme->SetPointEY(1, 1, 0.04566076, 0.04566076);
   tgme->SetPoint(2, 25.02893, 0.5277335);
   tgme->SetPointEX(2, 3.628929, 3.628929);
   tgme->SetPointEY(2, 0, 0.02913669, 0.02913669);
   tgme->SetPointEY(2, 1, 0.04435726, 0.04435726);
   tgme->SetPoint(3, 30.69643, 0.6015078);
   tgme->SetPointEX(3, 4.092857, 4.092857);
   tgme->SetPointEY(3, 0, 0.04254611, 0.04254611);
   tgme->SetPointEY(3, 1, 0.0460332, 0.0460332);
   tgme->SetPoint(4, 36.54464, 0.4943096);
   tgme->SetPointEX(4, 4.535357, 4.535357);
   tgme->SetPointEY(4, 0, 0.03037722, 0.03037722);
   tgme->SetPointEY(4, 1, 0.03392438, 0.03392438);
   tgme->SetPoint(5, 45.08179, 0.5615348);
   tgme->SetPointEX(5, 5.975357, 5.975357);
   tgme->SetPointEY(5, 0, 0.03127429, 0.03127429);
   tgme->SetPointEY(5, 1, 0.03103332, 0.03103332);
   tgme->SetPoint(6, 58.80179, 0.684751);
   tgme->SetPointEX(6, 7.906071, 7.906071);
   tgme->SetPointEY(6, 0, 0.06118703, 0.06118703);
   tgme->SetPointEY(6, 1, 0.03932987, 0.03932987);
   tgme->SetName("gme_bwd_Nch_1");
   tgme->SetTitle("");
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_bwd_Nch_15011 = new TH1F("Graph_gme_bwd_Nch_15011","",100,3,120);
   Graph_gme_bwd_Nch_15011->SetMinimum(0.15);
   Graph_gme_bwd_Nch_15011->SetMaximum(1.2);
   Graph_gme_bwd_Nch_15011->SetDirectory(nullptr);
   Graph_gme_bwd_Nch_15011->SetStats(0);
   Graph_gme_bwd_Nch_15011->SetLineWidth(2);
   Graph_gme_bwd_Nch_15011->SetMarkerStyle(20);
   Graph_gme_bwd_Nch_15011->GetXaxis()->SetTitle("d#it{N}_{ch}/d#it{#eta}");
   Graph_gme_bwd_Nch_15011->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_15011->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15011->GetXaxis()->SetLabelOffset(0);
   Graph_gme_bwd_Nch_15011->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_15011->GetXaxis()->SetTitleSize(0.08);
   Graph_gme_bwd_Nch_15011->GetXaxis()->SetTitleOffset(1);
   Graph_gme_bwd_Nch_15011->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_15011->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_Nch_15011->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_15011->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15011->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_Nch_15011->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_bwd_Nch_15011->GetYaxis()->SetTitleSize(0.2);
   Graph_gme_bwd_Nch_15011->GetYaxis()->SetTitleOffset(0.5);
   Graph_gme_bwd_Nch_15011->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_15011->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15011->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_15011->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_Nch_15011->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_Nch_15011->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_Nch_15011);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->GetAttFill(0)->SetFillColor(1);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(0)->SetLineColor(ci);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(1)->SetLineColor(ci);
   tgme->SetPoint(0, 11.70107, 0.4082578);
   tgme->SetPointEX(0, 3.486071, 3.486071);
   tgme->SetPointEY(0, 0, 0.02116116, 0.02116116);
   tgme->SetPointEY(0, 1, 0.02249501, 0.02249501);
   tgme->SetPoint(1, 17.81607, 0.5174834);
   tgme->SetPointEX(1, 3.083929, 3.083929);
   tgme->SetPointEY(1, 0, 0.0232252, 0.0232252);
   tgme->SetPointEY(1, 1, 0.02602947, 0.02602947);
   tgme->SetPoint(2, 22.12214, 0.4760793);
   tgme->SetPointEX(2, 3.588571, 3.588571);
   tgme->SetPointEY(2, 0, 0.02675465, 0.02675465);
   tgme->SetPointEY(2, 1, 0.02099161, 0.02099161);
   tgme->SetPoint(3, 26.59536, 0.5002983);
   tgme->SetPointEX(3, 4.084643, 4.084643);
   tgme->SetPointEY(3, 0, 0.02952689, 0.02952689);
   tgme->SetPointEY(3, 1, 0.02439124, 0.02439124);
   tgme->SetPoint(4, 31.23321, 0.551419);
   tgme->SetPointEX(4, 4.466786, 4.466786);
   tgme->SetPointEY(4, 0, 0.02915208, 0.02915208);
   tgme->SetPointEY(4, 1, 0.02518392, 0.02518392);
   tgme->SetPoint(5, 38.69571, 0.5872638);
   tgme->SetPointEX(5, 6.080357, 6.080357);
   tgme->SetPointEY(5, 0, 0.03201709, 0.03201709);
   tgme->SetPointEY(5, 1, 0.02266324, 0.02266324);
   tgme->SetName("gme_fwd_Nch_1");
   tgme->SetTitle("");

   ci = TColor::GetColor("#cc3333");
   tgme->SetLineColor(ci);

   ci = TColor::GetColor("#cc3333");
   tgme->SetMarkerColor(ci);
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_fwd_Nch_15012 = new TH1F("Graph_gme_fwd_Nch_15012","",100,4.558893,48.43218);
   Graph_gme_fwd_Nch_15012->SetMinimum(0.3624109);
   Graph_gme_fwd_Nch_15012->SetMaximum(0.6426327);
   Graph_gme_fwd_Nch_15012->SetDirectory(nullptr);
   Graph_gme_fwd_Nch_15012->SetStats(0);
   Graph_gme_fwd_Nch_15012->SetLineWidth(2);
   Graph_gme_fwd_Nch_15012->SetMarkerStyle(20);
   Graph_gme_fwd_Nch_15012->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_Nch_15012->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15012->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_fwd_Nch_15012->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15012->GetXaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15012->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_fwd_Nch_15012->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_15012->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15012->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_fwd_Nch_15012->GetYaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15012->GetYaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15012->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_Nch_15012->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_15012->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15012->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15012->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15012->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_Nch_15012->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_Nch_15012);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   leg = new TLegend(0.02,0.63,0.95,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph2","Pythia8 CR","l");

   ci = TColor::GetColor("#cc6666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","Pythia8 Monash","l");

   ci = TColor::GetColor("#cc3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","EPOS4HQ #it{pp}","l");

   ci = TColor::GetColor("#6699ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","EPOS4HQ #it{pp} w/o coal","l");

   ci = TColor::GetColor("#3333ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.51,0.26,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c} ");
   tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3_0__6->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_3_1
   TPad *pad_3_1__7 = new TPad("pad_3_1", "",0.57175,0.53,1,1);
   pad_3_1__7->Draw();
   pad_3_1__7->cd();
   pad_3_1__7->Range(0.4771213,0.15,2.199864,1.297674);
   pad_3_1__7->SetFillColor(0);
   pad_3_1__7->SetFillStyle(4000);
   pad_3_1__7->SetBorderMode(0);
   pad_3_1__7->SetBorderSize(0);
   pad_3_1__7->SetLogx();
   pad_3_1__7->SetTickx(1);
   pad_3_1__7->SetTicky(1);
   pad_3_1__7->SetLeftMargin(0);
   pad_3_1__7->SetRightMargin(0.07005254);
   pad_3_1__7->SetTopMargin(0.08510639);
   pad_3_1__7->SetBottomMargin(0);
   pad_3_1__7->SetFrameFillStyle(4000);
   pad_3_1__7->SetFrameLineWidth(2);
   pad_3_1__7->SetFrameBorderMode(0);
   pad_3_1__7->SetFrameFillStyle(4000);
   pad_3_1__7->SetFrameLineWidth(2);
   pad_3_1__7->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);
   tgme->SetPoint(0, 12.34929, 0.4676848);
   tgme->SetPointEX(0, 3.758929, 3.758929);
   tgme->SetPointEY(0, 0, 0.009040637, 0.009040637);
   tgme->SetPointEY(0, 1, 0.02035057, 0.02035057);
   tgme->SetPoint(1, 19.49071, 0.5024395);
   tgme->SetPointEX(1, 3.144643, 3.144643);
   tgme->SetPointEY(1, 0, 0.009738218, 0.009738218);
   tgme->SetPointEY(1, 1, 0.02136169, 0.02136169);
   tgme->SetPoint(2, 25.02893, 0.5402505);
   tgme->SetPointEX(2, 3.628929, 3.628929);
   tgme->SetPointEY(2, 0, 0.009419727, 0.009419727);
   tgme->SetPointEY(2, 1, 0.02013609, 0.02013609);
   tgme->SetPoint(3, 30.69643, 0.5726697);
   tgme->SetPointEX(3, 4.092857, 4.092857);
   tgme->SetPointEY(3, 0, 0.01282185, 0.01282185);
   tgme->SetPointEY(3, 1, 0.01970749, 0.01970749);
   tgme->SetPoint(4, 36.54464, 0.5958571);
   tgme->SetPointEX(4, 4.535357, 4.535357);
   tgme->SetPointEY(4, 0, 0.01527444, 0.01527444);
   tgme->SetPointEY(4, 1, 0.01754084, 0.01754084);
   tgme->SetPoint(5, 45.08179, 0.6476449);
   tgme->SetPointEX(5, 5.975357, 5.975357);
   tgme->SetPointEY(5, 0, 0.01191757, 0.01191757);
   tgme->SetPointEY(5, 1, 0.01803121, 0.01803121);
   tgme->SetPoint(6, 58.80179, 0.772239);
   tgme->SetPointEX(6, 7.906071, 7.906071);
   tgme->SetPointEY(6, 0, 0.0231139, 0.0231139);
   tgme->SetPointEY(6, 1, 0.02203735, 0.02203735);
   tgme->SetName("gme_bwd_Nch_1");
   tgme->SetTitle("");
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_bwd_Nch_15013 = new TH1F("Graph_gme_bwd_Nch_15013","",100,3,120);
   Graph_gme_bwd_Nch_15013->SetMinimum(0.15);
   Graph_gme_bwd_Nch_15013->SetMaximum(1.2);
   Graph_gme_bwd_Nch_15013->SetDirectory(nullptr);
   Graph_gme_bwd_Nch_15013->SetStats(0);
   Graph_gme_bwd_Nch_15013->SetLineWidth(2);
   Graph_gme_bwd_Nch_15013->SetMarkerStyle(20);
   Graph_gme_bwd_Nch_15013->GetXaxis()->SetTitle("d#it{N}_{ch}/d#it{#eta}");
   Graph_gme_bwd_Nch_15013->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_15013->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15013->GetXaxis()->SetLabelOffset(0);
   Graph_gme_bwd_Nch_15013->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_15013->GetXaxis()->SetTitleSize(0.08);
   Graph_gme_bwd_Nch_15013->GetXaxis()->SetTitleOffset(1);
   Graph_gme_bwd_Nch_15013->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_15013->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_Nch_15013->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_15013->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15013->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_Nch_15013->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_Nch_15013->GetYaxis()->SetTitleSize(0.2);
   Graph_gme_bwd_Nch_15013->GetYaxis()->SetTitleOffset(0.5);
   Graph_gme_bwd_Nch_15013->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_15013->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15013->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_15013->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_Nch_15013->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_Nch_15013->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_Nch_15013);
   
   tgme->Draw("aps ; z ; 5 s=0.2");
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->GetAttFill(0)->SetFillColor(1);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(0)->SetLineColor(ci);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(1)->SetLineColor(ci);
   tgme->SetPoint(0, 11.70107, 0.4629038);
   tgme->SetPointEX(0, 3.486071, 3.486071);
   tgme->SetPointEY(0, 0, 0.009689121, 0.009689121);
   tgme->SetPointEY(0, 1, 0.01421114, 0.01421114);
   tgme->SetPoint(1, 17.81607, 0.47614);
   tgme->SetPointEX(1, 3.083929, 3.083929);
   tgme->SetPointEY(1, 0, 0.01365575, 0.01365575);
   tgme->SetPointEY(1, 1, 0.01479545, 0.01479545);
   tgme->SetPoint(2, 22.12214, 0.4972322);
   tgme->SetPointEX(2, 3.588571, 3.588571);
   tgme->SetPointEY(2, 0, 0.01046424, 0.01046424);
   tgme->SetPointEY(2, 1, 0.01277154, 0.01277154);
   tgme->SetPoint(3, 26.59536, 0.5333656);
   tgme->SetPointEX(3, 4.084643, 4.084643);
   tgme->SetPointEY(3, 0, 0.01317811, 0.01317811);
   tgme->SetPointEY(3, 1, 0.01485013, 0.01485013);
   tgme->SetPoint(4, 31.23321, 0.5037638);
   tgme->SetPointEX(4, 4.466786, 4.466786);
   tgme->SetPointEY(4, 0, 0.01137415, 0.01137415);
   tgme->SetPointEY(4, 1, 0.01381297, 0.01381297);
   tgme->SetPoint(5, 38.69571, 0.6000951);
   tgme->SetPointEX(5, 6.080357, 6.080357);
   tgme->SetPointEY(5, 0, 0.01448644, 0.01448644);
   tgme->SetPointEY(5, 1, 0.01588298, 0.01588298);
   tgme->SetName("gme_fwd_Nch_1");
   tgme->SetTitle("");

   ci = TColor::GetColor("#cc3333");
   tgme->SetLineColor(ci);

   ci = TColor::GetColor("#cc3333");
   tgme->SetMarkerColor(ci);
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_fwd_Nch_15014 = new TH1F("Graph_gme_fwd_Nch_15014","",100,4.558893,48.43218);
   Graph_gme_fwd_Nch_15014->SetMinimum(0.4319641);
   Graph_gme_fwd_Nch_15014->SetMaximum(0.6327066);
   Graph_gme_fwd_Nch_15014->SetDirectory(nullptr);
   Graph_gme_fwd_Nch_15014->SetStats(0);
   Graph_gme_fwd_Nch_15014->SetLineWidth(2);
   Graph_gme_fwd_Nch_15014->SetMarkerStyle(20);
   Graph_gme_fwd_Nch_15014->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_Nch_15014->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15014->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_fwd_Nch_15014->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15014->GetXaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15014->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_fwd_Nch_15014->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_15014->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15014->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_fwd_Nch_15014->GetYaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15014->GetYaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15014->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_Nch_15014->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_15014->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15014->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15014->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15014->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_Nch_15014->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_Nch_15014);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   Double_t Graph0_fx1031[5] = { 3.571429, 10.71429, 17.85714, 25, 32.14286 };
   Double_t Graph0_fy1031[5] = { 0.3839581, 0.4862398, 0.5699513, 0.6062957, 0.6387271 };
   Double_t Graph0_fex1031[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph0_fey1031[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph0_fx1031,Graph0_fy1031,Graph0_fex1031,Graph0_fey1031);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#6699ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01031 = new TH1F("Graph_Graph01031","Graph",100,0.7142857,35);
   Graph_Graph01031->SetMinimum(0.3584812);
   Graph_Graph01031->SetMaximum(0.664204);
   Graph_Graph01031->SetDirectory(nullptr);
   Graph_Graph01031->SetStats(0);
   Graph_Graph01031->SetLineWidth(2);
   Graph_Graph01031->SetMarkerStyle(20);
   Graph_Graph01031->GetXaxis()->SetNdivisions(505);
   Graph_Graph01031->GetXaxis()->SetLabelFont(132);
   Graph_Graph01031->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01031->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01031->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01031->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01031->GetXaxis()->SetTitleFont(132);
   Graph_Graph01031->GetYaxis()->SetLabelFont(132);
   Graph_Graph01031->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01031->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01031->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01031->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01031->GetYaxis()->SetTitleFont(132);
   Graph_Graph01031->GetZaxis()->SetLabelFont(132);
   Graph_Graph01031->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01031->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01031->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01031->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01031);
   
   gre->Draw("");
   
   Double_t Graph1_fx1032[5] = { 3.571429, 10.71429, 17.85714, 25, 32.14286 };
   Double_t Graph1_fy1032[5] = { 0.3163895, 0.3279819, 0.342823, 0.3209763, 0.3325824 };
   Double_t Graph1_fex1032[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph1_fey1032[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph1_fx1032,Graph1_fy1032,Graph1_fex1032,Graph1_fey1032);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#3333ff");
   gre->SetLineColor(ci);
   gre->SetLineStyle(2);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11032 = new TH1F("Graph_Graph11032","Graph",100,0.7142857,35);
   Graph_Graph11032->SetMinimum(0.3137461);
   Graph_Graph11032->SetMaximum(0.3454664);
   Graph_Graph11032->SetDirectory(nullptr);
   Graph_Graph11032->SetStats(0);
   Graph_Graph11032->SetLineWidth(2);
   Graph_Graph11032->SetMarkerStyle(20);
   Graph_Graph11032->GetXaxis()->SetNdivisions(505);
   Graph_Graph11032->GetXaxis()->SetLabelFont(132);
   Graph_Graph11032->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11032->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11032->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11032->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11032->GetXaxis()->SetTitleFont(132);
   Graph_Graph11032->GetYaxis()->SetLabelFont(132);
   Graph_Graph11032->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11032->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11032->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11032->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11032->GetYaxis()->SetTitleFont(132);
   Graph_Graph11032->GetZaxis()->SetLabelFont(132);
   Graph_Graph11032->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11032->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11032->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11032->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11032);
   
   gre->Draw("");
   
   Double_t Graph2_fx1033[5] = { 7.142857, 17.85714, 28.57143, 46.42857, 73.21429 };
   Double_t Graph2_fy1033[5] = { 0.36282, 0.388286, 0.39083, 0.400527, 0.399119 };
   Double_t Graph2_fex1033[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph2_fey1033[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph2_fx1033,Graph2_fy1033,Graph2_fex1033,Graph2_fey1033);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6666");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21033 = new TH1F("Graph_Graph21033","Graph",100,0.5357143,79.82143);
   Graph_Graph21033->SetMinimum(0.3590493);
   Graph_Graph21033->SetMaximum(0.4042977);
   Graph_Graph21033->SetDirectory(nullptr);
   Graph_Graph21033->SetStats(0);
   Graph_Graph21033->SetLineWidth(2);
   Graph_Graph21033->SetMarkerStyle(20);
   Graph_Graph21033->GetXaxis()->SetNdivisions(505);
   Graph_Graph21033->GetXaxis()->SetLabelFont(132);
   Graph_Graph21033->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21033->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21033->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21033->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21033->GetXaxis()->SetTitleFont(132);
   Graph_Graph21033->GetYaxis()->SetLabelFont(132);
   Graph_Graph21033->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21033->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21033->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21033->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21033->GetYaxis()->SetTitleFont(132);
   Graph_Graph21033->GetZaxis()->SetLabelFont(132);
   Graph_Graph21033->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21033->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21033->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21033->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21033);
   
   gre->Draw("");
   
   Double_t Graph3_fx1034[5] = { 7.142857, 17.85714, 28.57143, 46.42857, 73.21429 };
   Double_t Graph3_fy1034[5] = { 0.352805, 0.374073, 0.381509, 0.390629, 0.4089 };
   Double_t Graph3_fex1034[5] = { 0, 0, 0, 0, 0 };
   Double_t Graph3_fey1034[5] = { 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(5,Graph3_fx1034,Graph3_fy1034,Graph3_fex1034,Graph3_fey1034);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cc3333");
   gre->SetLineColor(ci);
   gre->SetLineStyle(2);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31034 = new TH1F("Graph_Graph31034","Graph",100,0.5357143,79.82143);
   Graph_Graph31034->SetMinimum(0.3471955);
   Graph_Graph31034->SetMaximum(0.4145095);
   Graph_Graph31034->SetDirectory(nullptr);
   Graph_Graph31034->SetStats(0);
   Graph_Graph31034->SetLineWidth(2);
   Graph_Graph31034->SetMarkerStyle(20);
   Graph_Graph31034->GetXaxis()->SetNdivisions(505);
   Graph_Graph31034->GetXaxis()->SetLabelFont(132);
   Graph_Graph31034->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31034->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph31034->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31034->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31034->GetXaxis()->SetTitleFont(132);
   Graph_Graph31034->GetYaxis()->SetLabelFont(132);
   Graph_Graph31034->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph31034->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph31034->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31034->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph31034->GetYaxis()->SetTitleFont(132);
   Graph_Graph31034->GetZaxis()->SetLabelFont(132);
   Graph_Graph31034->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31034->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31034->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31034->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31034);
   
   gre->Draw("");
   
   Double_t Graph4_fx1035[3] = { 10.787, 31.556, 51.334 };
   Double_t Graph4_fy1035[3] = { 0.507, 0.532, 0.552 };
   Double_t Graph4_fex1035[3] = { 0.798, 0.459, 2.106 };
   Double_t Graph4_fey1035[3] = { 0.049, 0.044, 0.07 };
   gre = new TGraphErrors(3,Graph4_fx1035,Graph4_fy1035,Graph4_fex1035,Graph4_fey1035);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#cccc33");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#cccc33");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph41035 = new TH1F("Graph_Graph41035","Graph",100,5.6439,57.7851);
   Graph_Graph41035->SetMinimum(0.4416);
   Graph_Graph41035->SetMaximum(0.6384);
   Graph_Graph41035->SetDirectory(nullptr);
   Graph_Graph41035->SetStats(0);
   Graph_Graph41035->SetLineWidth(2);
   Graph_Graph41035->SetMarkerStyle(20);
   Graph_Graph41035->GetXaxis()->SetNdivisions(505);
   Graph_Graph41035->GetXaxis()->SetLabelFont(132);
   Graph_Graph41035->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph41035->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph41035->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph41035->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph41035->GetXaxis()->SetTitleFont(132);
   Graph_Graph41035->GetYaxis()->SetLabelFont(132);
   Graph_Graph41035->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph41035->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph41035->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph41035->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph41035->GetYaxis()->SetTitleFont(132);
   Graph_Graph41035->GetZaxis()->SetLabelFont(132);
   Graph_Graph41035->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph41035->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph41035->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph41035->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph41035);
   
   gre->Draw("p ");
   
   Double_t Graph5_fx1036[1] = { 70.6 };
   Double_t Graph5_fy1036[1] = { 0.807 };
   Double_t Graph5_fex1036[1] = { 3.37 };
   Double_t Graph5_fey1036[1] = { 0.148 };
   gre = new TGraphErrors(1,Graph5_fx1036,Graph5_fy1036,Graph5_fex1036,Graph5_fey1036);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineColor(28);
   gre->SetMarkerColor(28);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph51036 = new TH1F("Graph_Graph51036","Graph",100,66.556,74.644);
   Graph_Graph51036->SetMinimum(0.6294);
   Graph_Graph51036->SetMaximum(0.9846);
   Graph_Graph51036->SetDirectory(nullptr);
   Graph_Graph51036->SetStats(0);
   Graph_Graph51036->SetLineWidth(2);
   Graph_Graph51036->SetMarkerStyle(20);
   Graph_Graph51036->GetXaxis()->SetNdivisions(505);
   Graph_Graph51036->GetXaxis()->SetLabelFont(132);
   Graph_Graph51036->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph51036->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph51036->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph51036->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph51036->GetXaxis()->SetTitleFont(132);
   Graph_Graph51036->GetYaxis()->SetLabelFont(132);
   Graph_Graph51036->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph51036->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph51036->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph51036->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph51036->GetYaxis()->SetTitleFont(132);
   Graph_Graph51036->GetZaxis()->SetLabelFont(132);
   Graph_Graph51036->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph51036->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph51036->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph51036->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph51036);
   
   gre->Draw("p ");
   box = new TBox(9.989,0.465,11.585,0.547);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(31.097,0.49,32.015,0.571);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(49.228,0.506,53.44,0.595);

   ci = 1180;
   color = new TColor(ci, 0.8, 0.8, 0.2, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(67.23,0.655,73.97,0.959);

   ci = 1179;
   color = new TColor(ci, 0.53, 0.4, 0.34, " ", 0.5);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);
   tgme->SetPoint(0, 12.34929, 0.4676848);
   tgme->SetPointEX(0, 3.758929, 3.758929);
   tgme->SetPointEY(0, 0, 0.009040637, 0.009040637);
   tgme->SetPointEY(0, 1, 0.02035057, 0.02035057);
   tgme->SetPoint(1, 19.49071, 0.5024395);
   tgme->SetPointEX(1, 3.144643, 3.144643);
   tgme->SetPointEY(1, 0, 0.009738218, 0.009738218);
   tgme->SetPointEY(1, 1, 0.02136169, 0.02136169);
   tgme->SetPoint(2, 25.02893, 0.5402505);
   tgme->SetPointEX(2, 3.628929, 3.628929);
   tgme->SetPointEY(2, 0, 0.009419727, 0.009419727);
   tgme->SetPointEY(2, 1, 0.02013609, 0.02013609);
   tgme->SetPoint(3, 30.69643, 0.5726697);
   tgme->SetPointEX(3, 4.092857, 4.092857);
   tgme->SetPointEY(3, 0, 0.01282185, 0.01282185);
   tgme->SetPointEY(3, 1, 0.01970749, 0.01970749);
   tgme->SetPoint(4, 36.54464, 0.5958571);
   tgme->SetPointEX(4, 4.535357, 4.535357);
   tgme->SetPointEY(4, 0, 0.01527444, 0.01527444);
   tgme->SetPointEY(4, 1, 0.01754084, 0.01754084);
   tgme->SetPoint(5, 45.08179, 0.6476449);
   tgme->SetPointEX(5, 5.975357, 5.975357);
   tgme->SetPointEY(5, 0, 0.01191757, 0.01191757);
   tgme->SetPointEY(5, 1, 0.01803121, 0.01803121);
   tgme->SetPoint(6, 58.80179, 0.772239);
   tgme->SetPointEX(6, 7.906071, 7.906071);
   tgme->SetPointEY(6, 0, 0.0231139, 0.0231139);
   tgme->SetPointEY(6, 1, 0.02203735, 0.02203735);
   tgme->SetName("gme_bwd_Nch_1");
   tgme->SetTitle("");
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_bwd_Nch_15015 = new TH1F("Graph_gme_bwd_Nch_15015","",100,3,120);
   Graph_gme_bwd_Nch_15015->SetMinimum(0.15);
   Graph_gme_bwd_Nch_15015->SetMaximum(1.2);
   Graph_gme_bwd_Nch_15015->SetDirectory(nullptr);
   Graph_gme_bwd_Nch_15015->SetStats(0);
   Graph_gme_bwd_Nch_15015->SetLineWidth(2);
   Graph_gme_bwd_Nch_15015->SetMarkerStyle(20);
   Graph_gme_bwd_Nch_15015->GetXaxis()->SetTitle("d#it{N}_{ch}/d#it{#eta}");
   Graph_gme_bwd_Nch_15015->GetXaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_15015->GetXaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15015->GetXaxis()->SetLabelOffset(0);
   Graph_gme_bwd_Nch_15015->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_15015->GetXaxis()->SetTitleSize(0.08);
   Graph_gme_bwd_Nch_15015->GetXaxis()->SetTitleOffset(1);
   Graph_gme_bwd_Nch_15015->GetXaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_15015->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_bwd_Nch_15015->GetYaxis()->SetNdivisions(505);
   Graph_gme_bwd_Nch_15015->GetYaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15015->GetYaxis()->SetLabelOffset(0.02);
   Graph_gme_bwd_Nch_15015->GetYaxis()->SetLabelSize(0.07);
   Graph_gme_bwd_Nch_15015->GetYaxis()->SetTitleSize(0.2);
   Graph_gme_bwd_Nch_15015->GetYaxis()->SetTitleOffset(0.5);
   Graph_gme_bwd_Nch_15015->GetYaxis()->SetTitleFont(132);
   Graph_gme_bwd_Nch_15015->GetZaxis()->SetLabelFont(132);
   Graph_gme_bwd_Nch_15015->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_bwd_Nch_15015->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_bwd_Nch_15015->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_bwd_Nch_15015->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_bwd_Nch_15015);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->GetAttFill(0)->SetFillColor(1);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(0)->SetLineColor(ci);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(0);

   ci = TColor::GetColor("#cc3333");
   tgme->GetAttLine(1)->SetLineColor(ci);
   tgme->SetPoint(0, 11.70107, 0.4629038);
   tgme->SetPointEX(0, 3.486071, 3.486071);
   tgme->SetPointEY(0, 0, 0.009689121, 0.009689121);
   tgme->SetPointEY(0, 1, 0.01421114, 0.01421114);
   tgme->SetPoint(1, 17.81607, 0.47614);
   tgme->SetPointEX(1, 3.083929, 3.083929);
   tgme->SetPointEY(1, 0, 0.01365575, 0.01365575);
   tgme->SetPointEY(1, 1, 0.01479545, 0.01479545);
   tgme->SetPoint(2, 22.12214, 0.4972322);
   tgme->SetPointEX(2, 3.588571, 3.588571);
   tgme->SetPointEY(2, 0, 0.01046424, 0.01046424);
   tgme->SetPointEY(2, 1, 0.01277154, 0.01277154);
   tgme->SetPoint(3, 26.59536, 0.5333656);
   tgme->SetPointEX(3, 4.084643, 4.084643);
   tgme->SetPointEY(3, 0, 0.01317811, 0.01317811);
   tgme->SetPointEY(3, 1, 0.01485013, 0.01485013);
   tgme->SetPoint(4, 31.23321, 0.5037638);
   tgme->SetPointEX(4, 4.466786, 4.466786);
   tgme->SetPointEY(4, 0, 0.01137415, 0.01137415);
   tgme->SetPointEY(4, 1, 0.01381297, 0.01381297);
   tgme->SetPoint(5, 38.69571, 0.6000951);
   tgme->SetPointEX(5, 6.080357, 6.080357);
   tgme->SetPointEY(5, 0, 0.01448644, 0.01448644);
   tgme->SetPointEY(5, 1, 0.01588298, 0.01588298);
   tgme->SetName("gme_fwd_Nch_1");
   tgme->SetTitle("");

   ci = TColor::GetColor("#cc3333");
   tgme->SetLineColor(ci);

   ci = TColor::GetColor("#cc3333");
   tgme->SetMarkerColor(ci);
   tgme->SetMarkerStyle(20);
   tgme->SetMarkerSize(0.5);
   
   TH1F *Graph_gme_fwd_Nch_15016 = new TH1F("Graph_gme_fwd_Nch_15016","",100,4.558893,48.43218);
   Graph_gme_fwd_Nch_15016->SetMinimum(0.4319641);
   Graph_gme_fwd_Nch_15016->SetMaximum(0.6327066);
   Graph_gme_fwd_Nch_15016->SetDirectory(nullptr);
   Graph_gme_fwd_Nch_15016->SetStats(0);
   Graph_gme_fwd_Nch_15016->SetLineWidth(2);
   Graph_gme_fwd_Nch_15016->SetMarkerStyle(20);
   Graph_gme_fwd_Nch_15016->GetXaxis()->SetNdivisions(505);
   Graph_gme_fwd_Nch_15016->GetXaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15016->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_fwd_Nch_15016->GetXaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15016->GetXaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15016->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_fwd_Nch_15016->GetXaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_15016->GetYaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15016->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_fwd_Nch_15016->GetYaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15016->GetYaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15016->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_fwd_Nch_15016->GetYaxis()->SetTitleFont(132);
   Graph_gme_fwd_Nch_15016->GetZaxis()->SetLabelFont(132);
   Graph_gme_fwd_Nch_15016->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_fwd_Nch_15016->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_fwd_Nch_15016->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_fwd_Nch_15016->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_fwd_Nch_15016);
   
   tgme->Draw("ps ; z ; 5 s=0.2");
   
   leg = new TLegend(0.02,0.6,0.95,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.065);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph4","ALICE #it{p}Pb #sqrt{s_{NN}} = 5.02 TeV -0.96 < #it{y}* < 0.04","lep");

   ci = TColor::GetColor("#cccc33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cccc33");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph5","ALICE PbPb #sqrt{s_{NN}} = 5.02 TeV |#it{y}*| < 0.5","lep");
   entry->SetLineColor(28);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(28);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.51,0.08,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c} ");
   tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.068);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3_1__7->Modified();
   C->cd();
   C->Modified();
   C->SetSelected(C);
}


==> figs/Fig4.C <==
void MinBias()
{
//=========Macro generated from canvas: C/canvas
//=========  (Fri Nov 10 20:24:21 2023) by ROOT version 6.22/00
   TCanvas *C = new TCanvas("C", "canvas",205,1103,1200,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   C->Range(0,0,1,1);
   C->SetFillColor(0);
   C->SetFillStyle(4000);
   C->SetBorderMode(0);
   C->SetBorderSize(2);
   C->SetTickx(1);
   C->SetTicky(1);
   C->SetLeftMargin(0.15);
   C->SetTopMargin(0.08);
   C->SetBottomMargin(0.16);
   C->SetFrameLineWidth(2);
   C->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_0_0
   TPad *pad_0_0 = new TPad("pad_0_0", "",0,0,0.535,0.9);
   pad_0_0->Draw();
   pad_0_0->cd();
   pad_0_0->Range(-65.91953,-0.0225,260,0.09);
   pad_0_0->SetFillColor(0);
   pad_0_0->SetFillStyle(4000);
   pad_0_0->SetBorderMode(0);
   pad_0_0->SetBorderSize(0);
   pad_0_0->SetTickx(1);
   pad_0_0->SetTicky(1);
   pad_0_0->SetLeftMargin(0.1869159);
   pad_0_0->SetRightMargin(0);
   pad_0_0->SetTopMargin(0);
   pad_0_0->SetBottomMargin(0.2);
   pad_0_0->SetFrameFillStyle(4000);
   pad_0_0->SetFrameLineWidth(2);
   pad_0_0->SetFrameBorderMode(0);
   pad_0_0->SetFrameFillStyle(4000);
   pad_0_0->SetFrameLineWidth(2);
   pad_0_0->SetFrameBorderMode(0);
   
   TH1D *fwd__1 = new TH1D("fwd__1","minbias_fwd",50,-5,260);
   fwd__1->SetBinContent(1,0.008364489);
   fwd__1->SetBinContent(2,0.07407779);
   fwd__1->SetBinContent(3,0.05814777);
   fwd__1->SetBinContent(4,0.04763973);
   fwd__1->SetBinContent(5,0.04376834);
   fwd__1->SetBinContent(6,0.04259913);
   fwd__1->SetBinContent(7,0.0426047);
   fwd__1->SetBinContent(8,0.04230776);
   fwd__1->SetBinContent(9,0.04204237);
   fwd__1->SetBinContent(10,0.04216114);
   fwd__1->SetBinContent(11,0.04222517);
   fwd__1->SetBinContent(12,0.0413427);
   fwd__1->SetBinContent(13,0.04071819);
   fwd__1->SetBinContent(14,0.03968539);
   fwd__1->SetBinContent(15,0.03816171);
   fwd__1->SetBinContent(16,0.03677257);
   fwd__1->SetBinContent(17,0.03485637);
   fwd__1->SetBinContent(18,0.03256249);
   fwd__1->SetBinContent(19,0.03056184);
   fwd__1->SetBinContent(20,0.0277047);
   fwd__1->SetBinContent(21,0.02584789);
   fwd__1->SetBinContent(22,0.02335821);
   fwd__1->SetBinContent(23,0.02108382);
   fwd__1->SetBinContent(24,0.01873798);
   fwd__1->SetBinContent(25,0.01624366);
   fwd__1->SetBinContent(26,0.01440169);
   fwd__1->SetBinContent(27,0.01232217);
   fwd__1->SetBinContent(28,0.01047185);
   fwd__1->SetBinContent(29,0.00904096);
   fwd__1->SetBinContent(30,0.007658324);
   fwd__1->SetBinContent(31,0.006361058);
   fwd__1->SetBinContent(32,0.005253092);
   fwd__1->SetBinContent(33,0.004290814);
   fwd__1->SetBinContent(34,0.003563306);
   fwd__1->SetBinContent(35,0.002868276);
   fwd__1->SetBinContent(36,0.002268824);
   fwd__1->SetBinContent(37,0.001798356);
   fwd__1->SetBinContent(38,0.001507909);
   fwd__1->SetBinContent(39,0.001115389);
   fwd__1->SetBinContent(40,0.0008991779);
   fwd__1->SetBinContent(41,0.0007237965);
   fwd__1->SetBinContent(42,0.0005066575);
   fwd__1->SetBinContent(43,0.0004045837);
   fwd__1->SetBinContent(44,0.0002885906);
   fwd__1->SetBinContent(45,0.0002227066);
   fwd__1->SetBinContent(46,0.0001475431);
   fwd__1->SetBinContent(47,0.0001224886);
   fwd__1->SetBinContent(48,8.908264e-05);
   fwd__1->SetBinContent(49,4.546927e-05);
   fwd__1->SetBinContent(50,5.196488e-05);
   fwd__1->SetBinContent(51,9.836209e-05);
   fwd__1->SetBinError(1,8.810096e-05);
   fwd__1->SetBinError(2,0.0002621832);
   fwd__1->SetBinError(3,0.0002322884);
   fwd__1->SetBinError(4,0.0002102546);
   fwd__1->SetBinError(5,0.0002015306);
   fwd__1->SetBinError(6,0.0001988206);
   fwd__1->SetBinError(7,0.0001988336);
   fwd__1->SetBinError(8,0.0001981394);
   fwd__1->SetBinError(9,0.000197517);
   fwd__1->SetBinError(10,0.0001977958);
   fwd__1->SetBinError(11,0.000197946);
   fwd__1->SetBinError(12,0.0001958666);
   fwd__1->SetBinError(13,0.0001943816);
   fwd__1->SetBinError(14,0.0001919006);
   fwd__1->SetBinError(15,0.0001881806);
   fwd__1->SetBinError(16,0.0001847238);
   fwd__1->SetBinError(17,0.0001798465);
   fwd__1->SetBinError(18,0.000173828);
   fwd__1->SetBinError(19,0.0001684033);
   fwd__1->SetBinError(20,0.0001603384);
   fwd__1->SetBinError(21,0.0001548722);
   fwd__1->SetBinError(22,0.0001472247);
   fwd__1->SetBinError(23,0.0001398735);
   fwd__1->SetBinError(24,0.0001318628);
   fwd__1->SetBinError(25,0.000122773);
   fwd__1->SetBinError(26,0.0001156026);
   fwd__1->SetBinError(27,0.0001069312);
   fwd__1->SetBinError(28,9.857633e-05);
   fwd__1->SetBinError(29,9.159425e-05);
   fwd__1->SetBinError(30,8.430004e-05);
   fwd__1->SetBinError(31,7.682907e-05);
   fwd__1->SetBinError(32,6.981817e-05);
   fwd__1->SetBinError(33,6.310021e-05);
   fwd__1->SetBinError(34,5.75026e-05);
   fwd__1->SetBinError(35,5.159069e-05);
   fwd__1->SetBinError(36,4.5884e-05);
   fwd__1->SetBinError(37,4.085063e-05);
   fwd__1->SetBinError(38,3.740663e-05);
   fwd__1->SetBinError(39,3.217171e-05);
   fwd__1->SetBinError(40,2.888576e-05);
   fwd__1->SetBinError(41,2.591607e-05);
   fwd__1->SetBinError(42,2.168294e-05);
   fwd__1->SetBinError(43,1.937604e-05);
   fwd__1->SetBinError(44,1.636447e-05);
   fwd__1->SetBinError(45,1.437565e-05);
   fwd__1->SetBinError(46,1.170093e-05);
   fwd__1->SetBinError(47,1.066127e-05);
   fwd__1->SetBinError(48,9.091959e-06);
   fwd__1->SetBinError(49,6.495609e-06);
   fwd__1->SetBinError(50,6.944099e-06);
   fwd__1->SetBinError(51,9.55377e-06);
   fwd__1->SetMinimum(0);
   fwd__1->SetMaximum(0.09);
   fwd__1->SetEntries(1077757);
   fwd__1->SetStats(0);
   fwd__1->SetLineWidth(2);
   fwd__1->SetMarkerStyle(21);
   fwd__1->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}");
   fwd__1->GetXaxis()->SetNdivisions(505);
   fwd__1->GetXaxis()->SetLabelFont(132);
   fwd__1->GetXaxis()->SetLabelOffset(0.02);
   fwd__1->GetXaxis()->SetLabelSize(0.05);
   fwd__1->GetXaxis()->SetTitleSize(0.08);
   fwd__1->GetXaxis()->SetTickLength(0.06);
   fwd__1->GetXaxis()->SetTitleOffset(1.1);
   fwd__1->GetXaxis()->SetTitleFont(132);
   fwd__1->GetYaxis()->SetTitle("Arb. units");
   fwd__1->GetYaxis()->SetNdivisions(505);
   fwd__1->GetYaxis()->SetLabelFont(132);
   fwd__1->GetYaxis()->SetLabelOffset(0.02);
   fwd__1->GetYaxis()->SetLabelSize(0.05);
   fwd__1->GetYaxis()->SetTitleSize(0.09);
   fwd__1->GetYaxis()->SetTickLength(0.04);
   fwd__1->GetYaxis()->SetTitleOffset(0.97);
   fwd__1->GetYaxis()->SetTitleFont(132);
   fwd__1->GetZaxis()->SetLabelFont(132);
   fwd__1->GetZaxis()->SetLabelSize(0.06);
   fwd__1->GetZaxis()->SetTitleSize(0.072);
   fwd__1->GetZaxis()->SetTitleOffset(1.2);
   fwd__1->GetZaxis()->SetTitleFont(132);
   fwd__1->Draw("e");
   
   TH1D *Ds__2 = new TH1D("Ds__2","Ds_fwd",50,0,250);
   Ds__2->SetBinContent(4,9.167837e-05);
   Ds__2->SetBinContent(5,0.0006028947);
   Ds__2->SetBinContent(6,0.002531732);
   Ds__2->SetBinContent(7,0.006796422);
   Ds__2->SetBinContent(8,0.01425691);
   Ds__2->SetBinContent(9,0.02430537);
   Ds__2->SetBinContent(10,0.03367472);
   Ds__2->SetBinContent(11,0.04164109);
   Ds__2->SetBinContent(12,0.04642534);
   Ds__2->SetBinContent(13,0.05003742);
   Ds__2->SetBinContent(14,0.05417432);
   Ds__2->SetBinContent(15,0.05662549);
   Ds__2->SetBinContent(16,0.05672763);
   Ds__2->SetBinContent(17,0.05682996);
   Ds__2->SetBinContent(18,0.05695258);
   Ds__2->SetBinContent(19,0.05524438);
   Ds__2->SetBinContent(20,0.05247128);
   Ds__2->SetBinContent(21,0.04889253);
   Ds__2->SetBinContent(22,0.0459726);
   Ds__2->SetBinContent(23,0.04256661);
   Ds__2->SetBinContent(24,0.03791935);
   Ds__2->SetBinContent(25,0.03429503);
   Ds__2->SetBinContent(26,0.02989026);
   Ds__2->SetBinContent(27,0.02632475);
   Ds__2->SetBinContent(28,0.02288142);
   Ds__2->SetBinContent(29,0.01886388);
   Ds__2->SetBinContent(30,0.01670327);
   Ds__2->SetBinContent(31,0.01384432);
   Ds__2->SetBinContent(32,0.01094582);
   Ds__2->SetBinContent(33,0.009304411);
   Ds__2->SetBinContent(34,0.007594085);
   Ds__2->SetBinContent(35,0.006295273);
   Ds__2->SetBinContent(36,0.004932212);
   Ds__2->SetBinContent(37,0.003864386);
   Ds__2->SetBinContent(38,0.002888785);
   Ds__2->SetBinContent(39,0.002031446);
   Ds__2->SetBinContent(40,0.001566158);
   Ds__2->SetBinContent(41,0.001139554);
   Ds__2->SetBinContent(42,0.0008182068);
   Ds__2->SetBinContent(43,0.0004837754);
   Ds__2->SetBinContent(44,0.0002743143);
   Ds__2->SetBinContent(45,0.000180436);
   Ds__2->SetBinContent(46,5.194583e-05);
   Ds__2->SetBinContent(47,4.740845e-05);
   Ds__2->SetBinContent(48,2.886466e-05);
   Ds__2->SetBinContent(49,9.689522e-06);
   Ds__2->SetBinError(4,2.450304e-05);
   Ds__2->SetBinError(5,6.022479e-05);
   Ds__2->SetBinError(6,0.0001232159);
   Ds__2->SetBinError(7,0.0002004485);
   Ds__2->SetBinError(8,0.0002902328);
   Ds__2->SetBinError(9,0.0003783744);
   Ds__2->SetBinError(10,0.0004434191);
   Ds__2->SetBinError(11,0.00049372);
   Ds__2->SetBinError(12,0.000521507);
   Ds__2->SetBinError(13,0.0005413407);
   Ds__2->SetBinError(14,0.0005619677);
   Ds__2->SetBinError(15,0.0005746995);
   Ds__2->SetBinError(16,0.0005768496);
   Ds__2->SetBinError(17,0.0005774919);
   Ds__2->SetBinError(18,0.0005784557);
   Ds__2->SetBinError(19,0.0005704022);
   Ds__2->SetBinError(20,0.0005560037);
   Ds__2->SetBinError(21,0.0005375315);
   Ds__2->SetBinError(22,0.0005213476);
   Ds__2->SetBinError(23,0.0005017427);
   Ds__2->SetBinError(24,0.0004746132);
   Ds__2->SetBinError(25,0.0004516361);
   Ds__2->SetBinError(26,0.0004218566);
   Ds__2->SetBinError(27,0.0003962365);
   Ds__2->SetBinError(28,0.0003685659);
   Ds__2->SetBinError(29,0.0003359139);
   Ds__2->SetBinError(30,0.0003149321);
   Ds__2->SetBinError(31,0.0002885933);
   Ds__2->SetBinError(32,0.0002565556);
   Ds__2->SetBinError(33,0.0002368193);
   Ds__2->SetBinError(34,0.0002147806);
   Ds__2->SetBinError(35,0.0001955684);
   Ds__2->SetBinError(36,0.0001722124);
   Ds__2->SetBinError(37,0.0001532449);
   Ds__2->SetBinError(38,0.0001318376);
   Ds__2->SetBinError(39,0.0001110574);
   Ds__2->SetBinError(40,9.710439e-05);
   Ds__2->SetBinError(41,8.422381e-05);
   Ds__2->SetBinError(42,7.125789e-05);
   Ds__2->SetBinError(43,5.380705e-05);
   Ds__2->SetBinError(44,4.127018e-05);
   Ds__2->SetBinError(45,3.348941e-05);
   Ds__2->SetBinError(46,1.852667e-05);
   Ds__2->SetBinError(47,1.648133e-05);
   Ds__2->SetBinError(48,1.382117e-05);
   Ds__2->SetBinError(49,8.09753e-06);
   Ds__2->SetEntries(239000);
   Ds__2->SetStats(0);
   Ds__2->SetLineColor(2);
   Ds__2->SetLineWidth(2);
   Ds__2->SetMarkerColor(2);
   Ds__2->SetMarkerStyle(22);
   Ds__2->GetXaxis()->SetNdivisions(505);
   Ds__2->GetXaxis()->SetLabelFont(132);
   Ds__2->GetXaxis()->SetLabelOffset(0.01);
   Ds__2->GetXaxis()->SetLabelSize(0.06);
   Ds__2->GetXaxis()->SetTitleSize(0.072);
   Ds__2->GetXaxis()->SetTitleOffset(0.95);
   Ds__2->GetXaxis()->SetTitleFont(132);
   Ds__2->GetYaxis()->SetLabelFont(132);
   Ds__2->GetYaxis()->SetLabelOffset(0.015);
   Ds__2->GetYaxis()->SetLabelSize(0.06);
   Ds__2->GetYaxis()->SetTitleSize(0.072);
   Ds__2->GetYaxis()->SetTitleOffset(1.1);
   Ds__2->GetYaxis()->SetTitleFont(132);
   Ds__2->GetZaxis()->SetLabelFont(132);
   Ds__2->GetZaxis()->SetLabelSize(0.06);
   Ds__2->GetZaxis()->SetTitleSize(0.072);
   Ds__2->GetZaxis()->SetTitleOffset(1.2);
   Ds__2->GetZaxis()->SetTitleFont(132);
   Ds__2->Draw("same");
   
   TH1D *Dp__3 = new TH1D("Dp__3","Dp_fwd",50,0,250);
   Dp__3->SetBinContent(2,4.215288e-07);
   Dp__3->SetBinContent(3,4.048946e-06);
   Dp__3->SetBinContent(4,0.0001039098);
   Dp__3->SetBinContent(5,0.0007153059);
   Dp__3->SetBinContent(6,0.002851792);
   Dp__3->SetBinContent(7,0.007511136);
   Dp__3->SetBinContent(8,0.01564751);
   Dp__3->SetBinContent(9,0.02637247);
   Dp__3->SetBinContent(10,0.03653234);
   Dp__3->SetBinContent(11,0.04372719);
   Dp__3->SetBinContent(12,0.04873095);
   Dp__3->SetBinContent(13,0.05229966);
   Dp__3->SetBinContent(14,0.05533438);
   Dp__3->SetBinContent(15,0.05699573);
   Dp__3->SetBinContent(16,0.05793836);
   Dp__3->SetBinContent(17,0.05753411);
   Dp__3->SetBinContent(18,0.05656136);
   Dp__3->SetBinContent(19,0.05472678);
   Dp__3->SetBinContent(20,0.05178766);
   Dp__3->SetBinContent(21,0.04898843);
   Dp__3->SetBinContent(22,0.04517499);
   Dp__3->SetBinContent(23,0.04106686);
   Dp__3->SetBinContent(24,0.03706446);
   Dp__3->SetBinContent(25,0.0327772);
   Dp__3->SetBinContent(26,0.02891903);
   Dp__3->SetBinContent(27,0.02500891);
   Dp__3->SetBinContent(28,0.02141538);
   Dp__3->SetBinContent(29,0.01824978);
   Dp__3->SetBinContent(30,0.01543878);
   Dp__3->SetBinContent(31,0.01253467);
   Dp__3->SetBinContent(32,0.01046769);
   Dp__3->SetBinContent(33,0.008643476);
   Dp__3->SetBinContent(34,0.006990186);
   Dp__3->SetBinContent(35,0.005597531);
   Dp__3->SetBinContent(36,0.004402045);
   Dp__3->SetBinContent(37,0.003373781);
   Dp__3->SetBinContent(38,0.00262436);
   Dp__3->SetBinContent(39,0.001892715);
   Dp__3->SetBinContent(40,0.001407651);
   Dp__3->SetBinContent(41,0.001007939);
   Dp__3->SetBinContent(42,0.0006346677);
   Dp__3->SetBinContent(43,0.0004039079);
   Dp__3->SetBinContent(44,0.0002493049);
   Dp__3->SetBinContent(45,0.0001465471);
   Dp__3->SetBinContent(46,8.04366e-05);
   Dp__3->SetBinContent(47,3.625216e-05);
   Dp__3->SetBinContent(48,1.770316e-05);
   Dp__3->SetBinContent(49,8.260658e-06);
   Dp__3->SetBinContent(50,1.944961e-06);
   Dp__3->SetBinContent(51,-1.378436e-07);
   Dp__3->SetBinError(2,6.008618e-07);
   Dp__3->SetBinError(3,1.466468e-06);
   Dp__3->SetBinError(4,7.080218e-06);
   Dp__3->SetBinError(5,1.819505e-05);
   Dp__3->SetBinError(6,3.629241e-05);
   Dp__3->SetBinError(7,5.875048e-05);
   Dp__3->SetBinError(8,8.471034e-05);
   Dp__3->SetBinError(9,0.0001098014);
   Dp__3->SetBinError(10,0.0001291114);
   Dp__3->SetBinError(11,0.0001413197);
   Dp__3->SetBinError(12,0.0001492108);
   Dp__3->SetBinError(13,0.0001547619);
   Dp__3->SetBinError(14,0.0001593557);
   Dp__3->SetBinError(15,0.0001618164);
   Dp__3->SetBinError(16,0.0001632376);
   Dp__3->SetBinError(17,0.0001628425);
   Dp__3->SetBinError(18,0.0001615413);
   Dp__3->SetBinError(19,0.000159074);
   Dp__3->SetBinError(20,0.000154871);
   Dp__3->SetBinError(21,0.0001506461);
   Dp__3->SetBinError(22,0.0001448171);
   Dp__3->SetBinError(23,0.0001381755);
   Dp__3->SetBinError(24,0.0001312789);
   Dp__3->SetBinError(25,0.000123685);
   Dp__3->SetBinError(26,0.0001160915);
   Dp__3->SetBinError(27,0.0001080306);
   Dp__3->SetBinError(28,0.0001001863);
   Dp__3->SetBinError(29,9.260886e-05);
   Dp__3->SetBinError(30,8.512764e-05);
   Dp__3->SetBinError(31,7.69278e-05);
   Dp__3->SetBinError(32,7.029046e-05);
   Dp__3->SetBinError(33,6.3901e-05);
   Dp__3->SetBinError(34,5.744631e-05);
   Dp__3->SetBinError(35,5.153635e-05);
   Dp__3->SetBinError(36,4.57936e-05);
   Dp__3->SetBinError(37,4.008933e-05);
   Dp__3->SetBinError(38,3.533245e-05);
   Dp__3->SetBinError(39,3.013975e-05);
   Dp__3->SetBinError(40,2.585642e-05);
   Dp__3->SetBinError(41,2.195237e-05);
   Dp__3->SetBinError(42,1.749642e-05);
   Dp__3->SetBinError(43,1.400286e-05);
   Dp__3->SetBinError(44,1.096415e-05);
   Dp__3->SetBinError(45,8.387759e-06);
   Dp__3->SetBinError(46,6.236392e-06);
   Dp__3->SetBinError(47,4.220721e-06);
   Dp__3->SetBinError(48,2.913071e-06);
   Dp__3->SetBinError(49,1.897942e-06);
   Dp__3->SetBinError(50,9.747238e-07);
   Dp__3->SetBinError(51,5.569909e-07);
   Dp__3->SetEntries(2758751);
   Dp__3->SetStats(0);
   Dp__3->SetLineColor(4);
   Dp__3->SetLineWidth(2);
   Dp__3->SetMarkerColor(4);
   Dp__3->SetMarkerStyle(24);
   Dp__3->GetXaxis()->SetNdivisions(505);
   Dp__3->GetXaxis()->SetLabelFont(132);
   Dp__3->GetXaxis()->SetLabelOffset(0.01);
   Dp__3->GetXaxis()->SetLabelSize(0.06);
   Dp__3->GetXaxis()->SetTitleSize(0.072);
   Dp__3->GetXaxis()->SetTitleOffset(0.95);
   Dp__3->GetXaxis()->SetTitleFont(132);
   Dp__3->GetYaxis()->SetLabelFont(132);
   Dp__3->GetYaxis()->SetLabelOffset(0.015);
   Dp__3->GetYaxis()->SetLabelSize(0.06);
   Dp__3->GetYaxis()->SetTitleSize(0.072);
   Dp__3->GetYaxis()->SetTitleOffset(1.1);
   Dp__3->GetYaxis()->SetTitleFont(132);
   Dp__3->GetZaxis()->SetLabelFont(132);
   Dp__3->GetZaxis()->SetLabelSize(0.06);
   Dp__3->GetZaxis()->SetTitleSize(0.072);
   Dp__3->GetZaxis()->SetTitleOffset(1.2);
   Dp__3->GetZaxis()->SetTitleFont(132);
   Dp__3->Draw("same");
   TLatex *   tex = new TLatex(0.63,0.87,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.81,"#it{p}Pb forward");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.75,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.68,0.5,0.98,0.72,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("fwd","#color[1]{Min. bias}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds","#color[2]{#it{D_{s}^{+}} signal}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Dp","#color[4]{#it{D^{+}} signal}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   pad_0_0->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_1_0
   TPad *pad_1_0 = new TPad("pad_1_0", "",0.535,0,1,0.9);
   pad_1_0->Draw();
   pad_1_0->cd();
   pad_1_0->Range(-5,-0.0225,331.7241,0.09);
   pad_1_0->SetFillColor(0);
   pad_1_0->SetFillStyle(4000);
   pad_1_0->SetBorderMode(0);
   pad_1_0->SetBorderSize(0);
   pad_1_0->SetTickx(1);
   pad_1_0->SetTicky(1);
   pad_1_0->SetLeftMargin(0);
   pad_1_0->SetRightMargin(0.06451613);
   pad_1_0->SetTopMargin(0);
   pad_1_0->SetBottomMargin(0.2);
   pad_1_0->SetFrameFillStyle(4000);
   pad_1_0->SetFrameLineWidth(2);
   pad_1_0->SetFrameBorderMode(0);
   pad_1_0->SetFrameFillStyle(4000);
   pad_1_0->SetFrameLineWidth(2);
   pad_1_0->SetFrameBorderMode(0);
   
   TH1D *bwd__4 = new TH1D("bwd__4","minbias_bwd",50,-5,310);
   bwd__4->SetBinContent(1,0.02195097);
   bwd__4->SetBinContent(2,0.07790092);
   bwd__4->SetBinContent(3,0.06189031);
   bwd__4->SetBinContent(4,0.05441952);
   bwd__4->SetBinContent(5,0.05080916);
   bwd__4->SetBinContent(6,0.04884724);
   bwd__4->SetBinContent(7,0.04788213);
   bwd__4->SetBinContent(8,0.04667574);
   bwd__4->SetBinContent(9,0.04473319);
   bwd__4->SetBinContent(10,0.04347397);
   bwd__4->SetBinContent(11,0.04255113);
   bwd__4->SetBinContent(12,0.04025811);
   bwd__4->SetBinContent(13,0.03871535);
   bwd__4->SetBinContent(14,0.0372307);
   bwd__4->SetBinContent(15,0.03523179);
   bwd__4->SetBinContent(16,0.03304621);
   bwd__4->SetBinContent(17,0.0308025);
   bwd__4->SetBinContent(18,0.02851301);
   bwd__4->SetBinContent(19,0.02651058);
   bwd__4->SetBinContent(20,0.02446589);
   bwd__4->SetBinContent(21,0.02212004);
   bwd__4->SetBinContent(22,0.01996791);
   bwd__4->SetBinContent(23,0.01797253);
   bwd__4->SetBinContent(24,0.01572002);
   bwd__4->SetBinContent(25,0.01413146);
   bwd__4->SetBinContent(26,0.01221181);
   bwd__4->SetBinContent(27,0.01056866);
   bwd__4->SetBinContent(28,0.008943117);
   bwd__4->SetBinContent(29,0.007708551);
   bwd__4->SetBinContent(30,0.006669473);
   bwd__4->SetBinContent(31,0.005422579);
   bwd__4->SetBinContent(32,0.004564899);
   bwd__4->SetBinContent(33,0.003749487);
   bwd__4->SetBinContent(34,0.003066161);
   bwd__4->SetBinContent(35,0.002627635);
   bwd__4->SetBinContent(36,0.0020535);
   bwd__4->SetBinContent(37,0.001599124);
   bwd__4->SetBinContent(38,0.001229282);
   bwd__4->SetBinContent(39,0.001007377);
   bwd__4->SetBinContent(40,0.0007643388);
   bwd__4->SetBinContent(41,0.0005723736);
   bwd__4->SetBinContent(42,0.0004314816);
   bwd__4->SetBinContent(43,0.0003205292);
   bwd__4->SetBinContent(44,0.000200771);
   bwd__4->SetBinContent(45,0.0001602646);
   bwd__4->SetBinContent(46,0.000117997);
   bwd__4->SetBinContent(47,8.805747e-05);
   bwd__4->SetBinContent(48,5.283448e-05);
   bwd__4->SetBinContent(49,2.465609e-05);
   bwd__4->SetBinContent(50,2.465609e-05);
   bwd__4->SetBinContent(51,2.465609e-05);
   bwd__4->SetBinError(1,0.0001966187);
   bwd__4->SetBinError(2,0.0003703987);
   bwd__4->SetBinError(3,0.0003301486);
   bwd__4->SetBinError(4,0.0003095818);
   bwd__4->SetBinError(5,0.0002991363);
   bwd__4->SetBinError(6,0.0002933041);
   bwd__4->SetBinError(7,0.0002903921);
   bwd__4->SetBinError(8,0.0002867106);
   bwd__4->SetBinError(9,0.000280681);
   bwd__4->SetBinError(10,0.0002767023);
   bwd__4->SetBinError(11,0.0002737497);
   bwd__4->SetBinError(12,0.0002662716);
   bwd__4->SetBinError(13,0.0002611197);
   bwd__4->SetBinError(14,0.0002560641);
   bwd__4->SetBinError(15,0.0002490953);
   bwd__4->SetBinError(16,0.0002412453);
   bwd__4->SetBinError(17,0.0002329116);
   bwd__4->SetBinError(18,0.0002240885);
   bwd__4->SetBinError(19,0.0002160766);
   bwd__4->SetBinError(20,0.0002075767);
   bwd__4->SetBinError(21,0.0001973745);
   bwd__4->SetBinError(22,0.0001875273);
   bwd__4->SetBinError(23,0.000177911);
   bwd__4->SetBinError(24,0.000166389);
   bwd__4->SetBinError(25,0.0001577581);
   bwd__4->SetBinError(26,0.000146652);
   bwd__4->SetBinError(27,0.0001364294);
   bwd__4->SetBinError(28,0.0001254997);
   bwd__4->SetBinError(29,0.0001165157);
   bwd__4->SetBinError(30,0.0001083787);
   bwd__4->SetBinError(31,9.772396e-05);
   bwd__4->SetBinError(32,8.966309e-05);
   bwd__4->SetBinError(33,8.126135e-05);
   bwd__4->SetBinError(34,7.348447e-05);
   bwd__4->SetBinError(35,6.802689e-05);
   bwd__4->SetBinError(36,6.013751e-05);
   bwd__4->SetBinError(37,5.306878e-05);
   bwd__4->SetBinError(38,4.652902e-05);
   bwd__4->SetBinError(39,4.212057e-05);
   bwd__4->SetBinError(40,3.668944e-05);
   bwd__4->SetBinError(41,3.174957e-05);
   bwd__4->SetBinError(42,2.756635e-05);
   bwd__4->SetBinError(43,2.37592e-05);
   bwd__4->SetBinError(44,1.880393e-05);
   bwd__4->SetBinError(45,1.680029e-05);
   bwd__4->SetBinError(46,1.441563e-05);
   bwd__4->SetBinError(47,1.245321e-05);
   bwd__4->SetBinError(48,9.646213e-06);
   bwd__4->SetBinError(49,6.589618e-06);
   bwd__4->SetBinError(50,6.589618e-06);
   bwd__4->SetBinError(51,6.589618e-06);
   bwd__4->SetMinimum(0);
   bwd__4->SetMaximum(0.09);
   bwd__4->SetEntries(567825);
   bwd__4->SetStats(0);
   bwd__4->SetLineWidth(2);
   bwd__4->SetMarkerStyle(21);
   bwd__4->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}");
   bwd__4->GetXaxis()->SetNdivisions(505);
   bwd__4->GetXaxis()->SetLabelFont(132);
   bwd__4->GetXaxis()->SetLabelOffset(0.02);
   bwd__4->GetXaxis()->SetLabelSize(0.05);
   bwd__4->GetXaxis()->SetTitleSize(0.08);
   bwd__4->GetXaxis()->SetTickLength(0.05214953);
   bwd__4->GetXaxis()->SetTitleOffset(1.1);
   bwd__4->GetXaxis()->SetTitleFont(132);
   bwd__4->GetYaxis()->SetTitle("Arb. units");
   bwd__4->GetYaxis()->SetNdivisions(505);
   bwd__4->GetYaxis()->SetLabelFont(132);
   bwd__4->GetYaxis()->SetLabelOffset(0.02);
   bwd__4->GetYaxis()->SetLabelSize(0.05);
   bwd__4->GetYaxis()->SetTitleSize(0.09);
   bwd__4->GetYaxis()->SetTickLength(0.04602151);
   bwd__4->GetYaxis()->SetTitleOffset(0.97);
   bwd__4->GetYaxis()->SetTitleFont(132);
   bwd__4->GetZaxis()->SetLabelFont(132);
   bwd__4->GetZaxis()->SetLabelSize(0.06);
   bwd__4->GetZaxis()->SetTitleSize(0.072);
   bwd__4->GetZaxis()->SetTitleOffset(1.2);
   bwd__4->GetZaxis()->SetTitleFont(132);
   bwd__4->Draw("e");
   
   TH1D *Ds__5 = new TH1D("Ds__5","Ds_bwd",50,0,300);
   Ds__5->SetBinContent(2,3.350229e-06);
   Ds__5->SetBinContent(3,8.715304e-06);
   Ds__5->SetBinContent(4,0.0001772082);
   Ds__5->SetBinContent(5,0.00159219);
   Ds__5->SetBinContent(6,0.005182457);
   Ds__5->SetBinContent(7,0.01421873);
   Ds__5->SetBinContent(8,0.02516476);
   Ds__5->SetBinContent(9,0.03409815);
   Ds__5->SetBinContent(10,0.040806);
   Ds__5->SetBinContent(11,0.04412255);
   Ds__5->SetBinContent(12,0.04857076);
   Ds__5->SetBinContent(13,0.05183928);
   Ds__5->SetBinContent(14,0.05471591);
   Ds__5->SetBinContent(15,0.05685895);
   Ds__5->SetBinContent(16,0.05659394);
   Ds__5->SetBinContent(17,0.0567693);
   Ds__5->SetBinContent(18,0.05555541);
   Ds__5->SetBinContent(19,0.05371293);
   Ds__5->SetBinContent(20,0.05059417);
   Ds__5->SetBinContent(21,0.04706662);
   Ds__5->SetBinContent(22,0.04410917);
   Ds__5->SetBinContent(23,0.03923562);
   Ds__5->SetBinContent(24,0.03620947);
   Ds__5->SetBinContent(25,0.03159445);
   Ds__5->SetBinContent(26,0.02742074);
   Ds__5->SetBinContent(27,0.02328401);
   Ds__5->SetBinContent(28,0.02032474);
   Ds__5->SetBinContent(29,0.01673172);
   Ds__5->SetBinContent(30,0.01407701);
   Ds__5->SetBinContent(31,0.01178309);
   Ds__5->SetBinContent(32,0.008839635);
   Ds__5->SetBinContent(33,0.007391116);
   Ds__5->SetBinContent(34,0.005799556);
   Ds__5->SetBinContent(35,0.004540777);
   Ds__5->SetBinContent(36,0.003049936);
   Ds__5->SetBinContent(37,0.002573395);
   Ds__5->SetBinContent(38,0.001929987);
   Ds__5->SetBinContent(39,0.001157392);
   Ds__5->SetBinContent(40,0.0009165128);
   Ds__5->SetBinContent(41,0.0005969193);
   Ds__5->SetBinContent(42,0.0003181212);
   Ds__5->SetBinContent(43,0.0002408436);
   Ds__5->SetBinContent(44,0.0001105019);
   Ds__5->SetBinContent(45,5.237191e-05);
   Ds__5->SetBinContent(46,3.800402e-05);
   Ds__5->SetBinContent(47,1.838157e-05);
   Ds__5->SetBinContent(48,3.357889e-06);
   Ds__5->SetBinContent(49,1.774055e-06);
   Ds__5->SetBinError(2,3.350229e-06);
   Ds__5->SetBinError(3,9.487213e-06);
   Ds__5->SetBinError(4,3.15998e-05);
   Ds__5->SetBinError(5,9.328274e-05);
   Ds__5->SetBinError(6,0.0001679831);
   Ds__5->SetBinError(7,0.0002767044);
   Ds__5->SetBinError(8,0.0003667397);
   Ds__5->SetBinError(9,0.000426802);
   Ds__5->SetBinError(10,0.0004657184);
   Ds__5->SetBinError(11,0.0004854554);
   Ds__5->SetBinError(12,0.000509398);
   Ds__5->SetBinError(13,0.0005265317);
   Ds__5->SetBinError(14,0.000540805);
   Ds__5->SetBinError(15,0.0005521854);
   Ds__5->SetBinError(16,0.0005516696);
   Ds__5->SetBinError(17,0.0005536688);
   Ds__5->SetBinError(18,0.000547833);
   Ds__5->SetBinError(19,0.0005397757);
   Ds__5->SetBinError(20,0.0005247539);
   Ds__5->SetBinError(21,0.0005079985);
   Ds__5->SetBinError(22,0.000492808);
   Ds__5->SetBinError(23,0.0004666971);
   Ds__5->SetBinError(24,0.0004492605);
   Ds__5->SetBinError(25,0.0004221327);
   Ds__5->SetBinError(26,0.000395938);
   Ds__5->SetBinError(27,0.0003663645);
   Ds__5->SetBinError(28,0.0003433941);
   Ds__5->SetBinError(29,0.0003144893);
   Ds__5->SetBinError(30,0.0002889694);
   Ds__5->SetBinError(31,0.0002656804);
   Ds__5->SetBinError(32,0.0002328481);
   Ds__5->SetBinError(33,0.000214696);
   Ds__5->SetBinError(34,0.000190049);
   Ds__5->SetBinError(35,0.0001707537);
   Ds__5->SetBinError(36,0.0001432055);
   Ds__5->SetBinError(37,0.0001295263);
   Ds__5->SetBinError(38,0.0001132144);
   Ds__5->SetBinError(39,9.09333e-05);
   Ds__5->SetBinError(40,7.898363e-05);
   Ds__5->SetBinError(41,6.290493e-05);
   Ds__5->SetBinError(42,4.875821e-05);
   Ds__5->SetBinError(43,4.040294e-05);
   Ds__5->SetBinError(44,2.786245e-05);
   Ds__5->SetBinError(45,1.918368e-05);
   Ds__5->SetBinError(46,1.498702e-05);
   Ds__5->SetBinError(47,1.031436e-05);
   Ds__5->SetBinError(48,5.971603e-06);
   Ds__5->SetBinError(49,4.762892e-06);
   Ds__5->SetEntries(274640);
   Ds__5->SetStats(0);
   Ds__5->SetLineColor(2);
   Ds__5->SetLineWidth(2);
   Ds__5->SetMarkerColor(2);
   Ds__5->SetMarkerStyle(22);
   Ds__5->GetXaxis()->SetNdivisions(505);
   Ds__5->GetXaxis()->SetLabelFont(132);
   Ds__5->GetXaxis()->SetLabelOffset(0.01);
   Ds__5->GetXaxis()->SetLabelSize(0.06);
   Ds__5->GetXaxis()->SetTitleSize(0.072);
   Ds__5->GetXaxis()->SetTitleOffset(0.95);
   Ds__5->GetXaxis()->SetTitleFont(132);
   Ds__5->GetYaxis()->SetLabelFont(132);
   Ds__5->GetYaxis()->SetLabelOffset(0.015);
   Ds__5->GetYaxis()->SetLabelSize(0.06);
   Ds__5->GetYaxis()->SetTitleSize(0.072);
   Ds__5->GetYaxis()->SetTitleOffset(1.1);
   Ds__5->GetYaxis()->SetTitleFont(132);
   Ds__5->GetZaxis()->SetLabelFont(132);
   Ds__5->GetZaxis()->SetLabelSize(0.06);
   Ds__5->GetZaxis()->SetTitleSize(0.072);
   Ds__5->GetZaxis()->SetTitleOffset(1.2);
   Ds__5->GetZaxis()->SetTitleFont(132);
   Ds__5->Draw("same");
   
   TH1D *Dp__6 = new TH1D("Dp__6","Dp_bwd",50,0,300);
   Dp__6->SetBinContent(2,8.272024e-07);
   Dp__6->SetBinContent(3,1.738961e-05);
   Dp__6->SetBinContent(4,0.0002798708);
   Dp__6->SetBinContent(5,0.001796794);
   Dp__6->SetBinContent(6,0.006439906);
   Dp__6->SetBinContent(7,0.0161738);
   Dp__6->SetBinContent(8,0.02864764);
   Dp__6->SetBinContent(9,0.03822091);
   Dp__6->SetBinContent(10,0.04393151);
   Dp__6->SetBinContent(11,0.0485107);
   Dp__6->SetBinContent(12,0.05224788);
   Dp__6->SetBinContent(13,0.05501719);
   Dp__6->SetBinContent(14,0.05722473);
   Dp__6->SetBinContent(15,0.05832246);
   Dp__6->SetBinContent(16,0.05855292);
   Dp__6->SetBinContent(17,0.05788222);
   Dp__6->SetBinContent(18,0.05599628);
   Dp__6->SetBinContent(19,0.05373068);
   Dp__6->SetBinContent(20,0.0502782);
   Dp__6->SetBinContent(21,0.04651643);
   Dp__6->SetBinContent(22,0.04210946);
   Dp__6->SetBinContent(23,0.0378658);
   Dp__6->SetBinContent(24,0.03331653);
   Dp__6->SetBinContent(25,0.02903853);
   Dp__6->SetBinContent(26,0.02504092);
   Dp__6->SetBinContent(27,0.02094916);
   Dp__6->SetBinContent(28,0.01763059);
   Dp__6->SetBinContent(29,0.01453911);
   Dp__6->SetBinContent(30,0.01170593);
   Dp__6->SetBinContent(31,0.009429311);
   Dp__6->SetBinContent(32,0.007468552);
   Dp__6->SetBinContent(33,0.005780179);
   Dp__6->SetBinContent(34,0.004354904);
   Dp__6->SetBinContent(35,0.003322231);
   Dp__6->SetBinContent(36,0.002404539);
   Dp__6->SetBinContent(37,0.001760045);
   Dp__6->SetBinContent(38,0.001238192);
   Dp__6->SetBinContent(39,0.000866572);
   Dp__6->SetBinContent(40,0.0005705823);
   Dp__6->SetBinContent(41,0.000350387);
   Dp__6->SetBinContent(42,0.0002219147);
   Dp__6->SetBinContent(43,0.0001295149);
   Dp__6->SetBinContent(44,5.769383e-05);
   Dp__6->SetBinContent(45,3.805196e-05);
   Dp__6->SetBinContent(46,1.536778e-05);
   Dp__6->SetBinContent(47,5.325532e-06);
   Dp__6->SetBinContent(48,2.255248e-06);
   Dp__6->SetBinContent(49,1.656288e-07);
   Dp__6->SetBinContent(50,-1.508523e-07);
   Dp__6->SetBinError(2,5.84953e-07);
   Dp__6->SetBinError(3,2.889012e-06);
   Dp__6->SetBinError(4,1.0919e-05);
   Dp__6->SetBinError(5,2.76744e-05);
   Dp__6->SetBinError(6,5.21542e-05);
   Dp__6->SetBinError(7,8.245999e-05);
   Dp__6->SetBinError(8,0.0001095911);
   Dp__6->SetBinError(9,0.000126616);
   Dp__6->SetBinError(10,0.0001359144);
   Dp__6->SetBinError(11,0.0001428875);
   Dp__6->SetBinError(12,0.000148563);
   Dp__6->SetBinError(13,0.0001526277);
   Dp__6->SetBinError(14,0.0001558394);
   Dp__6->SetBinError(15,0.0001574494);
   Dp__6->SetBinError(16,0.0001580032);
   Dp__6->SetBinError(17,0.0001573319);
   Dp__6->SetBinError(18,0.0001550428);
   Dp__6->SetBinError(19,0.0001520823);
   Dp__6->SetBinError(20,0.0001473909);
   Dp__6->SetBinError(21,0.0001419441);
   Dp__6->SetBinError(22,0.00013539);
   Dp__6->SetBinError(23,0.0001286579);
   Dp__6->SetBinError(24,0.000121018);
   Dp__6->SetBinError(25,0.0001132733);
   Dp__6->SetBinError(26,0.0001054095);
   Dp__6->SetBinError(27,9.673604e-05);
   Dp__6->SetBinError(28,8.906378e-05);
   Dp__6->SetBinError(29,8.109358e-05);
   Dp__6->SetBinError(30,7.317547e-05);
   Dp__6->SetBinError(31,6.588591e-05);
   Dp__6->SetBinError(32,5.873539e-05);
   Dp__6->SetBinError(33,5.197692e-05);
   Dp__6->SetBinError(34,4.526054e-05);
   Dp__6->SetBinError(35,3.971977e-05);
   Dp__6->SetBinError(36,3.390538e-05);
   Dp__6->SetBinError(37,2.922603e-05);
   Dp__6->SetBinError(38,2.448913e-05);
   Dp__6->SetBinError(39,2.071019e-05);
   Dp__6->SetBinError(40,1.677967e-05);
   Dp__6->SetBinError(41,1.317532e-05);
   Dp__6->SetBinError(42,1.059135e-05);
   Dp__6->SetBinError(43,8.063085e-06);
   Dp__6->SetBinError(44,5.56518e-06);
   Dp__6->SetBinError(45,4.395241e-06);
   Dp__6->SetBinError(46,2.789937e-06);
   Dp__6->SetBinError(47,1.59398e-06);
   Dp__6->SetBinError(48,1.168684e-06);
   Dp__6->SetBinError(49,4.476772e-07);
   Dp__6->SetBinError(50,1.508523e-07);
   Dp__6->SetEntries(3035847);
   Dp__6->SetStats(0);
   Dp__6->SetLineColor(4);
   Dp__6->SetLineWidth(2);
   Dp__6->SetMarkerColor(4);
   Dp__6->SetMarkerStyle(24);
   Dp__6->GetXaxis()->SetNdivisions(505);
   Dp__6->GetXaxis()->SetLabelFont(132);
   Dp__6->GetXaxis()->SetLabelOffset(0.01);
   Dp__6->GetXaxis()->SetLabelSize(0.06);
   Dp__6->GetXaxis()->SetTitleSize(0.072);
   Dp__6->GetXaxis()->SetTitleOffset(0.95);
   Dp__6->GetXaxis()->SetTitleFont(132);
   Dp__6->GetYaxis()->SetLabelFont(132);
   Dp__6->GetYaxis()->SetLabelOffset(0.015);
   Dp__6->GetYaxis()->SetLabelSize(0.06);
   Dp__6->GetYaxis()->SetTitleSize(0.072);
   Dp__6->GetYaxis()->SetTitleOffset(1.1);
   Dp__6->GetYaxis()->SetTitleFont(132);
   Dp__6->GetZaxis()->SetLabelFont(132);
   Dp__6->GetZaxis()->SetLabelSize(0.06);
   Dp__6->GetZaxis()->SetTitleSize(0.072);
   Dp__6->GetZaxis()->SetTitleOffset(1.2);
   Dp__6->GetZaxis()->SetTitleFont(132);
   Dp__6->Draw("same");
      tex = new TLatex(0.51,0.87,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.51,0.81,"Pb#it{p} backward");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.51,0.75,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.58,0.5,0.88,0.72,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("fwd","#color[1]{Min. bias}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds","#color[2]{#it{D_{s}^{+}} signal}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Dp","#color[4]{#it{D^{+}} signal}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   pad_1_0->Modified();
   C->cd();
   C->Modified();
   C->cd();
   C->SetSelected(C);
}


==> figs/Fig5a.C <==
void DspA_mass()
{
//=========Macro generated from canvas: can/
//=========  (Fri Nov 10 00:23:29 2023) by ROOT version 6.22/00
   TCanvas *can = new TCanvas("can", "",718,1463,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->Range(1858.4,-150.5585,2069.067,790.432);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.15);
   can->SetTopMargin(0.08);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   TH1D *frame_3327610__1 = new TH1D("frame_3327610__1","A RooPlot of \"#it{M}(#it{KK#pi})\"",100,1890,2048);
   frame_3327610__1->SetBinContent(1,715.1527);
   frame_3327610__1->SetMaximum(715.1527);
   frame_3327610__1->SetEntries(1);
   frame_3327610__1->SetDirectory(0);
   frame_3327610__1->SetStats(0);
   frame_3327610__1->SetLineWidth(2);
   frame_3327610__1->SetMarkerStyle(20);
   frame_3327610__1->GetXaxis()->SetTitle("#it{M}(#it{KK}#it{#pi}) [MeV/#it{c}^{2}]");
   frame_3327610__1->GetXaxis()->SetNdivisions(505);
   frame_3327610__1->GetXaxis()->SetLabelFont(132);
   frame_3327610__1->GetXaxis()->SetLabelOffset(0.01);
   frame_3327610__1->GetXaxis()->SetLabelSize(0.06);
   frame_3327610__1->GetXaxis()->SetTitleSize(0.072);
   frame_3327610__1->GetXaxis()->SetTitleOffset(0.95);
   frame_3327610__1->GetXaxis()->SetTitleFont(132);
   frame_3327610__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_3327610__1->GetYaxis()->SetLabelFont(132);
   frame_3327610__1->GetYaxis()->SetLabelOffset(0.015);
   frame_3327610__1->GetYaxis()->SetLabelSize(0.06);
   frame_3327610__1->GetYaxis()->SetTitleSize(0.072);
   frame_3327610__1->GetYaxis()->SetTitleOffset(1.1);
   frame_3327610__1->GetYaxis()->SetTitleFont(132);
   frame_3327610__1->GetZaxis()->SetLabelFont(132);
   frame_3327610__1->GetZaxis()->SetLabelSize(0.06);
   frame_3327610__1->GetZaxis()->SetTitleSize(0.072);
   frame_3327610__1->GetZaxis()->SetTitleOffset(1.2);
   frame_3327610__1->GetZaxis()->SetTitleFont(132);
   frame_3327610__1->Draw("FUNC");
   
   Double_t data_fx3001[79] = {
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943,
   1945,
   1947,
   1949,
   1951,
   1953,
   1955,
   1957,
   1959,
   1961,
   1963,
   1965,
   1967,
   1969,
   1971,
   1973,
   1975,
   1977,
   1979,
   1981,
   1983,
   1985,
   1987,
   1989,
   1991,
   1993,
   1995,
   1997,
   1999,
   2001,
   2003,
   2005,
   2007,
   2009,
   2011,
   2013,
   2015,
   2017,
   2019,
   2021,
   2023,
   2025,
   2027,
   2029,
   2031,
   2033,
   2035,
   2037,
   2039,
   2041,
   2043,
   2045,
   2047};
   Double_t data_fy3001[79] = {
   25,
   23,
   25,
   22,
   22,
   32,
   24,
   21,
   26,
   26,
   22,
   20,
   14,
   25,
   18,
   15,
   27,
   29,
   21,
   21,
   27,
   21,
   11,
   32,
   24,
   23,
   30,
   25,
   21,
   25,
   37,
   37,
   62,
   98,
   145,
   246,
   378,
   487,
   613,
   655,
   595,
   466,
   362,
   222,
   157,
   102,
   58,
   51,
   43,
   26,
   21,
   25,
   14,
   20,
   24,
   18,
   17,
   15,
   23,
   13,
   19,
   16,
   15,
   17,
   19,
   13,
   15,
   18,
   23,
   17,
   14,
   16,
   12,
   18,
   12,
   12,
   14,
   23,
   11};
   Double_t data_felx3001[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[79] = {
   4.966335,
   4.760717,
   4.966335,
   4.654502,
   4.654502,
   5.627135,
   4.864612,
   4.545807,
   5.066015,
   5.066015,
   4.654502,
   4.434448,
   3.6965,
   4.966335,
   4.202887,
   3.82938,
   5.163771,
   5.353932,
   4.545807,
   4.545807,
   5.163771,
   4.545807,
   3.265579,
   5.627135,
   4.864612,
   4.760717,
   5.446522,
   4.966335,
   4.545807,
   4.966335,
   6.055143,
   6.055143,
   7.852713,
   9.882579,
   11.55197,
   15.19235,
   18.94865,
   21.57374,
   24.26388,
   25.09785,
   23.89775,
   21.09282,
   18.53287,
   14.40805,
   12.03994,
   9.611874,
   7.593751,
   7.117933,
   6.531834,
   5.066015,
   4.545807,
   4.966335,
   3.6965,
   4.434448,
   4.864612,
   4.202887,
   4.082184,
   3.82938,
   4.760717,
   3.558662,
   4.320219,
   3.957801,
   3.82938,
   4.082184,
   4.320219,
   3.558662,
   3.82938,
   4.202887,
   4.760717,
   4.082184,
   3.6965,
   3.957801,
   3.415266,
   4.202887,
   3.415266,
   3.415266,
   3.6965,
   4.760717,
   3.265579};
   Double_t data_fehx3001[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[79] = {
   6.066589,
   5.865235,
   6.066589,
   5.761366,
   5.761366,
   6.715753,
   5.966932,
   5.655182,
   6.164324,
   6.164324,
   5.761366,
   5.546519,
   4.830381,
   6.066589,
   5.321007,
   4.958738,
   6.260244,
   6.44702,
   5.655182,
   5.655182,
   6.260244,
   5.655182,
   4.416521,
   6.715753,
   5.966932,
   5.865235,
   6.538046,
   6.066589,
   5.655182,
   6.066589,
   7.137555,
   7.137555,
   8.916365,
   10.93319,
   12.55197,
   16.19235,
   19.94865,
   22.57374,
   25.26388,
   26.09785,
   24.89775,
   22.09282,
   19.53287,
   15.40805,
   13.03994,
   10.61187,
   8.659564,
   8.188122,
   7.608278,
   6.164324,
   5.655182,
   6.066589,
   4.830381,
   5.546519,
   5.966932,
   5.321007,
   5.203719,
   4.958738,
   5.865235,
   4.697573,
   5.435196,
   5.083066,
   4.958738,
   5.203719,
   5.435196,
   4.697573,
   4.958738,
   5.321007,
   5.865235,
   5.203719,
   4.830381,
   5.083066,
   4.559819,
   5.321007,
   4.559819,
   4.559819,
   4.830381,
   5.865235,
   4.416521};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(79,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Ds_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of Mass_plot__Ds_MM",100,1874.2,2063.8);
   Graph_data3001->SetMinimum(6.960979);
   Graph_data3001->SetMaximum(748.4342);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t model_fx1[142] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1953.2,
   1953.99,
   1954.78,
   1955.57,
   1956.36,
   1957.15,
   1957.94,
   1958.73,
   1959.125,
   1959.52,
   1959.915,
   1960.31,
   1960.705,
   1961.1,
   1961.89,
   1962.68,
   1964.26,
   1965.05,
   1965.445,
   1965.84,
   1966.235,
   1966.63,
   1967.025,
   1967.42,
   1967.815,
   1968.21,
   1968.605,
   1969,
   1969.395,
   1969.79,
   1970.185,
   1970.58,
   1970.975,
   1971.37,
   1971.765,
   1972.16,
   1972.555,
   1972.95,
   1973.74,
   1974.53,
   1975.32,
   1976.11,
   1976.505,
   1976.9,
   1977.295,
   1977.69,
   1978.085,
   1978.48,
   1978.875,
   1979.27,
   1980.06,
   1980.85,
   1981.64,
   1982.43,
   1983.22,
   1984.01,
   1984.8,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t model_fy1[142] = {
   0,
   24.18478,
   24.18478,
   24.10229,
   24.02012,
   23.9383,
   23.85686,
   23.77584,
   23.69526,
   23.61519,
   23.53566,
   23.45673,
   23.37847,
   23.30096,
   23.22427,
   23.14851,
   23.07379,
   23.00026,
   22.92807,
   22.85742,
   22.78853,
   22.7217,
   22.65725,
   22.59562,
   22.53733,
   22.48306,
   22.43368,
   22.39032,
   22.35449,
   22.32828,
   22.31457,
   22.3176,
   22.3437,
   22.40288,
   22.51195,
   22.70141,
   23.03318,
   23.65497,
   25.02524,
   27.73272,
   31.93271,
   38.29838,
   47.88872,
   54.40755,
   62.47736,
   72.50362,
   84.9847,
   100.5068,
   119.7204,
   143.2924,
   156.9074,
   171.8295,
   188.1084,
   205.7757,
   224.8412,
   245.2889,
   290.1138,
   339.471,
   445.7017,
   498.1317,
   522.992,
   546.4612,
   568.1748,
   587.7812,
   604.9515,
   619.3891,
   630.8384,
   639.0929,
   644.0014,
   645.4732,
   643.4805,
   638.06,
   629.3108,
   617.3921,
   602.5176,
   584.949,
   564.9879,
   542.967,
   519.2401,
   494.1728,
   441.4785,
   387.6854,
   335.2405,
   286.0702,
   263.1523,
   241.5046,
   221.2013,
   202.284,
   184.765,
   168.6313,
   153.8485,
   140.3648,
   117.0256,
   97.99965,
   82.61919,
   70.23689,
   60.27211,
   52.23289,
   45.72,
   36.08847,
   29.63559,
   25.32017,
   22.47842,
   20.64989,
   19.50076,
   18.79045,
   18.35171,
   18.07373,
   17.8868,
   17.74922,
   17.63727,
   17.53807,
   17.44496,
   17.35463,
   17.26552,
   17.17693,
   17.08855,
   17.00025,
   16.91199,
   16.82373,
   16.73548,
   16.64723,
   16.55897,
   16.47072,
   16.38247,
   16.29422,
   16.20597,
   16.11772,
   16.02947,
   15.94122,
   15.85296,
   15.76471,
   15.67646,
   15.58821,
   15.49996,
   15.41171,
   15.32346,
   15.23521,
   15.14696,
   15.14696,
   0,
   15.14696};
   TGraph *graph = new TGraph(142,model_fx1,model_fy1);
   graph->SetName("model");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model1 = new TH1F("Graph_model1","Projection of CBS+bkg",142,1872.304,2065.696);
   Graph_model1->SetMinimum(0);
   Graph_model1->SetMaximum(710.0205);
   Graph_model1->SetDirectory(0);
   Graph_model1->SetStats(0);
   Graph_model1->SetLineWidth(2);
   Graph_model1->SetMarkerStyle(20);
   Graph_model1->GetXaxis()->SetNdivisions(505);
   Graph_model1->GetXaxis()->SetLabelFont(132);
   Graph_model1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model1->GetXaxis()->SetLabelSize(0.06);
   Graph_model1->GetXaxis()->SetTitleSize(0.072);
   Graph_model1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model1->GetXaxis()->SetTitleFont(132);
   Graph_model1->GetYaxis()->SetLabelFont(132);
   Graph_model1->GetYaxis()->SetLabelOffset(0.015);
   Graph_model1->GetYaxis()->SetLabelSize(0.06);
   Graph_model1->GetYaxis()->SetTitleSize(0.072);
   Graph_model1->GetYaxis()->SetTitleOffset(1.1);
   Graph_model1->GetYaxis()->SetTitleFont(132);
   Graph_model1->GetZaxis()->SetLabelFont(132);
   Graph_model1->GetZaxis()->SetLabelSize(0.06);
   Graph_model1->GetZaxis()->SetTitleSize(0.072);
   Graph_model1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model1);
   
   graph->Draw("l");
   
   Double_t sign_fx2[143] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1953.2,
   1953.99,
   1954.78,
   1955.57,
   1956.36,
   1957.15,
   1957.94,
   1958.73,
   1959.125,
   1959.52,
   1959.915,
   1960.31,
   1960.705,
   1961.1,
   1961.495,
   1961.89,
   1962.68,
   1964.26,
   1965.05,
   1965.445,
   1965.84,
   1966.235,
   1966.63,
   1967.025,
   1967.42,
   1967.815,
   1968.21,
   1968.605,
   1969,
   1969.395,
   1969.79,
   1970.185,
   1970.58,
   1970.975,
   1971.37,
   1971.765,
   1972.16,
   1972.555,
   1972.95,
   1973.74,
   1974.53,
   1975.32,
   1976.11,
   1976.505,
   1976.9,
   1977.295,
   1977.69,
   1978.085,
   1978.48,
   1978.875,
   1979.27,
   1980.06,
   1980.85,
   1981.64,
   1982.43,
   1983.22,
   1984.01,
   1984.8,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t sign_fy2[143] = {
   0,
   0.2127078,
   0.2127078,
   0.2184702,
   0.2245536,
   0.2309855,
   0.2377966,
   0.2450217,
   0.2526996,
   0.2608742,
   0.2695954,
   0.2789199,
   0.2889125,
   0.2996477,
   0.3112114,
   0.3237035,
   0.3372404,
   0.3519589,
   0.3680208,
   0.3856187,
   0.4049842,
   0.4263976,
   0.4502018,
   0.476821,
   0.5067858,
   0.5407694,
   0.5796382,
   0.6245273,
   0.6769527,
   0.7389862,
   0.8135358,
   0.9048143,
   1.019164,
   1.1666,
   1.363918,
   1.641631,
   2.061648,
   2.771686,
   4.230209,
   7.025947,
   11.31419,
   17.7681,
   27.4467,
   34.00965,
   42.12358,
   52.19398,
   64.71918,
   80.2854,
   99.54316,
   123.1592,
   136.7963,
   151.7405,
   168.0414,
   185.7308,
   204.8184,
   225.2881,
   247.094,
   270.1571,
   319.5585,
   425.8775,
   478.3516,
   503.234,
   526.7252,
   548.4608,
   568.0893,
   585.2817,
   599.7414,
   611.2127,
   619.4892,
   624.4198,
   625.9136,
   623.9431,
   618.5446,
   609.8175,
   597.9209,
   583.0684,
   565.5218,
   545.5828,
   523.5839,
   499.8792,
   474.8339,
   422.1837,
   368.4348,
   316.034,
   266.9078,
   244.012,
   222.3863,
   202.1051,
   183.2098,
   165.7129,
   149.6013,
   134.8405,
   121.3789,
   98.08385,
   79.10202,
   63.76568,
   51.42751,
   41.50685,
   33.51176,
   27.043,
   17.49972,
   11.13509,
   6.907924,
   4.154425,
   2.41414,
   1.353262,
   0.7312065,
   0.3807145,
   0.1909886,
   0.0923093,
   0.04298407,
   0.01928377,
   0.008334853,
   0.003470768,
   0.001392434,
   0.0005382022,
   0.0002004185,
   7.190376e-05,
   2.485347e-05,
   8.276447e-06,
   2.655354e-06,
   8.207718e-07,
   2.444241e-07,
   7.01273e-08,
   1.938437e-08,
   5.162237e-09,
   1.324481e-09,
   3.273973e-10,
   7.79697e-11,
   1.78895e-11,
   3.954506e-12,
   8.421854e-13,
   1.728004e-13,
   3.415886e-14,
   6.505542e-15,
   1.193672e-15,
   2.110126e-16,
   3.593794e-17,
   5.896841e-18,
   9.321961e-19,
   9.321961e-19,
   0,
   9.321961e-19};
   graph = new TGraph(143,sign_fx2,sign_fy2);
   graph->SetName("sign");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sign2 = new TH1F("Graph_sign2","Projection of CBS+bkg",143,1872.304,2065.696);
   Graph_sign2->SetMinimum(0);
   Graph_sign2->SetMaximum(688.505);
   Graph_sign2->SetDirectory(0);
   Graph_sign2->SetStats(0);
   Graph_sign2->SetLineWidth(2);
   Graph_sign2->SetMarkerStyle(20);
   Graph_sign2->GetXaxis()->SetNdivisions(505);
   Graph_sign2->GetXaxis()->SetLabelFont(132);
   Graph_sign2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sign2->GetXaxis()->SetLabelSize(0.06);
   Graph_sign2->GetXaxis()->SetTitleSize(0.072);
   Graph_sign2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sign2->GetXaxis()->SetTitleFont(132);
   Graph_sign2->GetYaxis()->SetLabelFont(132);
   Graph_sign2->GetYaxis()->SetLabelOffset(0.015);
   Graph_sign2->GetYaxis()->SetLabelSize(0.06);
   Graph_sign2->GetYaxis()->SetTitleSize(0.072);
   Graph_sign2->GetYaxis()->SetTitleOffset(1.1);
   Graph_sign2->GetYaxis()->SetTitleFont(132);
   Graph_sign2->GetZaxis()->SetLabelFont(132);
   Graph_sign2->GetZaxis()->SetLabelSize(0.06);
   Graph_sign2->GetZaxis()->SetTitleSize(0.072);
   Graph_sign2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sign2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sign2);
   
   graph->Draw("l");
   
   Double_t bkgn_fx3[106] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1953.2,
   1954.78,
   1956.36,
   1957.94,
   1959.52,
   1961.1,
   1962.68,
   1964.26,
   1965.84,
   1967.42,
   1969,
   1970.58,
   1972.16,
   1973.74,
   1975.32,
   1976.9,
   1978.48,
   1980.06,
   1981.64,
   1983.22,
   1984.8,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t bkgn_fy3[106] = {
   0,
   23.97207,
   23.97207,
   23.88382,
   23.79557,
   23.70732,
   23.61907,
   23.53081,
   23.44256,
   23.35431,
   23.26606,
   23.17781,
   23.08956,
   23.00131,
   22.91306,
   22.82481,
   22.73655,
   22.6483,
   22.56005,
   22.4718,
   22.38355,
   22.2953,
   22.20705,
   22.1188,
   22.03054,
   21.94229,
   21.85404,
   21.76579,
   21.67754,
   21.58929,
   21.50104,
   21.41279,
   21.32454,
   21.23628,
   21.14803,
   21.05978,
   20.97153,
   20.88328,
   20.79503,
   20.70678,
   20.61853,
   20.53028,
   20.44202,
   20.35377,
   20.26552,
   20.17727,
   20.08902,
   20.00077,
   19.91252,
   19.82427,
   19.73602,
   19.64776,
   19.55951,
   19.47126,
   19.38301,
   19.29476,
   19.20651,
   19.11826,
   19.03001,
   18.94175,
   18.8535,
   18.76525,
   18.677,
   18.58875,
   18.5005,
   18.41225,
   18.324,
   18.23575,
   18.14749,
   18.05924,
   17.97099,
   17.88274,
   17.79449,
   17.70624,
   17.61799,
   17.52974,
   17.44149,
   17.35323,
   17.26498,
   17.17673,
   17.08848,
   17.00023,
   16.91198,
   16.82373,
   16.73548,
   16.64723,
   16.55897,
   16.47072,
   16.38247,
   16.29422,
   16.20597,
   16.11772,
   16.02947,
   15.94122,
   15.85296,
   15.76471,
   15.67646,
   15.58821,
   15.49996,
   15.41171,
   15.32346,
   15.23521,
   15.14696,
   15.14696,
   0,
   15.14696};
   graph = new TGraph(106,bkgn_fx3,bkgn_fy3);
   graph->SetName("bkgn");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgn3 = new TH1F("Graph_bkgn3","Projection of CBS+bkg",106,1872.304,2065.696);
   Graph_bkgn3->SetMinimum(0);
   Graph_bkgn3->SetMaximum(26.36928);
   Graph_bkgn3->SetDirectory(0);
   Graph_bkgn3->SetStats(0);
   Graph_bkgn3->SetLineWidth(2);
   Graph_bkgn3->SetMarkerStyle(20);
   Graph_bkgn3->GetXaxis()->SetNdivisions(505);
   Graph_bkgn3->GetXaxis()->SetLabelFont(132);
   Graph_bkgn3->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgn3->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgn3->GetXaxis()->SetTitleFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelOffset(0.015);
   Graph_bkgn3->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetYaxis()->SetTitleOffset(1.1);
   Graph_bkgn3->GetYaxis()->SetTitleFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgn3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgn3);
   
   graph->Draw("l");
   
   Double_t data_fx3002[79] = {
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943,
   1945,
   1947,
   1949,
   1951,
   1953,
   1955,
   1957,
   1959,
   1961,
   1963,
   1965,
   1967,
   1969,
   1971,
   1973,
   1975,
   1977,
   1979,
   1981,
   1983,
   1985,
   1987,
   1989,
   1991,
   1993,
   1995,
   1997,
   1999,
   2001,
   2003,
   2005,
   2007,
   2009,
   2011,
   2013,
   2015,
   2017,
   2019,
   2021,
   2023,
   2025,
   2027,
   2029,
   2031,
   2033,
   2035,
   2037,
   2039,
   2041,
   2043,
   2045,
   2047};
   Double_t data_fy3002[79] = {
   25,
   23,
   25,
   22,
   22,
   32,
   24,
   21,
   26,
   26,
   22,
   20,
   14,
   25,
   18,
   15,
   27,
   29,
   21,
   21,
   27,
   21,
   11,
   32,
   24,
   23,
   30,
   25,
   21,
   25,
   37,
   37,
   62,
   98,
   145,
   246,
   378,
   487,
   613,
   655,
   595,
   466,
   362,
   222,
   157,
   102,
   58,
   51,
   43,
   26,
   21,
   25,
   14,
   20,
   24,
   18,
   17,
   15,
   23,
   13,
   19,
   16,
   15,
   17,
   19,
   13,
   15,
   18,
   23,
   17,
   14,
   16,
   12,
   18,
   12,
   12,
   14,
   23,
   11};
   Double_t data_felx3002[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3002[79] = {
   4.966335,
   4.760717,
   4.966335,
   4.654502,
   4.654502,
   5.627135,
   4.864612,
   4.545807,
   5.066015,
   5.066015,
   4.654502,
   4.434448,
   3.6965,
   4.966335,
   4.202887,
   3.82938,
   5.163771,
   5.353932,
   4.545807,
   4.545807,
   5.163771,
   4.545807,
   3.265579,
   5.627135,
   4.864612,
   4.760717,
   5.446522,
   4.966335,
   4.545807,
   4.966335,
   6.055143,
   6.055143,
   7.852713,
   9.882579,
   11.55197,
   15.19235,
   18.94865,
   21.57374,
   24.26388,
   25.09785,
   23.89775,
   21.09282,
   18.53287,
   14.40805,
   12.03994,
   9.611874,
   7.593751,
   7.117933,
   6.531834,
   5.066015,
   4.545807,
   4.966335,
   3.6965,
   4.434448,
   4.864612,
   4.202887,
   4.082184,
   3.82938,
   4.760717,
   3.558662,
   4.320219,
   3.957801,
   3.82938,
   4.082184,
   4.320219,
   3.558662,
   3.82938,
   4.202887,
   4.760717,
   4.082184,
   3.6965,
   3.957801,
   3.415266,
   4.202887,
   3.415266,
   3.415266,
   3.6965,
   4.760717,
   3.265579};
   Double_t data_fehx3002[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3002[79] = {
   6.066589,
   5.865235,
   6.066589,
   5.761366,
   5.761366,
   6.715753,
   5.966932,
   5.655182,
   6.164324,
   6.164324,
   5.761366,
   5.546519,
   4.830381,
   6.066589,
   5.321007,
   4.958738,
   6.260244,
   6.44702,
   5.655182,
   5.655182,
   6.260244,
   5.655182,
   4.416521,
   6.715753,
   5.966932,
   5.865235,
   6.538046,
   6.066589,
   5.655182,
   6.066589,
   7.137555,
   7.137555,
   8.916365,
   10.93319,
   12.55197,
   16.19235,
   19.94865,
   22.57374,
   25.26388,
   26.09785,
   24.89775,
   22.09282,
   19.53287,
   15.40805,
   13.03994,
   10.61187,
   8.659564,
   8.188122,
   7.608278,
   6.164324,
   5.655182,
   6.066589,
   4.830381,
   5.546519,
   5.966932,
   5.321007,
   5.203719,
   4.958738,
   5.865235,
   4.697573,
   5.435196,
   5.083066,
   4.958738,
   5.203719,
   5.435196,
   4.697573,
   4.958738,
   5.321007,
   5.865235,
   5.203719,
   4.830381,
   5.083066,
   4.559819,
   5.321007,
   4.559819,
   4.559819,
   4.830381,
   5.865235,
   4.416521};
   grae = new TGraphAsymmErrors(79,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Ds_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of Mass_plot__Ds_MM",100,1874.2,2063.8);
   Graph_data3002->SetMinimum(6.960979);
   Graph_data3002->SetMaximum(748.4342);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_3327610__2 = new TH1D("frame_3327610__2","A RooPlot of \"#it{M}(#it{KK#pi})\"",100,1890,2048);
   frame_3327610__2->SetBinContent(1,715.1527);
   frame_3327610__2->SetMaximum(715.1527);
   frame_3327610__2->SetEntries(1);
   frame_3327610__2->SetDirectory(0);
   frame_3327610__2->SetStats(0);
   frame_3327610__2->SetLineWidth(2);
   frame_3327610__2->SetMarkerStyle(20);
   frame_3327610__2->GetXaxis()->SetTitle("#it{M}(#it{KK}#it{#pi}) [MeV/#it{c}^{2}]");
   frame_3327610__2->GetXaxis()->SetNdivisions(505);
   frame_3327610__2->GetXaxis()->SetLabelFont(132);
   frame_3327610__2->GetXaxis()->SetLabelOffset(0.01);
   frame_3327610__2->GetXaxis()->SetLabelSize(0.06);
   frame_3327610__2->GetXaxis()->SetTitleSize(0.072);
   frame_3327610__2->GetXaxis()->SetTitleOffset(0.95);
   frame_3327610__2->GetXaxis()->SetTitleFont(132);
   frame_3327610__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_3327610__2->GetYaxis()->SetLabelFont(132);
   frame_3327610__2->GetYaxis()->SetLabelOffset(0.015);
   frame_3327610__2->GetYaxis()->SetLabelSize(0.06);
   frame_3327610__2->GetYaxis()->SetTitleSize(0.072);
   frame_3327610__2->GetYaxis()->SetTitleOffset(1.1);
   frame_3327610__2->GetYaxis()->SetTitleFont(132);
   frame_3327610__2->GetZaxis()->SetLabelFont(132);
   frame_3327610__2->GetZaxis()->SetLabelSize(0.06);
   frame_3327610__2->GetZaxis()->SetTitleSize(0.072);
   frame_3327610__2->GetZaxis()->SetTitleOffset(1.2);
   frame_3327610__2->GetZaxis()->SetTitleFont(132);
   frame_3327610__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sign","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgn","Background","l");
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.73,0.35,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"2.3< #it{y}* <2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> figs/Fig5b.C <==
void DspA_ip()
{
//=========Macro generated from canvas: can_3_0_1/
//=========  (Fri Nov 10 00:28:25 2023) by ROOT version 6.22/00
   TCanvas *can_3_0_1 = new TCanvas("can_3_0_1", "",0,0,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_3_0_1->Range(-7,-186.157,6.333333,767.5441);
   can_3_0_1->SetFillColor(0);
   can_3_0_1->SetBorderMode(0);
   can_3_0_1->SetBorderSize(2);
   can_3_0_1->SetTickx(1);
   can_3_0_1->SetTicky(1);
   can_3_0_1->SetLeftMargin(0.15);
   can_3_0_1->SetTopMargin(0.08);
   can_3_0_1->SetBottomMargin(0.16);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_5ce5c50__1 = new TH1D("frame_5ce5c50__1","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_5ce5c50__1->SetBinContent(1,691.248);
   frame_5ce5c50__1->SetMinimum(-33.56482);
   frame_5ce5c50__1->SetMaximum(691.248);
   frame_5ce5c50__1->SetEntries(1);
   frame_5ce5c50__1->SetDirectory(0);
   frame_5ce5c50__1->SetStats(0);
   frame_5ce5c50__1->SetLineWidth(2);
   frame_5ce5c50__1->SetMarkerStyle(20);
   frame_5ce5c50__1->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_5ce5c50__1->GetXaxis()->SetNdivisions(505);
   frame_5ce5c50__1->GetXaxis()->SetLabelFont(132);
   frame_5ce5c50__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5ce5c50__1->GetXaxis()->SetLabelSize(0.06);
   frame_5ce5c50__1->GetXaxis()->SetTitleSize(0.072);
   frame_5ce5c50__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5ce5c50__1->GetXaxis()->SetTitleFont(132);
   frame_5ce5c50__1->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_5ce5c50__1->GetYaxis()->SetLabelFont(132);
   frame_5ce5c50__1->GetYaxis()->SetLabelOffset(0.015);
   frame_5ce5c50__1->GetYaxis()->SetLabelSize(0.06);
   frame_5ce5c50__1->GetYaxis()->SetTitleSize(0.072);
   frame_5ce5c50__1->GetYaxis()->SetTitleOffset(1.1);
   frame_5ce5c50__1->GetYaxis()->SetTitleFont(132);
   frame_5ce5c50__1->GetZaxis()->SetLabelFont(132);
   frame_5ce5c50__1->GetZaxis()->SetLabelSize(0.06);
   frame_5ce5c50__1->GetZaxis()->SetTitleSize(0.072);
   frame_5ce5c50__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5ce5c50__1->GetZaxis()->SetTitleFont(132);
   frame_5ce5c50__1->Draw("FUNC");
   
   Double_t Data_Ds+_fx3001[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t Data_Ds+_fy3001[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.088937,
   0,
   0,
   1.001816,
   3.143415,
   0,
   3.89593,
   12.36246,
   13.446,
   17.5951,
   35.73029,
   53.38204,
   94.0347,
   128.5781,
   207.4177,
   286.3638,
   436.0917,
   546.8882,
   632.6093,
   548.4081,
   429.3505,
   262.7497,
   126.5361,
   87.25393,
   77.16369,
   86.43243,
   71.53098,
   73.54361,
   61.63237,
   60.63769,
   60.99867,
   35.71074,
   30.42517,
   12.82417,
   11.26928,
   -0.3093911,
   0.05550274,
   0,
   0,
   0,
   -0.2902588,
   0};
   Double_t Data_Ds+_felx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Ds+_fely3001[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.477102,
   0,
   0,
   1.001816,
   1.814924,
   0,
   2.116295,
   3.573809,
   3.731867,
   4.309206,
   6.101776,
   7.513229,
   9.870378,
   11.55774,
   14.65148,
   17.19577,
   21.30826,
   23.8383,
   25.69264,
   24.02731,
   21.27918,
   17.04508,
   12.27817,
   10.75237,
   10.86834,
   11.08716,
   10.0437,
   10.14381,
   9.285619,
   8.766092,
   8.722702,
   6.736564,
   6.060376,
   4.069481,
   3.570373,
   0.3093911,
   0.421727,
   0,
   0,
   0,
   0.2902588,
   0};
   Double_t Data_Ds+_fehx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Ds+_fehy3001[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.477102,
   0,
   0,
   1.001816,
   1.814924,
   0,
   2.116295,
   3.573809,
   3.731867,
   4.309206,
   6.101776,
   7.513229,
   9.870378,
   11.55774,
   14.65148,
   17.19577,
   21.30826,
   23.8383,
   25.69264,
   24.02731,
   21.27918,
   17.04508,
   12.27817,
   10.75237,
   10.86834,
   11.08716,
   10.0437,
   10.14381,
   9.285619,
   8.766092,
   8.722702,
   6.736564,
   6.060376,
   4.069481,
   3.570373,
   0.3093911,
   0.421727,
   0,
   0,
   0,
   0.2902588,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,Data_Ds+_fx3001,Data_Ds+_fy3001,Data_Ds+_felx3001,Data_Ds+_fehx3001,Data_Ds+_fely3001,Data_Ds+_fehy3001);
   grae->SetName("Data_Ds+");
   grae->SetTitle("Histogram of data_dts_plot__Ds_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data_DspL3001 = new TH1F("Graph_Data_DspL3001","Histogram of data_dts_plot__Ds_IPCHI2_OWNPV",100,-6,6);
   Graph_Data_DspL3001->SetMinimum(-66.51086);
   Graph_Data_DspL3001->SetMaximum(724.194);
   Graph_Data_DspL3001->SetDirectory(0);
   Graph_Data_DspL3001->SetStats(0);
   Graph_Data_DspL3001->SetLineWidth(2);
   Graph_Data_DspL3001->SetMarkerStyle(20);
   Graph_Data_DspL3001->GetXaxis()->SetNdivisions(505);
   Graph_Data_DspL3001->GetXaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data_DspL3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data_DspL3001->GetXaxis()->SetTitleFont(132);
   Graph_Data_DspL3001->GetYaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Data_DspL3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Data_DspL3001->GetYaxis()->SetTitleFont(132);
   Graph_Data_DspL3001->GetZaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data_DspL3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data_Ds+3001);
   
   grae->Draw("p");
   
   Double_t Fit_fx1[139] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Fit_fy1[139] = {
   0,
   0.001401239,
   0.001401239,
   0.001926847,
   0.002642988,
   0.003616233,
   0.004935496,
   0.006719212,
   0.009124708,
   0.01236041,
   0.01670166,
   0.02251126,
   0.03026585,
   0.04059002,
   0.05429986,
   0.07245883,
   0.09644886,
   0.1280607,
   0.1696086,
   0.2240749,
   0.2952918,
   0.3881708,
   0.5089878,
   0.6657407,
   0.8685922,
   1.13042,
   1.467496,
   1.900322,
   2.454656,
   3.162767,
   4.064965,
   5.211463,
   6.664623,
   8.501678,
   10.818,
   13.731,
   17.38484,
   21.95595,
   27.65968,
   34.75802,
   43.56885,
   54.47665,
   67.94506,
   84.53154,
   104.9043,
   116.7543,
   129.8617,
   144.3504,
   160.3553,
   178.0235,
   197.515,
   219.0038,
   242.679,
   268.746,
   297.4275,
   328.6991,
   361.3406,
   428.5973,
   494.5899,
   525.2858,
   553.3103,
   577.7439,
   588.3221,
   597.6536,
   605.6264,
   612.1333,
   617.0734,
   620.3539,
   621.892,
   621.6166,
   619.4698,
   615.4092,
   609.4088,
   601.4608,
   591.5768,
   579.7884,
   566.1487,
   550.7317,
   533.633,
   514.9692,
   494.8768,
   473.5114,
   427.6669,
   329.1479,
   304.5624,
   281.7675,
   260.8566,
   241.686,
   224.1236,
   208.0478,
   193.3468,
   179.9173,
   156.5008,
   137.1245,
   121.2148,
   108.2816,
   97.90417,
   89.71969,
   83.41263,
   78.7066,
   73.14627,
   71.37215,
   72.01336,
   73.9181,
   76.12001,
   77.8336,
   78.46506,
   77.62563,
   75.13712,
   71.02234,
   65.47803,
   58.8321,
   51.4907,
   43.88263,
   36.40905,
   29.40456,
   23.11355,
   17.68229,
   13.16483,
   9.53874,
   6.726181,
   4.615932,
   3.083086,
   2.004396,
   1.268551,
   0.7817037,
   0.4691508,
   0.274353,
   0.1564324,
   0.08705946,
   0.04736785,
   0.02526012,
   0.01325555,
   0.006886948,
   0.00357495,
   0.001877693,
   0.001877693,
   0,
   0.001877693};
   TGraph *graph = new TGraph(139,Fit_fx1,Fit_fy1);
   graph->SetName("Fit");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1 = new TH1F("Graph_Fit1","Projection of Prompt+Fromb",139,-6.12,6.12);
   Graph_Fit1->SetMinimum(0);
   Graph_Fit1->SetMaximum(684.0812);
   Graph_Fit1->SetDirectory(0);
   Graph_Fit1->SetStats(0);
   Graph_Fit1->SetLineWidth(2);
   Graph_Fit1->SetMarkerStyle(20);
   Graph_Fit1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1->GetYaxis()->SetLabelOffset(0.015);
   Graph_Fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetYaxis()->SetTitleOffset(1.1);
   Graph_Fit1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Fit1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1);
   
   graph->Draw("l");
   
   Double_t Prompt_fx2[139] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.25,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.75,
   0.8,
   0.825,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Prompt_fy2[139] = {
   0,
   0.001401239,
   0.001401239,
   0.001926847,
   0.002642988,
   0.003616233,
   0.004935496,
   0.006719212,
   0.009124708,
   0.01236041,
   0.01670166,
   0.02251126,
   0.03026585,
   0.04059002,
   0.05429986,
   0.07245883,
   0.09644886,
   0.1280607,
   0.1696086,
   0.2240749,
   0.2952918,
   0.3881708,
   0.5089878,
   0.6657407,
   0.8685922,
   1.13042,
   1.467496,
   1.900322,
   2.454656,
   3.162767,
   4.064965,
   5.211463,
   6.664623,
   8.501678,
   10.818,
   13.731,
   17.38484,
   21.95595,
   27.65967,
   34.75801,
   43.56884,
   54.47662,
   67.94499,
   84.53136,
   104.9039,
   116.7537,
   129.8608,
   144.3491,
   160.3533,
   178.0206,
   197.5109,
   218.9979,
   242.6706,
   268.734,
   297.4106,
   328.6755,
   361.3077,
   428.5352,
   494.4757,
   525.1326,
   553.1059,
   577.4734,
   588.0115,
   597.2977,
   605.2194,
   611.6686,
   616.5436,
   619.751,
   621.2071,
   620.8398,
   618.5904,
   614.4153,
   608.2874,
   600.1978,
   590.1566,
   578.1943,
   564.3623,
   548.7334,
   531.4014,
   512.4813,
   492.108,
   470.4352,
   423.8894,
   374.3738,
   323.5671,
   298.4359,
   275.0535,
   253.5114,
   233.664,
   215.3774,
   198.5284,
   168.698,
   143.3684,
   121.8578,
   103.588,
   88.06876,
   74.88428,
   63.68187,
   54.16232,
   46.07178,
   33.34874,
   24.15178,
   17.50025,
   12.68716,
   9.202592,
   6.678533,
   4.84928,
   3.522887,
   2.560622,
   1.862162,
   1.354923,
   0.9863641,
   0.7184311,
   0.5235501,
   0.3817303,
   0.2784712,
   0.2032494,
   0.1484238,
   0.1084434,
   0.07927347,
   0.05797997,
   0.04242808,
   0.03106376,
   0.02275516,
   0.01667751,
   0.01222947,
   0.008972416,
   0.006586223,
   0.004837141,
   0.003554401,
   0.00261318,
   0.001922195,
   0.001414656,
   0.001041669,
   0.000767421,
   0.0005656698,
   0.0005656698,
   0,
   0.0005656698};
   graph = new TGraph(139,Prompt_fx2,Prompt_fy2);
   graph->SetName("Prompt");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Prompt2 = new TH1F("Graph_Prompt2","Projection of Prompt+Fromb",139,-6.12,6.12);
   Graph_Prompt2->SetMinimum(0);
   Graph_Prompt2->SetMaximum(683.3278);
   Graph_Prompt2->SetDirectory(0);
   Graph_Prompt2->SetStats(0);
   Graph_Prompt2->SetLineWidth(2);
   Graph_Prompt2->SetMarkerStyle(20);
   Graph_Prompt2->GetXaxis()->SetNdivisions(505);
   Graph_Prompt2->GetXaxis()->SetLabelFont(132);
   Graph_Prompt2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Prompt2->GetXaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetXaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Prompt2->GetXaxis()->SetTitleFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelOffset(0.015);
   Graph_Prompt2->GetYaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetYaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetYaxis()->SetTitleOffset(1.1);
   Graph_Prompt2->GetYaxis()->SetTitleFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetZaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Prompt2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Prompt2);
   
   graph->Draw("l");
   
   Double_t Secondary_fx3[127] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.45,
   3.5,
   3.55,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Secondary_fy3[127] = {
   0,
   1.750124e-29,
   1.750124e-29,
   1.23296e-28,
   8.451374e-28,
   5.63643e-27,
   3.657458e-26,
   2.309154e-25,
   1.418485e-24,
   8.47803e-24,
   4.930189e-23,
   2.789527e-22,
   1.535663e-21,
   8.225446e-21,
   4.286684e-20,
   2.173611e-19,
   1.07236e-18,
   5.147516e-18,
   2.404103e-17,
   1.092463e-16,
   4.830133e-16,
   2.077828e-15,
   8.69678e-15,
   3.54165e-14,
   1.403302e-13,
   5.409974e-13,
   2.029259e-12,
   7.405905e-12,
   2.629766e-11,
   9.085619e-11,
   3.054149e-10,
   9.989053e-10,
   3.178753e-09,
   9.842094e-09,
   2.964945e-08,
   8.690488e-08,
   2.478392e-07,
   6.876924e-07,
   1.856593e-06,
   4.876831e-06,
   1.246399e-05,
   3.099379e-05,
   7.49878e-05,
   0.0001765245,
   0.000404313,
   0.0009010081,
   0.001953611,
   0.004121411,
   0.008459643,
   0.01689493,
   0.03282913,
   0.06206697,
   0.1141721,
   0.2043422,
   0.3558396,
   0.602905,
   0.9938981,
   1.594165,
   2.487842,
   3.777556,
   5.580811,
   6.713939,
   8.021989,
   9.519438,
   11.21928,
   13.13239,
   15.26675,
   17.62683,
   20.2128,
   23.01989,
   26.03782,
   29.25032,
   32.63482,
   39.79753,
   47.22036,
   54.5131,
   57.97271,
   61.23093,
   64.23071,
   66.91742,
   69.24051,
   71.15507,
   72.62332,
   73.61578,
   74.1123,
   74.10274,
   73.5873,
   72.5765,
   71.09086,
   69.16018,
   66.82255,
   64.12311,
   61.11259,
   57.84574,
   50.77226,
   43.35908,
   36.02732,
   29.12609,
   25.92055,
   22.9103,
   20.11138,
   17.53387,
   15.18232,
   13.05639,
   11.15148,
   9.459467,
   7.969395,
   6.668201,
   5.541362,
   4.573504,
   3.052023,
   1.98164,
   1.251873,
   0.7694742,
   0.4601784,
   0.2677668,
   0.1515952,
   0.08350506,
   0.04475467,
   0.02333793,
   0.0118409,
   0.005845279,
   0.002807529,
   0.001312023,
   0.001312023,
   0,
   0.001312023};
   graph = new TGraph(127,Secondary_fx3,Secondary_fy3);
   graph->SetName("Secondary");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Secondary3 = new TH1F("Graph_Secondary3","Projection of Prompt+Fromb",127,-6.12,6.12);
   Graph_Secondary3->SetMinimum(0);
   Graph_Secondary3->SetMaximum(81.52353);
   Graph_Secondary3->SetDirectory(0);
   Graph_Secondary3->SetStats(0);
   Graph_Secondary3->SetLineWidth(2);
   Graph_Secondary3->SetMarkerStyle(20);
   Graph_Secondary3->GetXaxis()->SetNdivisions(505);
   Graph_Secondary3->GetXaxis()->SetLabelFont(132);
   Graph_Secondary3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Secondary3->GetXaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetXaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Secondary3->GetXaxis()->SetTitleFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelOffset(0.015);
   Graph_Secondary3->GetYaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetYaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetYaxis()->SetTitleOffset(1.1);
   Graph_Secondary3->GetYaxis()->SetTitleFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetZaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Secondary3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Secondary3);
   
   graph->Draw("l");
   
   Double_t h_data_dts_fx3002[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t h_data_dts_fy3002[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   2.088937,
   0,
   0,
   1.001816,
   3.143415,
   0,
   3.89593,
   12.36246,
   13.446,
   17.5951,
   35.73029,
   53.38204,
   94.0347,
   128.5781,
   207.4177,
   286.3638,
   436.0917,
   546.8882,
   632.6093,
   548.4081,
   429.3505,
   262.7497,
   126.5361,
   87.25393,
   77.16369,
   86.43243,
   71.53098,
   73.54361,
   61.63237,
   60.63769,
   60.99867,
   35.71074,
   30.42517,
   12.82417,
   11.26928,
   -0.3093911,
   0.05550274,
   0,
   0,
   0,
   -0.2902588,
   0};
   Double_t h_data_dts_felx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fely3002[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.477102,
   0,
   0,
   1.001816,
   1.814924,
   0,
   2.116295,
   3.573809,
   3.731867,
   4.309206,
   6.101776,
   7.513229,
   9.870378,
   11.55774,
   14.65148,
   17.19577,
   21.30826,
   23.8383,
   25.69264,
   24.02731,
   21.27918,
   17.04508,
   12.27817,
   10.75237,
   10.86834,
   11.08716,
   10.0437,
   10.14381,
   9.285619,
   8.766092,
   8.722702,
   6.736564,
   6.060376,
   4.069481,
   3.570373,
   0.3093911,
   0.421727,
   0,
   0,
   0,
   0.2902588,
   0};
   Double_t h_data_dts_fehx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fehy3002[50] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.477102,
   0,
   0,
   1.001816,
   1.814924,
   0,
   2.116295,
   3.573809,
   3.731867,
   4.309206,
   6.101776,
   7.513229,
   9.870378,
   11.55774,
   14.65148,
   17.19577,
   21.30826,
   23.8383,
   25.69264,
   24.02731,
   21.27918,
   17.04508,
   12.27817,
   10.75237,
   10.86834,
   11.08716,
   10.0437,
   10.14381,
   9.285619,
   8.766092,
   8.722702,
   6.736564,
   6.060376,
   4.069481,
   3.570373,
   0.3093911,
   0.421727,
   0,
   0,
   0,
   0.2902588,
   0};
   grae = new TGraphAsymmErrors(50,h_data_dts_fx3002,h_data_dts_fy3002,h_data_dts_felx3002,h_data_dts_fehx3002,h_data_dts_fely3002,h_data_dts_fehy3002);
   grae->SetName("h_data_dts");
   grae->SetTitle("Histogram of data_dts_plot__Ds_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_dts3002 = new TH1F("Graph_h_data_dts3002","Histogram of data_dts_plot__Ds_IPCHI2_OWNPV",100,-6,6);
   Graph_h_data_dts3002->SetMinimum(-66.51086);
   Graph_h_data_dts3002->SetMaximum(724.194);
   Graph_h_data_dts3002->SetDirectory(0);
   Graph_h_data_dts3002->SetStats(0);
   Graph_h_data_dts3002->SetLineWidth(2);
   Graph_h_data_dts3002->SetMarkerStyle(20);
   Graph_h_data_dts3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data_dts3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_dts3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_dts3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_h_data_dts3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_h_data_dts3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_dts3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_dts3002);
   
   grae->Draw("p");
   
   TH1D *frame_5ce5c50__2 = new TH1D("frame_5ce5c50__2","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_5ce5c50__2->SetBinContent(1,691.248);
   frame_5ce5c50__2->SetMinimum(-33.56482);
   frame_5ce5c50__2->SetMaximum(691.248);
   frame_5ce5c50__2->SetEntries(1);
   frame_5ce5c50__2->SetDirectory(0);
   frame_5ce5c50__2->SetStats(0);
   frame_5ce5c50__2->SetLineWidth(2);
   frame_5ce5c50__2->SetMarkerStyle(20);
   frame_5ce5c50__2->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_5ce5c50__2->GetXaxis()->SetNdivisions(505);
   frame_5ce5c50__2->GetXaxis()->SetLabelFont(132);
   frame_5ce5c50__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5ce5c50__2->GetXaxis()->SetLabelSize(0.06);
   frame_5ce5c50__2->GetXaxis()->SetTitleSize(0.072);
   frame_5ce5c50__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5ce5c50__2->GetXaxis()->SetTitleFont(132);
   frame_5ce5c50__2->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_5ce5c50__2->GetYaxis()->SetLabelFont(132);
   frame_5ce5c50__2->GetYaxis()->SetLabelOffset(0.015);
   frame_5ce5c50__2->GetYaxis()->SetLabelSize(0.06);
   frame_5ce5c50__2->GetYaxis()->SetTitleSize(0.072);
   frame_5ce5c50__2->GetYaxis()->SetTitleOffset(1.1);
   frame_5ce5c50__2->GetYaxis()->SetTitleFont(132);
   frame_5ce5c50__2->GetZaxis()->SetLabelFont(132);
   frame_5ce5c50__2->GetZaxis()->SetLabelSize(0.06);
   frame_5ce5c50__2->GetZaxis()->SetTitleSize(0.072);
   frame_5ce5c50__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5ce5c50__2->GetZaxis()->SetTitleFont(132);
   frame_5ce5c50__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data_Ds+","Data, weighted","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Prompt","Prompt","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Secondary","From-#it{b}","LF");
   entry->SetFillStyle(1000);
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"2.3< #it{y}* <2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can_3_0_1->Modified();
   can_3_0_1->cd();
   can_3_0_1->SetSelected(can_3_0_1);
}


==> figs/Fig6a.C <==
void DsAp_mass()
{
//=========Macro generated from canvas: can/
//=========  (Fri Nov 10 00:19:58 2023) by ROOT version 6.22/00
   TCanvas *can = new TCanvas("can", "",718,1463,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->Range(1858.4,-207.4882,2069.067,1089.313);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.15);
   can->SetTopMargin(0.08);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   TH1D *frame_381dea0__1 = new TH1D("frame_381dea0__1","A RooPlot of \"#it{M}(#it{KK#pi})\"",100,1890,2048);
   frame_381dea0__1->SetBinContent(1,985.569);
   frame_381dea0__1->SetMaximum(985.569);
   frame_381dea0__1->SetEntries(1);
   frame_381dea0__1->SetDirectory(0);
   frame_381dea0__1->SetStats(0);
   frame_381dea0__1->SetLineWidth(2);
   frame_381dea0__1->SetMarkerStyle(20);
   frame_381dea0__1->GetXaxis()->SetTitle("#it{M}(#it{KK}#it{#pi}) [MeV/#it{c}^{2}]");
   frame_381dea0__1->GetXaxis()->SetNdivisions(505);
   frame_381dea0__1->GetXaxis()->SetLabelFont(132);
   frame_381dea0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_381dea0__1->GetXaxis()->SetLabelSize(0.06);
   frame_381dea0__1->GetXaxis()->SetTitleSize(0.072);
   frame_381dea0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_381dea0__1->GetXaxis()->SetTitleFont(132);
   frame_381dea0__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_381dea0__1->GetYaxis()->SetLabelFont(132);
   frame_381dea0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_381dea0__1->GetYaxis()->SetLabelSize(0.06);
   frame_381dea0__1->GetYaxis()->SetTitleSize(0.072);
   frame_381dea0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_381dea0__1->GetYaxis()->SetTitleFont(132);
   frame_381dea0__1->GetZaxis()->SetLabelFont(132);
   frame_381dea0__1->GetZaxis()->SetLabelSize(0.06);
   frame_381dea0__1->GetZaxis()->SetTitleSize(0.072);
   frame_381dea0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_381dea0__1->GetZaxis()->SetTitleFont(132);
   frame_381dea0__1->Draw("FUNC");
   
   Double_t data_fx3001[79] = {
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943,
   1945,
   1947,
   1949,
   1951,
   1953,
   1955,
   1957,
   1959,
   1961,
   1963,
   1965,
   1967,
   1969,
   1971,
   1973,
   1975,
   1977,
   1979,
   1981,
   1983,
   1985,
   1987,
   1989,
   1991,
   1993,
   1995,
   1997,
   1999,
   2001,
   2003,
   2005,
   2007,
   2009,
   2011,
   2013,
   2015,
   2017,
   2019,
   2021,
   2023,
   2025,
   2027,
   2029,
   2031,
   2033,
   2035,
   2037,
   2039,
   2041,
   2043,
   2045,
   2047};
   Double_t data_fy3001[79] = {
   34,
   31,
   31,
   35,
   31,
   26,
   29,
   42,
   31,
   33,
   30,
   29,
   37,
   33,
   36,
   30,
   26,
   33,
   30,
   30,
   37,
   29,
   39,
   48,
   33,
   32,
   24,
   42,
   57,
   42,
   42,
   52,
   113,
   148,
   227,
   332,
   536,
   727,
   852,
   892,
   908,
   726,
   568,
   380,
   253,
   118,
   99,
   53,
   41,
   37,
   35,
   26,
   24,
   31,
   17,
   17,
   30,
   30,
   19,
   31,
   32,
   29,
   29,
   28,
   24,
   25,
   29,
   20,
   13,
   27,
   19,
   28,
   27,
   23,
   18,
   19,
   26,
   21,
   22};
   Double_t data_felx3001[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[79] = {
   5.802128,
   5.537565,
   5.537565,
   5.887675,
   5.537565,
   5.066015,
   5.353932,
   6.454831,
   5.537565,
   5.715302,
   5.446522,
   5.353932,
   6.055143,
   5.715302,
   5.971996,
   5.446522,
   5.066015,
   5.715302,
   5.446522,
   5.446522,
   6.055143,
   5.353932,
   6.218102,
   6.903979,
   5.715302,
   5.627135,
   4.864612,
   6.454831,
   7.527619,
   6.454831,
   6.454831,
   7.187836,
   10.1419,
   11.6758,
   14.57481,
   17.72773,
   22.65707,
   26.46757,
   28.69332,
   29.37055,
   29.63719,
   26.44903,
   23.33799,
   19,
   15.41383,
   10.37428,
   9.933044,
   7.257065,
   6.376898,
   6.055143,
   5.887675,
   5.066015,
   4.864612,
   5.537565,
   4.082184,
   4.082184,
   5.446522,
   5.446522,
   4.320219,
   5.537565,
   5.627135,
   5.353932,
   5.353932,
   5.259711,
   4.864612,
   4.966335,
   5.353932,
   4.434448,
   3.558662,
   5.163771,
   4.320219,
   5.259711,
   5.163771,
   4.760717,
   4.202887,
   4.320219,
   5.066015,
   4.545807,
   4.654502};
   Double_t data_fehx3001[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[79] = {
   6.888101,
   6.627601,
   6.627601,
   6.97241,
   6.627601,
   6.164324,
   6.44702,
   7.53218,
   6.627601,
   6.802567,
   6.538046,
   6.44702,
   7.137555,
   6.802567,
   7.055545,
   6.538046,
   6.164324,
   6.802567,
   6.538046,
   6.538046,
   7.137555,
   6.44702,
   7.298372,
   7.97633,
   6.802567,
   6.715753,
   5.966932,
   7.53218,
   8.594007,
   7.53218,
   7.53218,
   8.257346,
   11.1419,
   12.6758,
   15.57481,
   18.72773,
   23.65707,
   27.46757,
   29.69332,
   30.37055,
   30.63719,
   27.44903,
   24.33799,
   20,
   16.41383,
   11.37428,
   10.9834,
   8.325916,
   7.455185,
   7.137555,
   6.97241,
   6.164324,
   5.966932,
   6.627601,
   5.203719,
   5.203719,
   6.538046,
   6.538046,
   5.435196,
   6.627601,
   6.715753,
   6.44702,
   6.44702,
   6.354446,
   5.966932,
   6.066589,
   6.44702,
   5.546519,
   4.697573,
   6.260244,
   5.435196,
   6.354446,
   6.260244,
   5.865235,
   5.321007,
   5.435196,
   6.164324,
   5.655182,
   5.761366};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(79,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Ds_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of Mass_plot__Ds_MM",100,1874.2,2063.8);
   Graph_data3001->SetMinimum(8.497204);
   Graph_data3001->SetMaximum(1031.557);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t model_fx1[135] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1952.41,
   1953.2,
   1953.99,
   1954.78,
   1955.57,
   1956.36,
   1957.15,
   1957.94,
   1958.73,
   1959.52,
   1960.31,
   1961.1,
   1961.89,
   1962.68,
   1964.26,
   1965.05,
   1965.84,
   1966.235,
   1966.63,
   1967.025,
   1967.42,
   1967.815,
   1968.21,
   1968.605,
   1969,
   1969.395,
   1969.79,
   1970.185,
   1970.58,
   1970.975,
   1971.37,
   1971.765,
   1972.16,
   1972.555,
   1972.95,
   1973.74,
   1975.32,
   1976.11,
   1976.9,
   1977.69,
   1978.48,
   1979.27,
   1980.06,
   1980.85,
   1981.64,
   1982.43,
   1983.22,
   1984.01,
   1984.8,
   1985.59,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t model_fy1[135] = {
   0,
   34.59098,
   34.59098,
   34.49563,
   34.40108,
   34.30741,
   34.21467,
   34.12296,
   34.03236,
   33.94297,
   33.8549,
   33.76827,
   33.68324,
   33.59995,
   33.51859,
   33.43938,
   33.36255,
   33.28838,
   33.2172,
   33.14939,
   33.0854,
   33.02575,
   32.97108,
   32.92215,
   32.87989,
   32.84544,
   32.8202,
   32.80595,
   32.80494,
   32.82011,
   32.8553,
   32.91569,
   33.00843,
   33.14362,
   33.33609,
   33.60846,
   33.99711,
   34.56443,
   35.42738,
   36.83414,
   39.41966,
   45.41852,
   51.46906,
   59.51006,
   69.97961,
   83.40452,
   100.366,
   121.4883,
   147.4201,
   178.8044,
   216.2332,
   260.1814,
   310.9181,
   368.3956,
   432.125,
   501.0548,
   647.0101,
   718.6291,
   784.8618,
   814.8126,
   842.049,
   866.1435,
   886.7041,
   903.3859,
   915.9024,
   924.0345,
   927.6378,
   926.6477,
   921.0814,
   911.0373,
   896.6917,
   878.2929,
   856.1532,
   830.6385,
   802.1572,
   771.148,
   738.067,
   667.5307,
   520.9762,
   450.7128,
   385.2242,
   325.7446,
   272.9148,
   226.8977,
   187.504,
   154.3085,
   126.7453,
   104.1809,
   85.96457,
   71.46251,
   60.07956,
   51.27232,
   44.55639,
   35.77174,
   31.07639,
   28.69258,
   27.52511,
   26.95369,
   26.65452,
   26.47139,
   26.33449,
   26.21479,
   26.10108,
   25.98934,
   25.87819,
   25.76721,
   25.65628,
   25.54537,
   25.43445,
   25.32354,
   25.21262,
   25.10171,
   24.99079,
   24.87988,
   24.76897,
   24.65805,
   24.54714,
   24.43622,
   24.32531,
   24.2144,
   24.10348,
   23.99257,
   23.88165,
   23.77074,
   23.65982,
   23.54891,
   23.438,
   23.32708,
   23.21617,
   23.10525,
   22.99434,
   22.88343,
   22.88343,
   0,
   22.88343};
   TGraph *graph = new TGraph(135,model_fx1,model_fy1);
   graph->SetName("model");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model1 = new TH1F("Graph_model1","Projection of CBS+bkg",135,1872.304,2065.696);
   Graph_model1->SetMinimum(0);
   Graph_model1->SetMaximum(1020.402);
   Graph_model1->SetDirectory(0);
   Graph_model1->SetStats(0);
   Graph_model1->SetLineWidth(2);
   Graph_model1->SetMarkerStyle(20);
   Graph_model1->GetXaxis()->SetNdivisions(505);
   Graph_model1->GetXaxis()->SetLabelFont(132);
   Graph_model1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model1->GetXaxis()->SetLabelSize(0.06);
   Graph_model1->GetXaxis()->SetTitleSize(0.072);
   Graph_model1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model1->GetXaxis()->SetTitleFont(132);
   Graph_model1->GetYaxis()->SetLabelFont(132);
   Graph_model1->GetYaxis()->SetLabelOffset(0.015);
   Graph_model1->GetYaxis()->SetLabelSize(0.06);
   Graph_model1->GetYaxis()->SetTitleSize(0.072);
   Graph_model1->GetYaxis()->SetTitleOffset(1.1);
   Graph_model1->GetYaxis()->SetTitleFont(132);
   Graph_model1->GetZaxis()->SetLabelFont(132);
   Graph_model1->GetZaxis()->SetLabelSize(0.06);
   Graph_model1->GetZaxis()->SetTitleSize(0.072);
   Graph_model1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model1);
   
   graph->Draw("l");
   
   Double_t sign_fx2[136] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1952.41,
   1953.2,
   1953.99,
   1954.78,
   1955.57,
   1956.36,
   1957.15,
   1957.94,
   1958.73,
   1959.52,
   1960.31,
   1961.1,
   1961.89,
   1962.68,
   1964.26,
   1965.05,
   1965.445,
   1965.84,
   1966.235,
   1966.63,
   1967.025,
   1967.42,
   1967.815,
   1968.21,
   1968.605,
   1969,
   1969.395,
   1969.79,
   1970.185,
   1970.58,
   1970.975,
   1971.37,
   1971.765,
   1972.16,
   1972.555,
   1972.95,
   1973.74,
   1975.32,
   1976.11,
   1976.9,
   1977.69,
   1978.48,
   1979.27,
   1980.06,
   1980.85,
   1981.64,
   1982.43,
   1983.22,
   1984.01,
   1984.8,
   1985.59,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t sign_fy2[136] = {
   0,
   0.6161398,
   0.6161398,
   0.6317015,
   0.6480696,
   0.6653085,
   0.6834896,
   0.7026922,
   0.7230051,
   0.7445273,
   0.7673701,
   0.791659,
   0.8175358,
   0.8451613,
   0.8747192,
   0.9064194,
   0.9405037,
   0.9772516,
   1.016988,
   1.060092,
   1.107013,
   1.158279,
   1.214524,
   1.27651,
   1.345164,
   1.421622,
   1.507296,
   1.603958,
   1.713867,
   1.839947,
   1.986051,
   2.157359,
   2.361009,
   2.607115,
   2.910499,
   3.29379,
   3.793352,
   4.471586,
   5.445445,
   6.96312,
   9.659551,
   15.76933,
   21.87533,
   29.97178,
   40.49679,
   53.97716,
   70.99406,
   92.17181,
   118.1591,
   149.5989,
   187.0831,
   231.0867,
   281.8789,
   339.4119,
   403.1967,
   472.182,
   618.2482,
   689.9227,
   723.9683,
   756.2108,
   786.1893,
   813.4535,
   837.5757,
   858.1641,
   874.8736,
   887.4178,
   895.5776,
   899.2087,
   898.2463,
   892.7077,
   882.6913,
   868.3735,
   850.0024,
   827.8904,
   802.4035,
   773.9499,
   742.9684,
   709.9151,
   639.4343,
   492.9907,
   422.7828,
   357.3497,
   297.9255,
   245.1512,
   199.1895,
   159.8513,
   126.7112,
   99.20351,
   76.69457,
   58.53367,
   44.08706,
   32.75957,
   24.00779,
   17.34731,
   8.673576,
   4.089137,
   1.816245,
   0.7596931,
   0.2991803,
   0.1109227,
   0.03871549,
   0.012721,
   0.003934844,
   0.001145785,
   0.0003140858,
   8.105179e-05,
   1.969002e-05,
   4.502968e-06,
   9.694396e-07,
   1.964771e-07,
   3.748628e-08,
   6.732896e-09,
   1.138415e-09,
   1.812044e-10,
   2.715226e-11,
   3.830121e-12,
   5.086138e-13,
   6.358183e-14,
   7.482508e-15,
   8.289542e-16,
   8.64536e-17,
   8.48799e-18,
   7.845053e-19,
   6.82584e-20,
   5.590949e-21,
   4.311061e-22,
   3.129335e-23,
   2.138401e-24,
   1.37561e-25,
   8.330499e-27,
   4.749149e-28,
   2.548765e-29,
   1.287695e-30,
   1.287695e-30,
   0,
   1.287695e-30};
   graph = new TGraph(136,sign_fx2,sign_fy2);
   graph->SetName("sign");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sign2 = new TH1F("Graph_sign2","Projection of CBS+bkg",136,1872.304,2065.696);
   Graph_sign2->SetMinimum(0);
   Graph_sign2->SetMaximum(989.1295);
   Graph_sign2->SetDirectory(0);
   Graph_sign2->SetStats(0);
   Graph_sign2->SetLineWidth(2);
   Graph_sign2->SetMarkerStyle(20);
   Graph_sign2->GetXaxis()->SetNdivisions(505);
   Graph_sign2->GetXaxis()->SetLabelFont(132);
   Graph_sign2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sign2->GetXaxis()->SetLabelSize(0.06);
   Graph_sign2->GetXaxis()->SetTitleSize(0.072);
   Graph_sign2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sign2->GetXaxis()->SetTitleFont(132);
   Graph_sign2->GetYaxis()->SetLabelFont(132);
   Graph_sign2->GetYaxis()->SetLabelOffset(0.015);
   Graph_sign2->GetYaxis()->SetLabelSize(0.06);
   Graph_sign2->GetYaxis()->SetTitleSize(0.072);
   Graph_sign2->GetYaxis()->SetTitleOffset(1.1);
   Graph_sign2->GetYaxis()->SetTitleFont(132);
   Graph_sign2->GetZaxis()->SetLabelFont(132);
   Graph_sign2->GetZaxis()->SetLabelSize(0.06);
   Graph_sign2->GetZaxis()->SetTitleSize(0.072);
   Graph_sign2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sign2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sign2);
   
   graph->Draw("l");
   
   Double_t bkgn_fx3[106] = {
   1888.42,
   1888.42,
   1890,
   1891.58,
   1893.16,
   1894.74,
   1896.32,
   1897.9,
   1899.48,
   1901.06,
   1902.64,
   1904.22,
   1905.8,
   1907.38,
   1908.96,
   1910.54,
   1912.12,
   1913.7,
   1915.28,
   1916.86,
   1918.44,
   1920.02,
   1921.6,
   1923.18,
   1924.76,
   1926.34,
   1927.92,
   1929.5,
   1931.08,
   1932.66,
   1934.24,
   1935.82,
   1937.4,
   1938.98,
   1940.56,
   1942.14,
   1943.72,
   1945.3,
   1946.88,
   1948.46,
   1950.04,
   1951.62,
   1953.2,
   1954.78,
   1956.36,
   1957.94,
   1959.52,
   1961.1,
   1962.68,
   1964.26,
   1965.84,
   1967.42,
   1969,
   1970.58,
   1972.16,
   1973.74,
   1975.32,
   1976.9,
   1978.48,
   1980.06,
   1981.64,
   1983.22,
   1984.8,
   1986.38,
   1987.96,
   1989.54,
   1991.12,
   1992.7,
   1994.28,
   1995.86,
   1997.44,
   1999.02,
   2000.6,
   2002.18,
   2003.76,
   2005.34,
   2006.92,
   2008.5,
   2010.08,
   2011.66,
   2013.24,
   2014.82,
   2016.4,
   2017.98,
   2019.56,
   2021.14,
   2022.72,
   2024.3,
   2025.88,
   2027.46,
   2029.04,
   2030.62,
   2032.2,
   2033.78,
   2035.36,
   2036.94,
   2038.52,
   2040.1,
   2041.68,
   2043.26,
   2044.84,
   2046.42,
   2048,
   2048,
   2049.58,
   2049.58};
   Double_t bkgn_fy3[106] = {
   0,
   33.97484,
   33.97484,
   33.86393,
   33.75301,
   33.6421,
   33.53119,
   33.42027,
   33.30936,
   33.19844,
   33.08753,
   32.97661,
   32.8657,
   32.75479,
   32.64387,
   32.53296,
   32.42204,
   32.31113,
   32.20022,
   32.0893,
   31.97839,
   31.86747,
   31.75656,
   31.64564,
   31.53473,
   31.42382,
   31.3129,
   31.20199,
   31.09107,
   30.98016,
   30.86925,
   30.75833,
   30.64742,
   30.5365,
   30.42559,
   30.31467,
   30.20376,
   30.09285,
   29.98193,
   29.87102,
   29.7601,
   29.64919,
   29.53828,
   29.42736,
   29.31645,
   29.20553,
   29.09462,
   28.9837,
   28.87279,
   28.76188,
   28.65096,
   28.54005,
   28.42913,
   28.31822,
   28.20731,
   28.09639,
   27.98548,
   27.87456,
   27.76365,
   27.65273,
   27.54182,
   27.43091,
   27.31999,
   27.20908,
   27.09816,
   26.98725,
   26.87634,
   26.76542,
   26.65451,
   26.54359,
   26.43268,
   26.32176,
   26.21085,
   26.09994,
   25.98902,
   25.87811,
   25.76719,
   25.65628,
   25.54537,
   25.43445,
   25.32354,
   25.21262,
   25.10171,
   24.99079,
   24.87988,
   24.76897,
   24.65805,
   24.54714,
   24.43622,
   24.32531,
   24.2144,
   24.10348,
   23.99257,
   23.88165,
   23.77074,
   23.65982,
   23.54891,
   23.438,
   23.32708,
   23.21617,
   23.10525,
   22.99434,
   22.88343,
   22.88343,
   0,
   22.88343};
   graph = new TGraph(106,bkgn_fx3,bkgn_fy3);
   graph->SetName("bkgn");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgn3 = new TH1F("Graph_bkgn3","Projection of CBS+bkg",106,1872.304,2065.696);
   Graph_bkgn3->SetMinimum(0);
   Graph_bkgn3->SetMaximum(37.37233);
   Graph_bkgn3->SetDirectory(0);
   Graph_bkgn3->SetStats(0);
   Graph_bkgn3->SetLineWidth(2);
   Graph_bkgn3->SetMarkerStyle(20);
   Graph_bkgn3->GetXaxis()->SetNdivisions(505);
   Graph_bkgn3->GetXaxis()->SetLabelFont(132);
   Graph_bkgn3->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgn3->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgn3->GetXaxis()->SetTitleFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelOffset(0.015);
   Graph_bkgn3->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetYaxis()->SetTitleOffset(1.1);
   Graph_bkgn3->GetYaxis()->SetTitleFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgn3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgn3);
   
   graph->Draw("l");
   
   Double_t data_fx3002[79] = {
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943,
   1945,
   1947,
   1949,
   1951,
   1953,
   1955,
   1957,
   1959,
   1961,
   1963,
   1965,
   1967,
   1969,
   1971,
   1973,
   1975,
   1977,
   1979,
   1981,
   1983,
   1985,
   1987,
   1989,
   1991,
   1993,
   1995,
   1997,
   1999,
   2001,
   2003,
   2005,
   2007,
   2009,
   2011,
   2013,
   2015,
   2017,
   2019,
   2021,
   2023,
   2025,
   2027,
   2029,
   2031,
   2033,
   2035,
   2037,
   2039,
   2041,
   2043,
   2045,
   2047};
   Double_t data_fy3002[79] = {
   34,
   31,
   31,
   35,
   31,
   26,
   29,
   42,
   31,
   33,
   30,
   29,
   37,
   33,
   36,
   30,
   26,
   33,
   30,
   30,
   37,
   29,
   39,
   48,
   33,
   32,
   24,
   42,
   57,
   42,
   42,
   52,
   113,
   148,
   227,
   332,
   536,
   727,
   852,
   892,
   908,
   726,
   568,
   380,
   253,
   118,
   99,
   53,
   41,
   37,
   35,
   26,
   24,
   31,
   17,
   17,
   30,
   30,
   19,
   31,
   32,
   29,
   29,
   28,
   24,
   25,
   29,
   20,
   13,
   27,
   19,
   28,
   27,
   23,
   18,
   19,
   26,
   21,
   22};
   Double_t data_felx3002[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3002[79] = {
   5.802128,
   5.537565,
   5.537565,
   5.887675,
   5.537565,
   5.066015,
   5.353932,
   6.454831,
   5.537565,
   5.715302,
   5.446522,
   5.353932,
   6.055143,
   5.715302,
   5.971996,
   5.446522,
   5.066015,
   5.715302,
   5.446522,
   5.446522,
   6.055143,
   5.353932,
   6.218102,
   6.903979,
   5.715302,
   5.627135,
   4.864612,
   6.454831,
   7.527619,
   6.454831,
   6.454831,
   7.187836,
   10.1419,
   11.6758,
   14.57481,
   17.72773,
   22.65707,
   26.46757,
   28.69332,
   29.37055,
   29.63719,
   26.44903,
   23.33799,
   19,
   15.41383,
   10.37428,
   9.933044,
   7.257065,
   6.376898,
   6.055143,
   5.887675,
   5.066015,
   4.864612,
   5.537565,
   4.082184,
   4.082184,
   5.446522,
   5.446522,
   4.320219,
   5.537565,
   5.627135,
   5.353932,
   5.353932,
   5.259711,
   4.864612,
   4.966335,
   5.353932,
   4.434448,
   3.558662,
   5.163771,
   4.320219,
   5.259711,
   5.163771,
   4.760717,
   4.202887,
   4.320219,
   5.066015,
   4.545807,
   4.654502};
   Double_t data_fehx3002[79] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3002[79] = {
   6.888101,
   6.627601,
   6.627601,
   6.97241,
   6.627601,
   6.164324,
   6.44702,
   7.53218,
   6.627601,
   6.802567,
   6.538046,
   6.44702,
   7.137555,
   6.802567,
   7.055545,
   6.538046,
   6.164324,
   6.802567,
   6.538046,
   6.538046,
   7.137555,
   6.44702,
   7.298372,
   7.97633,
   6.802567,
   6.715753,
   5.966932,
   7.53218,
   8.594007,
   7.53218,
   7.53218,
   8.257346,
   11.1419,
   12.6758,
   15.57481,
   18.72773,
   23.65707,
   27.46757,
   29.69332,
   30.37055,
   30.63719,
   27.44903,
   24.33799,
   20,
   16.41383,
   11.37428,
   10.9834,
   8.325916,
   7.455185,
   7.137555,
   6.97241,
   6.164324,
   5.966932,
   6.627601,
   5.203719,
   5.203719,
   6.538046,
   6.538046,
   5.435196,
   6.627601,
   6.715753,
   6.44702,
   6.44702,
   6.354446,
   5.966932,
   6.066589,
   6.44702,
   5.546519,
   4.697573,
   6.260244,
   5.435196,
   6.354446,
   6.260244,
   5.865235,
   5.321007,
   5.435196,
   6.164324,
   5.655182,
   5.761366};
   grae = new TGraphAsymmErrors(79,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Ds_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of Mass_plot__Ds_MM",100,1874.2,2063.8);
   Graph_data3002->SetMinimum(8.497204);
   Graph_data3002->SetMaximum(1031.557);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_381dea0__2 = new TH1D("frame_381dea0__2","A RooPlot of \"#it{M}(#it{KK#pi})\"",100,1890,2048);
   frame_381dea0__2->SetBinContent(1,985.569);
   frame_381dea0__2->SetMaximum(985.569);
   frame_381dea0__2->SetEntries(1);
   frame_381dea0__2->SetDirectory(0);
   frame_381dea0__2->SetStats(0);
   frame_381dea0__2->SetLineWidth(2);
   frame_381dea0__2->SetMarkerStyle(20);
   frame_381dea0__2->GetXaxis()->SetTitle("#it{M}(#it{KK}#it{#pi}) [MeV/#it{c}^{2}]");
   frame_381dea0__2->GetXaxis()->SetNdivisions(505);
   frame_381dea0__2->GetXaxis()->SetLabelFont(132);
   frame_381dea0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_381dea0__2->GetXaxis()->SetLabelSize(0.06);
   frame_381dea0__2->GetXaxis()->SetTitleSize(0.072);
   frame_381dea0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_381dea0__2->GetXaxis()->SetTitleFont(132);
   frame_381dea0__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_381dea0__2->GetYaxis()->SetLabelFont(132);
   frame_381dea0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_381dea0__2->GetYaxis()->SetLabelSize(0.06);
   frame_381dea0__2->GetYaxis()->SetTitleSize(0.072);
   frame_381dea0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_381dea0__2->GetYaxis()->SetTitleFont(132);
   frame_381dea0__2->GetZaxis()->SetLabelFont(132);
   frame_381dea0__2->GetZaxis()->SetLabelSize(0.06);
   frame_381dea0__2->GetZaxis()->SetTitleSize(0.072);
   frame_381dea0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_381dea0__2->GetZaxis()->SetTitleFont(132);
   frame_381dea0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sign","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgn","Background","l");
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.73,0.35,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"-3.8< #it{y}* <-3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> figs/Fig6b.C <==
void DsAp_ip()
{
//=========Macro generated from canvas: can_3_0_1/
//=========  (Fri Nov 10 00:31:01 2023) by ROOT version 6.22/00
   TCanvas *can_3_0_1 = new TCanvas("can_3_0_1", "",0,0,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_3_0_1->Range(-7,-255.3955,6.333333,1057.385);
   can_3_0_1->SetFillColor(0);
   can_3_0_1->SetBorderMode(0);
   can_3_0_1->SetBorderSize(2);
   can_3_0_1->SetTickx(1);
   can_3_0_1->SetTicky(1);
   can_3_0_1->SetLeftMargin(0.15);
   can_3_0_1->SetTopMargin(0.08);
   can_3_0_1->SetBottomMargin(0.16);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_3fe3ef0__1 = new TH1D("frame_3fe3ef0__1","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_3fe3ef0__1->SetBinContent(1,952.3628);
   frame_3fe3ef0__1->SetMinimum(-45.35061);
   frame_3fe3ef0__1->SetMaximum(952.3628);
   frame_3fe3ef0__1->SetEntries(1);
   frame_3fe3ef0__1->SetDirectory(0);
   frame_3fe3ef0__1->SetStats(0);
   frame_3fe3ef0__1->SetLineWidth(2);
   frame_3fe3ef0__1->SetMarkerStyle(20);
   frame_3fe3ef0__1->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_3fe3ef0__1->GetXaxis()->SetNdivisions(505);
   frame_3fe3ef0__1->GetXaxis()->SetLabelFont(132);
   frame_3fe3ef0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_3fe3ef0__1->GetXaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__1->GetXaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_3fe3ef0__1->GetXaxis()->SetTitleFont(132);
   frame_3fe3ef0__1->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_3fe3ef0__1->GetYaxis()->SetLabelFont(132);
   frame_3fe3ef0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_3fe3ef0__1->GetYaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__1->GetYaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_3fe3ef0__1->GetYaxis()->SetTitleFont(132);
   frame_3fe3ef0__1->GetZaxis()->SetLabelFont(132);
   frame_3fe3ef0__1->GetZaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__1->GetZaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_3fe3ef0__1->GetZaxis()->SetTitleFont(132);
   frame_3fe3ef0__1->Draw("FUNC");
   
   Double_t Data_Ds+_fx3001[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t Data_Ds+_fy3001[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   2.106026,
   2.862909,
   2.926456,
   7.860487,
   15.46572,
   16.48121,
   27.81661,
   53.54273,
   90.42567,
   150.386,
   201.2818,
   312.662,
   470.6977,
   634.242,
   772.7629,
   876.8137,
   831.1191,
   681.2737,
   409.4434,
   189.5111,
   110.4326,
   78.53797,
   106.7842,
   116.052,
   86.93566,
   100.7267,
   93.13348,
   60.12474,
   56.9999,
   29.01637,
   14.95216,
   13.39306,
   4.167675,
   5.111179,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_Ds+_felx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Ds+_fely3001[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   1.489186,
   1.852724,
   1.835217,
   2.895169,
   3.996833,
   4.123523,
   5.355855,
   7.40956,
   9.648006,
   12.56943,
   14.4051,
   18.00847,
   22.03972,
   25.61779,
   28.28749,
   30.19855,
   29.47202,
   26.91608,
   21.08501,
   15.4256,
   12.73976,
   11.71987,
   12.85371,
   12.54111,
   11.14027,
   11.52694,
   10.68476,
   8.750149,
   8.174358,
   6.221152,
   4.196899,
   4.054723,
   2.252876,
   2.286824,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_Ds+_fehx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Ds+_fehy3001[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   1.489186,
   1.852724,
   1.835217,
   2.895169,
   3.996833,
   4.123523,
   5.355855,
   7.40956,
   9.648006,
   12.56943,
   14.4051,
   18.00847,
   22.03972,
   25.61779,
   28.28749,
   30.19855,
   29.47202,
   26.91608,
   21.08501,
   15.4256,
   12.73976,
   11.71987,
   12.85371,
   12.54111,
   11.14027,
   11.52694,
   10.68476,
   8.750149,
   8.174358,
   6.221152,
   4.196899,
   4.054723,
   2.252876,
   2.286824,
   0,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,Data_Ds+_fx3001,Data_Ds+_fy3001,Data_Ds+_felx3001,Data_Ds+_fehx3001,Data_Ds+_fely3001,Data_Ds+_fehy3001);
   grae->SetName("Data_Ds+");
   grae->SetTitle("Histogram of data_dts_plot__Ds_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data_DspL3001 = new TH1F("Graph_Data_DspL3001","Histogram of data_dts_plot__Ds_IPCHI2_OWNPV",100,-6,6);
   Graph_Data_DspL3001->SetMinimum(-90.70122);
   Graph_Data_DspL3001->SetMaximum(997.7134);
   Graph_Data_DspL3001->SetDirectory(0);
   Graph_Data_DspL3001->SetStats(0);
   Graph_Data_DspL3001->SetLineWidth(2);
   Graph_Data_DspL3001->SetMarkerStyle(20);
   Graph_Data_DspL3001->GetXaxis()->SetNdivisions(505);
   Graph_Data_DspL3001->GetXaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data_DspL3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data_DspL3001->GetXaxis()->SetTitleFont(132);
   Graph_Data_DspL3001->GetYaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Data_DspL3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Data_DspL3001->GetYaxis()->SetTitleFont(132);
   Graph_Data_DspL3001->GetZaxis()->SetLabelFont(132);
   Graph_Data_DspL3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data_DspL3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data_DspL3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data_DspL3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data_Ds+3001);
   
   grae->Draw("p");
   
   Double_t Fit_fx1[137] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.9,
   0.95,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Fit_fy1[137] = {
   0,
   0.000369025,
   0.000369025,
   0.0005555802,
   0.0008324273,
   0.001241236,
   0.001841921,
   0.002720171,
   0.003997882,
   0.005847527,
   0.008511833,
   0.01233055,
   0.01777667,
   0.0255051,
   0.03641766,
   0.05174944,
   0.0731826,
   0.1029956,
   0.1442573,
   0.2010785,
   0.2789344,
   0.3850765,
   0.5290546,
   0.7233735,
   0.9843129,
   1.332945,
   1.796388,
   2.40933,
   3.21589,
   4.271836,
   5.647244,
   7.429628,
   9.727611,
   12.67518,
   16.43654,
   21.21171,
   27.24268,
   34.82033,
   44.29201,
   56.06963,
   70.63831,
   88.56538,
   110.5096,
   137.2301,
   169.5955,
   188.1984,
   208.5918,
   230.9185,
   255.3295,
   281.9837,
   311.0489,
   342.701,
   377.1245,
   414.512,
   454.956,
   540.8451,
   629.3295,
   714.9755,
   754.6037,
   790.8064,
   822.551,
   848.7949,
   868.5263,
   875.6535,
   880.8112,
   883.9035,
   884.846,
   883.5674,
   880.0116,
   874.1386,
   865.9269,
   855.3738,
   842.4973,
   827.3368,
   809.9536,
   790.4312,
   768.8758,
   720.1989,
   665.1947,
   605.4292,
   542.6946,
   414.7555,
   350.8745,
   290.9948,
   263.4668,
   237.8903,
   214.434,
   193.1987,
   174.2239,
   157.4941,
   142.9476,
   130.4847,
   119.9766,
   111.2733,
   98.62247,
   91.18239,
   87.65934,
   86.91848,
   88.0299,
   93.11111,
   99.16301,
   104.3318,
   107.7549,
   109.0486,
   108.0851,
   104.9133,
   99.72518,
   92.8298,
   84.62097,
   75.53993,
   66.03635,
   56.53241,
   47.39362,
   38.90902,
   31.28157,
   24.62832,
   18.98843,
   14.33676,
   10.60038,
   7.67537,
   5.442335,
   3.779021,
   2.569692,
   1.711162,
   1.115858,
   0.7125816,
   0.4456237,
   0.272904,
   0.1636664,
   0.09612074,
   0.05528186,
   0.03113552,
   0.01717266,
   0.009275276,
   0.009275276,
   0,
   0.009275276};
   TGraph *graph = new TGraph(137,Fit_fx1,Fit_fy1);
   graph->SetName("Fit");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1 = new TH1F("Graph_Fit1","Projection of Prompt+Fromb",137,-6.12,6.12);
   Graph_Fit1->SetMinimum(0);
   Graph_Fit1->SetMaximum(973.3306);
   Graph_Fit1->SetDirectory(0);
   Graph_Fit1->SetStats(0);
   Graph_Fit1->SetLineWidth(2);
   Graph_Fit1->SetMarkerStyle(20);
   Graph_Fit1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1->GetYaxis()->SetLabelOffset(0.015);
   Graph_Fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetYaxis()->SetTitleOffset(1.1);
   Graph_Fit1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Fit1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1);
   
   graph->Draw("l");
   
   Double_t Prompt_fx2[139] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.75,
   0.8,
   0.9,
   0.95,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.125,
   1.15,
   1.175,
   1.2,
   1.225,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Prompt_fy2[139] = {
   0,
   0.000369025,
   0.000369025,
   0.0005555802,
   0.0008324273,
   0.001241236,
   0.001841921,
   0.002720171,
   0.003997882,
   0.005847527,
   0.008511833,
   0.01233055,
   0.01777667,
   0.0255051,
   0.03641766,
   0.05174944,
   0.0731826,
   0.1029956,
   0.1442573,
   0.2010785,
   0.2789344,
   0.3850765,
   0.5290546,
   0.7233735,
   0.9843129,
   1.332945,
   1.796388,
   2.40933,
   3.21589,
   4.271835,
   5.647243,
   7.429626,
   9.727606,
   12.67516,
   16.43651,
   21.21165,
   27.24254,
   34.82005,
   44.29144,
   56.06847,
   70.63602,
   88.56094,
   110.5011,
   137.2145,
   169.5671,
   188.1604,
   208.5412,
   230.8515,
   255.2411,
   281.868,
   310.898,
   342.5053,
   376.872,
   414.188,
   454.5424,
   540.1817,
   628.2871,
   713.3719,
   752.6302,
   788.3904,
   819.6087,
   845.2304,
   855.6197,
   864.2304,
   870.9467,
   875.661,
   878.2755,
   878.7039,
   876.873,
   872.7246,
   866.2172,
   857.3269,
   846.0494,
   832.4007,
   816.4183,
   798.1617,
   777.7128,
   755.1759,
   730.6775,
   704.3654,
   646.9908,
   584.6093,
   519.0071,
   384.5711,
   317.0676,
   253.3284,
   223.7864,
   196.1429,
   170.5692,
   147.1695,
   125.9866,
   107.0089,
   90.1789,
   75.40132,
   62.55214,
   51.48664,
   34.06958,
   21.8472,
   13.57631,
   8.175683,
   4.771152,
   1.47874,
   0.4041916,
   0.09743378,
   0.02071375,
   0.003883603,
   0.0006421521,
   9.364137e-05,
   1.204272e-05,
   1.365866e-06,
   1.366214e-07,
   1.205192e-08,
   9.376062e-10,
   6.432973e-11,
   3.892511e-12,
   2.077183e-13,
   9.775673e-15,
   4.057378e-16,
   1.485153e-17,
   4.794283e-19,
   1.364907e-20,
   3.426963e-22,
   7.588267e-24,
   1.481845e-25,
   2.552053e-27,
   3.876177e-29,
   5.192116e-31,
   6.133552e-33,
   6.390084e-35,
   5.871215e-37,
   4.757473e-39,
   3.399786e-41,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(139,Prompt_fx2,Prompt_fy2);
   graph->SetName("Prompt");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Prompt2 = new TH1F("Graph_Prompt2","Projection of Prompt+Fromb",139,-6.12,6.12);
   Graph_Prompt2->SetMinimum(0);
   Graph_Prompt2->SetMaximum(966.5743);
   Graph_Prompt2->SetDirectory(0);
   Graph_Prompt2->SetStats(0);
   Graph_Prompt2->SetLineWidth(2);
   Graph_Prompt2->SetMarkerStyle(20);
   Graph_Prompt2->GetXaxis()->SetNdivisions(505);
   Graph_Prompt2->GetXaxis()->SetLabelFont(132);
   Graph_Prompt2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Prompt2->GetXaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetXaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Prompt2->GetXaxis()->SetTitleFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelOffset(0.015);
   Graph_Prompt2->GetYaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetYaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetYaxis()->SetTitleOffset(1.1);
   Graph_Prompt2->GetYaxis()->SetTitleFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetZaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Prompt2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Prompt2);
   
   graph->Draw("l");
   
   Double_t Secondary_fx3[124] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.85,
   0.9,
   0.95,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.05,
   3.1,
   3.15,
   3.2,
   3.25,
   3.3,
   3.35,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Secondary_fy3[124] = {
   0,
   5.161156e-21,
   5.161156e-21,
   2.214875e-20,
   9.308065e-20,
   3.830695e-19,
   1.543845e-18,
   6.093091e-18,
   2.354939e-17,
   8.913117e-17,
   3.3036e-16,
   1.199094e-15,
   4.262134e-15,
   1.483573e-14,
   5.057065e-14,
   1.688092e-13,
   5.518255e-13,
   1.766507e-12,
   5.537795e-12,
   1.700068e-11,
   5.110974e-11,
   1.504697e-10,
   4.338128e-10,
   1.224795e-09,
   3.386357e-09,
   9.168746e-09,
   2.431056e-08,
   6.312307e-08,
   1.605052e-07,
   3.996668e-07,
   9.745743e-07,
   2.327233e-06,
   5.442176e-06,
   1.246274e-05,
   2.794873e-05,
   6.137885e-05,
   0.0001320029,
   0.0002780071,
   0.0005733719,
   0.001158044,
   0.002290453,
   0.004436349,
   0.008414687,
   0.01562997,
   0.02843063,
   0.05064337,
   0.0883419,
   0.1509103,
   0.252452,
   0.4135679,
   0.6634722,
   1.042333,
   1.603609,
   2.416007,
   3.56456,
   5.15017,
   7.28694,
   10.09664,
   13.69987,
   15.83349,
   18.20387,
   20.81987,
   23.6875,
   26.80942,
   30.1844,
   33.80686,
   37.66639,
   46.02918,
   55.08336,
   64.55288,
   74.08304,
   83.25875,
   87.57414,
   91.63237,
   95.37815,
   98.75882,
   101.7255,
   104.2343,
   106.2475,
   107.7342,
   108.6715,
   109.0447,
   108.848,
   108.0845,
   106.7661,
   104.9132,
   102.5543,
   99.72517,
   96.46785,
   92.8298,
   88.86264,
   84.62097,
   75.53993,
   66.03635,
   56.53241,
   47.39362,
   38.90902,
   34.97888,
   31.28157,
   27.82904,
   24.62832,
   21.68195,
   18.98843,
   16.54271,
   14.33676,
   10.60038,
   7.67537,
   5.442335,
   3.779021,
   2.569692,
   1.711162,
   1.115858,
   0.7125816,
   0.4456237,
   0.272904,
   0.1636664,
   0.09612074,
   0.05528186,
   0.03113552,
   0.01717266,
   0.009275276,
   0.009275276,
   0,
   0.009275276};
   graph = new TGraph(124,Secondary_fx3,Secondary_fy3);
   graph->SetName("Secondary");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Secondary3 = new TH1F("Graph_Secondary3","Projection of Prompt+Fromb",124,-6.12,6.12);
   Graph_Secondary3->SetMinimum(0);
   Graph_Secondary3->SetMaximum(119.9492);
   Graph_Secondary3->SetDirectory(0);
   Graph_Secondary3->SetStats(0);
   Graph_Secondary3->SetLineWidth(2);
   Graph_Secondary3->SetMarkerStyle(20);
   Graph_Secondary3->GetXaxis()->SetNdivisions(505);
   Graph_Secondary3->GetXaxis()->SetLabelFont(132);
   Graph_Secondary3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Secondary3->GetXaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetXaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Secondary3->GetXaxis()->SetTitleFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelOffset(0.015);
   Graph_Secondary3->GetYaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetYaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetYaxis()->SetTitleOffset(1.1);
   Graph_Secondary3->GetYaxis()->SetTitleFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetZaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Secondary3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Secondary3);
   
   graph->Draw("l");
   
   Double_t h_data_dts_fx3002[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t h_data_dts_fy3002[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   2.106026,
   2.862909,
   2.926456,
   7.860487,
   15.46572,
   16.48121,
   27.81661,
   53.54273,
   90.42567,
   150.386,
   201.2818,
   312.662,
   470.6977,
   634.242,
   772.7629,
   876.8137,
   831.1191,
   681.2737,
   409.4434,
   189.5111,
   110.4326,
   78.53797,
   106.7842,
   116.052,
   86.93566,
   100.7267,
   93.13348,
   60.12474,
   56.9999,
   29.01637,
   14.95216,
   13.39306,
   4.167675,
   5.111179,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_felx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fely3002[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   1.489186,
   1.852724,
   1.835217,
   2.895169,
   3.996833,
   4.123523,
   5.355855,
   7.40956,
   9.648006,
   12.56943,
   14.4051,
   18.00847,
   22.03972,
   25.61779,
   28.28749,
   30.19855,
   29.47202,
   26.91608,
   21.08501,
   15.4256,
   12.73976,
   11.71987,
   12.85371,
   12.54111,
   11.14027,
   11.52694,
   10.68476,
   8.750149,
   8.174358,
   6.221152,
   4.196899,
   4.054723,
   2.252876,
   2.286824,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_fehx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fehy3002[50] = {
   0,
   0,
   0,
   0,
   0.9774585,
   0,
   0,
   0,
   0,
   0,
   1.053229,
   1.489186,
   1.852724,
   1.835217,
   2.895169,
   3.996833,
   4.123523,
   5.355855,
   7.40956,
   9.648006,
   12.56943,
   14.4051,
   18.00847,
   22.03972,
   25.61779,
   28.28749,
   30.19855,
   29.47202,
   26.91608,
   21.08501,
   15.4256,
   12.73976,
   11.71987,
   12.85371,
   12.54111,
   11.14027,
   11.52694,
   10.68476,
   8.750149,
   8.174358,
   6.221152,
   4.196899,
   4.054723,
   2.252876,
   2.286824,
   0,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(50,h_data_dts_fx3002,h_data_dts_fy3002,h_data_dts_felx3002,h_data_dts_fehx3002,h_data_dts_fely3002,h_data_dts_fehy3002);
   grae->SetName("h_data_dts");
   grae->SetTitle("Histogram of data_dts_plot__Ds_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_dts3002 = new TH1F("Graph_h_data_dts3002","Histogram of data_dts_plot__Ds_IPCHI2_OWNPV",100,-6,6);
   Graph_h_data_dts3002->SetMinimum(-90.70122);
   Graph_h_data_dts3002->SetMaximum(997.7134);
   Graph_h_data_dts3002->SetDirectory(0);
   Graph_h_data_dts3002->SetStats(0);
   Graph_h_data_dts3002->SetLineWidth(2);
   Graph_h_data_dts3002->SetMarkerStyle(20);
   Graph_h_data_dts3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data_dts3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_dts3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_dts3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_h_data_dts3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_h_data_dts3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_dts3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_dts3002);
   
   grae->Draw("p");
   
   TH1D *frame_3fe3ef0__2 = new TH1D("frame_3fe3ef0__2","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_3fe3ef0__2->SetBinContent(1,952.3628);
   frame_3fe3ef0__2->SetMinimum(-45.35061);
   frame_3fe3ef0__2->SetMaximum(952.3628);
   frame_3fe3ef0__2->SetEntries(1);
   frame_3fe3ef0__2->SetDirectory(0);
   frame_3fe3ef0__2->SetStats(0);
   frame_3fe3ef0__2->SetLineWidth(2);
   frame_3fe3ef0__2->SetMarkerStyle(20);
   frame_3fe3ef0__2->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_3fe3ef0__2->GetXaxis()->SetNdivisions(505);
   frame_3fe3ef0__2->GetXaxis()->SetLabelFont(132);
   frame_3fe3ef0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_3fe3ef0__2->GetXaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__2->GetXaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_3fe3ef0__2->GetXaxis()->SetTitleFont(132);
   frame_3fe3ef0__2->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_3fe3ef0__2->GetYaxis()->SetLabelFont(132);
   frame_3fe3ef0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_3fe3ef0__2->GetYaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__2->GetYaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_3fe3ef0__2->GetYaxis()->SetTitleFont(132);
   frame_3fe3ef0__2->GetZaxis()->SetLabelFont(132);
   frame_3fe3ef0__2->GetZaxis()->SetLabelSize(0.06);
   frame_3fe3ef0__2->GetZaxis()->SetTitleSize(0.072);
   frame_3fe3ef0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_3fe3ef0__2->GetZaxis()->SetTitleFont(132);
   frame_3fe3ef0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data_Ds+","Data, weighted","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Prompt","Prompt","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Secondary","From-#it{b}","LF");
   entry->SetFillStyle(1000);
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"-3.8< #it{y}* <-3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can_3_0_1->Modified();
   can_3_0_1->cd();
   can_3_0_1->SetSelected(can_3_0_1);
}


==> figs/Fig7a.C <==
void DppA_mass()
{
//=========Macro generated from canvas: can/
//=========  (Fri Nov 10 00:28:46 2023) by ROOT version 6.22/00
   TCanvas *can = new TCanvas("can", "",718,1463,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->Range(1764,-1600.676,1964,8403.549);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.15);
   can->SetTopMargin(0.08);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   TH1D *frame_81ec2f0__1 = new TH1D("frame_81ec2f0__1","A RooPlot of \"#it{M}(#it{K#pi#pi})\"",100,1794,1944);
   frame_81ec2f0__1->SetBinContent(1,7603.211);
   frame_81ec2f0__1->SetMaximum(7603.211);
   frame_81ec2f0__1->SetEntries(2);
   frame_81ec2f0__1->SetDirectory(0);
   frame_81ec2f0__1->SetStats(0);
   frame_81ec2f0__1->SetLineWidth(2);
   frame_81ec2f0__1->SetMarkerStyle(20);
   frame_81ec2f0__1->GetXaxis()->SetTitle("#it{M}(#it{K}#it{#pi#pi}) [MeV/#it{c}^{2}]");
   frame_81ec2f0__1->GetXaxis()->SetNdivisions(505);
   frame_81ec2f0__1->GetXaxis()->SetLabelFont(132);
   frame_81ec2f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_81ec2f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_81ec2f0__1->GetXaxis()->SetTitleSize(0.072);
   frame_81ec2f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_81ec2f0__1->GetXaxis()->SetTitleFont(132);
   frame_81ec2f0__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_81ec2f0__1->GetYaxis()->SetLabelFont(132);
   frame_81ec2f0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_81ec2f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_81ec2f0__1->GetYaxis()->SetTitleSize(0.072);
   frame_81ec2f0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_81ec2f0__1->GetYaxis()->SetTitleFont(132);
   frame_81ec2f0__1->GetZaxis()->SetLabelFont(132);
   frame_81ec2f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_81ec2f0__1->GetZaxis()->SetTitleSize(0.072);
   frame_81ec2f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_81ec2f0__1->GetZaxis()->SetTitleFont(132);
   frame_81ec2f0__1->Draw("FUNC");
   
   Double_t data_fx3001[75] = {
   1795,
   1797,
   1799,
   1801,
   1803,
   1805,
   1807,
   1809,
   1811,
   1813,
   1815,
   1817,
   1819,
   1821,
   1823,
   1825,
   1827,
   1829,
   1831,
   1833,
   1835,
   1837,
   1839,
   1841,
   1843,
   1845,
   1847,
   1849,
   1851,
   1853,
   1855,
   1857,
   1859,
   1861,
   1863,
   1865,
   1867,
   1869,
   1871,
   1873,
   1875,
   1877,
   1879,
   1881,
   1883,
   1885,
   1887,
   1889,
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943};
   Double_t data_fy3001[75] = {
   155,
   138,
   154,
   160,
   167,
   184,
   166,
   149,
   177,
   153,
   156,
   189,
   175,
   174,
   164,
   159,
   171,
   200,
   194,
   189,
   206,
   192,
   211,
   229,
   238,
   270,
   298,
   349,
   474,
   644,
   888,
   1321,
   2026,
   3034,
   4190,
   5409,
   6634,
   7049,
   7049,
   6474,
   5461,
   4083,
   2792,
   1897,
   1212,
   711,
   506,
   321,
   241,
   200,
   166,
   128,
   147,
   144,
   145,
   135,
   124,
   122,
   116,
   129,
   100,
   111,
   127,
   116,
   128,
   140,
   117,
   117,
   113,
   137,
   119,
   116,
   114,
   121,
   110};
   Double_t data_felx3001[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[75] = {
   11.95994,
   11.25798,
   11.91974,
   12.15899,
   12.43252,
   13.07387,
   12.3938,
   11.71679,
   12.81353,
   11.87942,
   12,
   13.25682,
   12.7382,
   12.70038,
   12.31601,
   12.11943,
   12.58625,
   13.65097,
   13.43736,
   13.25682,
   13.86141,
   13.36542,
   14.03444,
   14.641,
   14.93535,
   15.93928,
   16.76992,
   18.18823,
   21.27728,
   24.88208,
   29.30352,
   35.849,
   44.51389,
   54.58403,
   64.23214,
   73.0476,
   80.95091,
   83.45981,
   83.45981,
   79.96272,
   73.40027,
   63.40031,
   52.34174,
   43.05743,
   34.31738,
   26.16927,
   22,
   17.42345,
   15.03222,
   13.65097,
   12.3938,
   10.82475,
   11.63466,
   11.51041,
   11.55197,
   11.1297,
   10.64675,
   10.55667,
   10.28193,
   10.86882,
   9.983255,
   10.04751,
   10.78051,
   10.28193,
   10.82475,
   11.34272,
   10.3282,
   10.3282,
   10.1419,
   11.21537,
   10.42016,
   10.28193,
   10.18878,
   10.51136,
   10};
   Double_t data_fehx3001[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[75] = {
   12.95994,
   12.25798,
   12.91974,
   13.15899,
   13.43252,
   14.07387,
   13.3938,
   12.71679,
   13.81353,
   12.87942,
   13,
   14.25682,
   13.7382,
   13.70038,
   13.31601,
   13.11943,
   13.58625,
   14.65097,
   14.43736,
   14.25682,
   14.86141,
   14.36542,
   15.03444,
   15.641,
   15.93535,
   16.93928,
   17.76992,
   19.18823,
   22.27728,
   25.88208,
   30.30352,
   36.849,
   45.51389,
   55.58403,
   65.23214,
   74.0476,
   81.95091,
   84.45981,
   84.45981,
   80.96272,
   74.40027,
   64.40031,
   53.34174,
   44.05743,
   35.31738,
   27.16927,
   23,
   18.42345,
   16.03222,
   14.65097,
   13.3938,
   11.82475,
   12.63466,
   12.51041,
   12.55197,
   12.1297,
   11.64675,
   11.55667,
   11.28193,
   11.86882,
   11.03336,
   11.04751,
   11.78051,
   11.28193,
   11.82475,
   12.34272,
   11.3282,
   11.3282,
   11.1419,
   12.21537,
   11.42016,
   11.28193,
   11.18878,
   11.51136,
   11};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Dp_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of Mass_plot__Dp_MM",100,1779,1959);
   Graph_data3001->SetMinimum(81.01507);
   Graph_data3001->SetMaximum(7837.804);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t model_fx1[137] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1852.5,
   1853.25,
   1854,
   1854.75,
   1855.5,
   1856.25,
   1857,
   1857.75,
   1858.5,
   1859.25,
   1860,
   1860.75,
   1861.5,
   1862.25,
   1863,
   1864.5,
   1865.25,
   1866,
   1866.375,
   1866.75,
   1867.125,
   1867.5,
   1867.875,
   1868.25,
   1868.625,
   1869,
   1869.375,
   1869.75,
   1870.125,
   1870.5,
   1870.875,
   1871.25,
   1871.625,
   1872,
   1872.375,
   1872.75,
   1873.125,
   1873.5,
   1874.25,
   1875,
   1876.5,
   1877.25,
   1878,
   1878.75,
   1879.5,
   1880.25,
   1881,
   1881.75,
   1882.5,
   1883.25,
   1884,
   1884.75,
   1885.5,
   1886.25,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t model_fy1[137] = {
   0,
   153.4144,
   153.4144,
   154.1084,
   154.8373,
   155.6037,
   156.4105,
   157.2609,
   158.1583,
   159.1068,
   160.1107,
   161.175,
   162.3049,
   163.5068,
   164.7877,
   166.1552,
   167.6186,
   169.1879,
   170.8751,
   172.6935,
   174.6591,
   176.7902,
   179.1084,
   181.6391,
   184.4127,
   187.4656,
   190.8419,
   194.5954,
   198.7926,
   203.5167,
   208.8732,
   214.9979,
   222.0698,
   230.3322,
   240.1302,
   251.984,
   266.7365,
   285.8536,
   312.023,
   350.3022,
   410.2648,
   510.1228,
   585.1058,
   684.4132,
   805.4223,
   950.1407,
   1122.154,
   1325.049,
   1562.168,
   1836.289,
   2149.251,
   2501.55,
   2891.921,
   3316.972,
   3770.908,
   4245.395,
   5210.553,
   5673.47,
   6102.654,
   6299.631,
   6482.292,
   6648.808,
   6797.471,
   6926.723,
   7035.185,
   7121.683,
   7185.27,
   7225.241,
   7241.153,
   7232.828,
   7200.359,
   7144.107,
   7064.696,
   6962.997,
   6840.118,
   6697.374,
   6536.271,
   6358.473,
   6165.774,
   5743.306,
   5284.607,
   4320.827,
   3844.015,
   3386.218,
   2956.167,
   2560.052,
   2201.625,
   1882.462,
   1602.32,
   1359.539,
   1151.464,
   974.8195,
   826.0374,
   701.5189,
   597.8212,
   511.7806,
   381.7712,
   293.313,
   233.4583,
   193.2784,
   166.6431,
   149.2955,
   138.2424,
   131.3739,
   127.2187,
   124.7727,
   123.3708,
   122.5864,
   122.1558,
   121.9213,
   121.7923,
   121.718,
   121.6714,
   121.6383,
   121.6116,
   121.5878,
   121.5653,
   121.5434,
   121.5217,
   121.5001,
   121.4785,
   121.457,
   121.4354,
   121.4139,
   121.3924,
   121.3709,
   121.3493,
   121.3278,
   121.3063,
   121.2847,
   121.2632,
   121.2417,
   121.2201,
   121.1986,
   121.1986,
   0,
   121.1986};
   TGraph *graph = new TGraph(137,model_fx1,model_fy1);
   graph->SetName("model");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model1 = new TH1F("Graph_model1","Projection of CBS+bkg",137,1777.2,1960.8);
   Graph_model1->SetMinimum(0);
   Graph_model1->SetMaximum(7965.269);
   Graph_model1->SetDirectory(0);
   Graph_model1->SetStats(0);
   Graph_model1->SetLineWidth(2);
   Graph_model1->SetMarkerStyle(20);
   Graph_model1->GetXaxis()->SetNdivisions(505);
   Graph_model1->GetXaxis()->SetLabelFont(132);
   Graph_model1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model1->GetXaxis()->SetLabelSize(0.06);
   Graph_model1->GetXaxis()->SetTitleSize(0.072);
   Graph_model1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model1->GetXaxis()->SetTitleFont(132);
   Graph_model1->GetYaxis()->SetLabelFont(132);
   Graph_model1->GetYaxis()->SetLabelOffset(0.015);
   Graph_model1->GetYaxis()->SetLabelSize(0.06);
   Graph_model1->GetYaxis()->SetTitleSize(0.072);
   Graph_model1->GetYaxis()->SetTitleOffset(1.1);
   Graph_model1->GetYaxis()->SetTitleFont(132);
   Graph_model1->GetZaxis()->SetLabelFont(132);
   Graph_model1->GetZaxis()->SetLabelSize(0.06);
   Graph_model1->GetZaxis()->SetTitleSize(0.072);
   Graph_model1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model1);
   
   graph->Draw("l");
   
   Double_t sign_fx2[137] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1852.5,
   1853.25,
   1854,
   1854.75,
   1855.5,
   1856.25,
   1857,
   1857.75,
   1858.5,
   1859.25,
   1860,
   1860.75,
   1861.5,
   1862.25,
   1863,
   1864.5,
   1865.25,
   1866,
   1866.375,
   1866.75,
   1867.125,
   1867.5,
   1867.875,
   1868.25,
   1868.625,
   1869,
   1869.375,
   1869.75,
   1870.125,
   1870.5,
   1870.875,
   1871.25,
   1871.625,
   1872,
   1872.375,
   1872.75,
   1873.125,
   1873.5,
   1874.25,
   1875,
   1876.5,
   1877.25,
   1878,
   1878.75,
   1879.5,
   1880.25,
   1881,
   1881.75,
   1882.5,
   1883.25,
   1884,
   1884.75,
   1885.5,
   1886.25,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t sign_fy2[137] = {
   0,
   30.06275,
   30.06275,
   30.77828,
   31.52869,
   32.31662,
   33.14493,
   34.01682,
   34.93582,
   35.90586,
   36.9313,
   38.01704,
   39.16855,
   40.392,
   41.69434,
   43.08346,
   44.56833,
   46.15921,
   47.86786,
   49.70788,
   51.695,
   53.84762,
   56.1873,
   58.73954,
   61.53467,
   64.60911,
   68.00692,
   71.78195,
   76.00072,
   80.74639,
   86.12437,
   92.27056,
   99.36401,
   107.648,
   117.4675,
   129.3429,
   144.1168,
   163.2555,
   189.4464,
   227.7472,
   287.7313,
   387.6108,
   462.6046,
   561.9228,
   682.9426,
   827.6718,
   999.6958,
   1202.602,
   1439.732,
   1713.863,
   2026.836,
   2379.146,
   2769.527,
   3194.589,
   3648.536,
   4123.034,
   5088.213,
   5551.141,
   5980.336,
   6177.318,
   6359.984,
   6526.506,
   6675.174,
   6804.431,
   6912.899,
   6999.403,
   7062.995,
   7102.971,
   7118.889,
   7110.569,
   7078.105,
   7021.859,
   6942.453,
   6840.76,
   6717.886,
   6575.148,
   6414.05,
   6236.257,
   6043.564,
   5621.107,
   5162.418,
   4198.66,
   3721.858,
   3264.072,
   2834.032,
   2437.927,
   2079.511,
   1760.36,
   1480.228,
   1237.458,
   1029.394,
   852.7596,
   703.9883,
   579.4806,
   475.7936,
   389.7638,
   259.7759,
   171.3393,
   111.5061,
   71.3477,
   44.73398,
   27.40788,
   16.3763,
   9.529384,
   5.395701,
   2.971266,
   1.590816,
   0.8279705,
   0.4188822,
   0.2059842,
   0.09845384,
   0.04573881,
   0.02065327,
   0.0090645,
   0.003866783,
   0.00160327,
   0.0006461212,
   0.0002530884,
   9.635653e-05,
   3.565667e-05,
   1.282482e-05,
   4.483449e-06,
   1.523436e-06,
   5.031375e-07,
   1.615102e-07,
   5.039227e-08,
   1.528195e-08,
   4.504474e-09,
   1.290507e-09,
   3.593579e-10,
   9.726235e-11,
   2.558663e-11,
   6.542326e-12,
   1.62593e-12,
   1.62593e-12,
   0,
   1.62593e-12};
   graph = new TGraph(137,sign_fx2,sign_fy2);
   graph->SetName("sign");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sign2 = new TH1F("Graph_sign2","Projection of CBS+bkg",137,1777.2,1960.8);
   Graph_sign2->SetMinimum(0);
   Graph_sign2->SetMaximum(7830.778);
   Graph_sign2->SetDirectory(0);
   Graph_sign2->SetStats(0);
   Graph_sign2->SetLineWidth(2);
   Graph_sign2->SetMarkerStyle(20);
   Graph_sign2->GetXaxis()->SetNdivisions(505);
   Graph_sign2->GetXaxis()->SetLabelFont(132);
   Graph_sign2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sign2->GetXaxis()->SetLabelSize(0.06);
   Graph_sign2->GetXaxis()->SetTitleSize(0.072);
   Graph_sign2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sign2->GetXaxis()->SetTitleFont(132);
   Graph_sign2->GetYaxis()->SetLabelFont(132);
   Graph_sign2->GetYaxis()->SetLabelOffset(0.015);
   Graph_sign2->GetYaxis()->SetLabelSize(0.06);
   Graph_sign2->GetYaxis()->SetTitleSize(0.072);
   Graph_sign2->GetYaxis()->SetTitleOffset(1.1);
   Graph_sign2->GetYaxis()->SetTitleFont(132);
   Graph_sign2->GetZaxis()->SetLabelFont(132);
   Graph_sign2->GetZaxis()->SetLabelSize(0.06);
   Graph_sign2->GetZaxis()->SetTitleSize(0.072);
   Graph_sign2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sign2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sign2);
   
   graph->Draw("l");
   
   Double_t bkgn_fx3[106] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1852.5,
   1854,
   1855.5,
   1857,
   1858.5,
   1860,
   1861.5,
   1863,
   1864.5,
   1866,
   1867.5,
   1869,
   1870.5,
   1872,
   1873.5,
   1875,
   1876.5,
   1878,
   1879.5,
   1881,
   1882.5,
   1884,
   1885.5,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t bkgn_fy3[106] = {
   0,
   123.3517,
   123.3517,
   123.3302,
   123.3086,
   123.2871,
   123.2656,
   123.244,
   123.2225,
   123.201,
   123.1794,
   123.1579,
   123.1364,
   123.1149,
   123.0933,
   123.0718,
   123.0503,
   123.0287,
   123.0072,
   122.9857,
   122.9641,
   122.9426,
   122.9211,
   122.8995,
   122.878,
   122.8565,
   122.8349,
   122.8134,
   122.7919,
   122.7704,
   122.7488,
   122.7273,
   122.7058,
   122.6842,
   122.6627,
   122.6412,
   122.6196,
   122.5981,
   122.5766,
   122.555,
   122.5335,
   122.512,
   122.4905,
   122.4689,
   122.4474,
   122.4259,
   122.4043,
   122.3828,
   122.3613,
   122.3397,
   122.3182,
   122.2967,
   122.2751,
   122.2536,
   122.2321,
   122.2106,
   122.189,
   122.1675,
   122.146,
   122.1244,
   122.1029,
   122.0814,
   122.0598,
   122.0383,
   122.0168,
   121.9952,
   121.9737,
   121.9522,
   121.9307,
   121.9091,
   121.8876,
   121.8661,
   121.8445,
   121.823,
   121.8015,
   121.7799,
   121.7584,
   121.7369,
   121.7153,
   121.6938,
   121.6723,
   121.6508,
   121.6292,
   121.6077,
   121.5862,
   121.5646,
   121.5431,
   121.5216,
   121.5,
   121.4785,
   121.457,
   121.4354,
   121.4139,
   121.3924,
   121.3709,
   121.3493,
   121.3278,
   121.3063,
   121.2847,
   121.2632,
   121.2417,
   121.2201,
   121.1986,
   121.1986,
   0,
   121.1986};
   graph = new TGraph(106,bkgn_fx3,bkgn_fy3);
   graph->SetName("bkgn");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgn3 = new TH1F("Graph_bkgn3","Projection of CBS+bkg",106,1777.2,1960.8);
   Graph_bkgn3->SetMinimum(0);
   Graph_bkgn3->SetMaximum(135.6869);
   Graph_bkgn3->SetDirectory(0);
   Graph_bkgn3->SetStats(0);
   Graph_bkgn3->SetLineWidth(2);
   Graph_bkgn3->SetMarkerStyle(20);
   Graph_bkgn3->GetXaxis()->SetNdivisions(505);
   Graph_bkgn3->GetXaxis()->SetLabelFont(132);
   Graph_bkgn3->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgn3->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgn3->GetXaxis()->SetTitleFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelOffset(0.015);
   Graph_bkgn3->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetYaxis()->SetTitleOffset(1.1);
   Graph_bkgn3->GetYaxis()->SetTitleFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgn3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgn3);
   
   graph->Draw("l");
   
   Double_t data_fx3002[75] = {
   1795,
   1797,
   1799,
   1801,
   1803,
   1805,
   1807,
   1809,
   1811,
   1813,
   1815,
   1817,
   1819,
   1821,
   1823,
   1825,
   1827,
   1829,
   1831,
   1833,
   1835,
   1837,
   1839,
   1841,
   1843,
   1845,
   1847,
   1849,
   1851,
   1853,
   1855,
   1857,
   1859,
   1861,
   1863,
   1865,
   1867,
   1869,
   1871,
   1873,
   1875,
   1877,
   1879,
   1881,
   1883,
   1885,
   1887,
   1889,
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943};
   Double_t data_fy3002[75] = {
   155,
   138,
   154,
   160,
   167,
   184,
   166,
   149,
   177,
   153,
   156,
   189,
   175,
   174,
   164,
   159,
   171,
   200,
   194,
   189,
   206,
   192,
   211,
   229,
   238,
   270,
   298,
   349,
   474,
   644,
   888,
   1321,
   2026,
   3034,
   4190,
   5409,
   6634,
   7049,
   7049,
   6474,
   5461,
   4083,
   2792,
   1897,
   1212,
   711,
   506,
   321,
   241,
   200,
   166,
   128,
   147,
   144,
   145,
   135,
   124,
   122,
   116,
   129,
   100,
   111,
   127,
   116,
   128,
   140,
   117,
   117,
   113,
   137,
   119,
   116,
   114,
   121,
   110};
   Double_t data_felx3002[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3002[75] = {
   11.95994,
   11.25798,
   11.91974,
   12.15899,
   12.43252,
   13.07387,
   12.3938,
   11.71679,
   12.81353,
   11.87942,
   12,
   13.25682,
   12.7382,
   12.70038,
   12.31601,
   12.11943,
   12.58625,
   13.65097,
   13.43736,
   13.25682,
   13.86141,
   13.36542,
   14.03444,
   14.641,
   14.93535,
   15.93928,
   16.76992,
   18.18823,
   21.27728,
   24.88208,
   29.30352,
   35.849,
   44.51389,
   54.58403,
   64.23214,
   73.0476,
   80.95091,
   83.45981,
   83.45981,
   79.96272,
   73.40027,
   63.40031,
   52.34174,
   43.05743,
   34.31738,
   26.16927,
   22,
   17.42345,
   15.03222,
   13.65097,
   12.3938,
   10.82475,
   11.63466,
   11.51041,
   11.55197,
   11.1297,
   10.64675,
   10.55667,
   10.28193,
   10.86882,
   9.983255,
   10.04751,
   10.78051,
   10.28193,
   10.82475,
   11.34272,
   10.3282,
   10.3282,
   10.1419,
   11.21537,
   10.42016,
   10.28193,
   10.18878,
   10.51136,
   10};
   Double_t data_fehx3002[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3002[75] = {
   12.95994,
   12.25798,
   12.91974,
   13.15899,
   13.43252,
   14.07387,
   13.3938,
   12.71679,
   13.81353,
   12.87942,
   13,
   14.25682,
   13.7382,
   13.70038,
   13.31601,
   13.11943,
   13.58625,
   14.65097,
   14.43736,
   14.25682,
   14.86141,
   14.36542,
   15.03444,
   15.641,
   15.93535,
   16.93928,
   17.76992,
   19.18823,
   22.27728,
   25.88208,
   30.30352,
   36.849,
   45.51389,
   55.58403,
   65.23214,
   74.0476,
   81.95091,
   84.45981,
   84.45981,
   80.96272,
   74.40027,
   64.40031,
   53.34174,
   44.05743,
   35.31738,
   27.16927,
   23,
   18.42345,
   16.03222,
   14.65097,
   13.3938,
   11.82475,
   12.63466,
   12.51041,
   12.55197,
   12.1297,
   11.64675,
   11.55667,
   11.28193,
   11.86882,
   11.03336,
   11.04751,
   11.78051,
   11.28193,
   11.82475,
   12.34272,
   11.3282,
   11.3282,
   11.1419,
   12.21537,
   11.42016,
   11.28193,
   11.18878,
   11.51136,
   11};
   grae = new TGraphAsymmErrors(75,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Dp_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of Mass_plot__Dp_MM",100,1779,1959);
   Graph_data3002->SetMinimum(81.01507);
   Graph_data3002->SetMaximum(7837.804);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_81ec2f0__2 = new TH1D("frame_81ec2f0__2","A RooPlot of \"#it{M}(#it{K#pi#pi})\"",100,1794,1944);
   frame_81ec2f0__2->SetBinContent(1,7603.211);
   frame_81ec2f0__2->SetMaximum(7603.211);
   frame_81ec2f0__2->SetEntries(2);
   frame_81ec2f0__2->SetDirectory(0);
   frame_81ec2f0__2->SetStats(0);
   frame_81ec2f0__2->SetLineWidth(2);
   frame_81ec2f0__2->SetMarkerStyle(20);
   frame_81ec2f0__2->GetXaxis()->SetTitle("#it{M}(#it{K}#it{#pi#pi}) [MeV/#it{c}^{2}]");
   frame_81ec2f0__2->GetXaxis()->SetNdivisions(505);
   frame_81ec2f0__2->GetXaxis()->SetLabelFont(132);
   frame_81ec2f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_81ec2f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_81ec2f0__2->GetXaxis()->SetTitleSize(0.072);
   frame_81ec2f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_81ec2f0__2->GetXaxis()->SetTitleFont(132);
   frame_81ec2f0__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_81ec2f0__2->GetYaxis()->SetLabelFont(132);
   frame_81ec2f0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_81ec2f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_81ec2f0__2->GetYaxis()->SetTitleSize(0.072);
   frame_81ec2f0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_81ec2f0__2->GetYaxis()->SetTitleFont(132);
   frame_81ec2f0__2->GetZaxis()->SetLabelFont(132);
   frame_81ec2f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_81ec2f0__2->GetZaxis()->SetTitleSize(0.072);
   frame_81ec2f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_81ec2f0__2->GetZaxis()->SetTitleFont(132);
   frame_81ec2f0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sign","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgn","Background","l");
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.73,0.35,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"2.3< #it{y}* <2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> figs/Fig7b.C <==
void DppA_ip()
{
//=========Macro generated from canvas: can_3_0_1/
//=========  (Fri Nov 10 00:34:19 2023) by ROOT version 6.22/00
   TCanvas *can_3_0_1 = new TCanvas("can_3_0_1", "",0,0,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_3_0_1->Range(-7,-2721.473,6.333333,11263.07);
   can_3_0_1->SetFillColor(0);
   can_3_0_1->SetBorderMode(0);
   can_3_0_1->SetBorderSize(2);
   can_3_0_1->SetTickx(1);
   can_3_0_1->SetTicky(1);
   can_3_0_1->SetLeftMargin(0.15);
   can_3_0_1->SetTopMargin(0.08);
   can_3_0_1->SetBottomMargin(0.16);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_4da6ae0__1 = new TH1D("frame_4da6ae0__1","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_4da6ae0__1->SetBinContent(1,10144.31);
   frame_4da6ae0__1->SetMinimum(-483.9463);
   frame_4da6ae0__1->SetMaximum(10144.31);
   frame_4da6ae0__1->SetEntries(2);
   frame_4da6ae0__1->SetDirectory(0);
   frame_4da6ae0__1->SetStats(0);
   frame_4da6ae0__1->SetLineWidth(2);
   frame_4da6ae0__1->SetMarkerStyle(20);
   frame_4da6ae0__1->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_4da6ae0__1->GetXaxis()->SetNdivisions(505);
   frame_4da6ae0__1->GetXaxis()->SetLabelFont(132);
   frame_4da6ae0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_4da6ae0__1->GetXaxis()->SetLabelSize(0.06);
   frame_4da6ae0__1->GetXaxis()->SetTitleSize(0.072);
   frame_4da6ae0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_4da6ae0__1->GetXaxis()->SetTitleFont(132);
   frame_4da6ae0__1->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_4da6ae0__1->GetYaxis()->SetLabelFont(132);
   frame_4da6ae0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_4da6ae0__1->GetYaxis()->SetLabelSize(0.06);
   frame_4da6ae0__1->GetYaxis()->SetTitleSize(0.072);
   frame_4da6ae0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_4da6ae0__1->GetYaxis()->SetTitleFont(132);
   frame_4da6ae0__1->GetZaxis()->SetLabelFont(132);
   frame_4da6ae0__1->GetZaxis()->SetLabelSize(0.06);
   frame_4da6ae0__1->GetZaxis()->SetTitleSize(0.072);
   frame_4da6ae0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_4da6ae0__1->GetZaxis()->SetTitleFont(132);
   frame_4da6ae0__1->Draw("FUNC");
   
   Double_t Data_Dp+_fx3001[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t Data_Dp+_fy3001[50] = {
   0,
   0,
   0,
   2.087941,
   0,
   3.174214,
   4.215831,
   13.50414,
   4.854609,
   10.82495,
   15.2127,
   22.17381,
   50.22423,
   57.256,
   110.5544,
   174.6829,
   260.7247,
   383.733,
   568.9279,
   988.3484,
   1566.38,
   2419.552,
   3495.311,
   5090.709,
   6868.204,
   8533.781,
   9511.783,
   8910.221,
   6304.938,
   3227.119,
   1339.158,
   551.1567,
   326.4597,
   304.7835,
   270.0913,
   216.8678,
   140.8686,
   104.2541,
   49.33178,
   37.47194,
   9.914899,
   3.744076,
   2.009227,
   -1.148347,
   0.3655148,
   1.070581,
   0,
   0,
   0,
   0};
   Double_t Data_Dp+_felx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Dp+_fely3001[50] = {
   0,
   0,
   0,
   1.476453,
   0,
   1.832763,
   2.108689,
   3.749274,
   2.216007,
   3.603542,
   3.939495,
   4.930124,
   7.363647,
   7.887756,
   10.77935,
   13.50895,
   16.65889,
   20.20353,
   24.59842,
   32.40222,
   40.74107,
   50.58802,
   60.87512,
   73.53453,
   85.56237,
   95.38594,
   100.9691,
   98.22392,
   83.58784,
   61.69771,
   42.33454,
   29.64467,
   24.03304,
   21.533,
   20.72648,
   18.36802,
   14.7603,
   11.98365,
   9.292331,
   7.749624,
   4.820728,
   4.23204,
   3.721265,
   2.002742,
   1.259738,
   1.070581,
   0,
   0,
   0,
   0};
   Double_t Data_Dp+_fehx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Dp+_fehy3001[50] = {
   0,
   0,
   0,
   1.476453,
   0,
   1.832763,
   2.108689,
   3.749274,
   2.216007,
   3.603542,
   3.939495,
   4.930124,
   7.363647,
   7.887756,
   10.77935,
   13.50895,
   16.65889,
   20.20353,
   24.59842,
   32.40222,
   40.74107,
   50.58802,
   60.87512,
   73.53453,
   85.56237,
   95.38594,
   100.9691,
   98.22392,
   83.58784,
   61.69771,
   42.33454,
   29.64467,
   24.03304,
   21.533,
   20.72648,
   18.36802,
   14.7603,
   11.98365,
   9.292331,
   7.749624,
   4.820728,
   4.23204,
   3.721265,
   2.002742,
   1.259738,
   1.070581,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,Data_Dp+_fx3001,Data_Dp+_fy3001,Data_Dp+_felx3001,Data_Dp+_fehx3001,Data_Dp+_fely3001,Data_Dp+_fehy3001);
   grae->SetName("Data_Dp+");
   grae->SetTitle("Histogram of data_dts_plot__Dp_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data_DppL3001 = new TH1F("Graph_Data_DppL3001","Histogram of data_dts_plot__Dp_IPCHI2_OWNPV",100,-6,6);
   Graph_Data_DppL3001->SetMinimum(-964.7414);
   Graph_Data_DppL3001->SetMaximum(10574.34);
   Graph_Data_DppL3001->SetDirectory(0);
   Graph_Data_DppL3001->SetStats(0);
   Graph_Data_DppL3001->SetLineWidth(2);
   Graph_Data_DppL3001->SetMarkerStyle(20);
   Graph_Data_DppL3001->GetXaxis()->SetNdivisions(505);
   Graph_Data_DppL3001->GetXaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data_DppL3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data_DppL3001->GetXaxis()->SetTitleFont(132);
   Graph_Data_DppL3001->GetYaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Data_DppL3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Data_DppL3001->GetYaxis()->SetTitleFont(132);
   Graph_Data_DppL3001->GetZaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data_DppL3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data_Dp+3001);
   
   grae->Draw("p");
   
   Double_t Fit_fx1[139] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.8,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Fit_fy1[139] = {
   0,
   0.04063179,
   0.04063179,
   0.05526361,
   0.07497413,
   0.1014571,
   0.136947,
   0.1843832,
   0.247622,
   0.331708,
   0.4432222,
   0.5907259,
   0.785325,
   1.041386,
   1.377441,
   1.817327,
   2.39162,
   3.139425,
   4.110616,
   5.36862,
   6.993866,
   9.088053,
   11.7794,
   15.22911,
   19.63925,
   25.26237,
   32.41322,
   41.4829,
   52.95598,
   67.43103,
   85.64529,
   108.5041,
   137.1158,
   172.8335,
   217.3038,
   272.5245,
   340.9123,
   425.3817,
   529.4365,
   657.2763,
   813.919,
   1005.342,
   1238.642,
   1522.222,
   1865.995,
   2064.025,
   2281.627,
   2520.578,
   2782.797,
   3070.357,
   3385.498,
   3730.635,
   4108.372,
   4521.513,
   4972.02,
   5936.583,
   6936.72,
   7905.872,
   8351.632,
   8754.446,
   9100.389,
   9247.567,
   9375.17,
   9481.456,
   9564.742,
   9623.432,
   9656.046,
   9661.246,
   9637.87,
   9584.959,
   9501.787,
   9387.891,
   9243.1,
   9067.555,
   8861.734,
   8626.467,
   8362.948,
   8072.741,
   7757.777,
   7420.345,
   7063.074,
   6301.06,
   4685.596,
   3913.909,
   3553.441,
   3212.609,
   2892.847,
   2595.132,
   2320.005,
   2067.614,
   1837.754,
   1629.912,
   1443.315,
   1276.979,
   1000.369,
   789.6798,
   633.7894,
   521.8254,
   443.8313,
   391.1559,
   334.4641,
   310.8527,
   297.4911,
   283.4907,
   264.8201,
   240.9854,
   213.1426,
   183.0862,
   152.7007,
   123.6503,
   97.20951,
   74.19586,
   54.98033,
   39.55411,
   27.62691,
   18.73396,
   12.33342,
   7.88304,
   4.891709,
   2.947026,
   1.723709,
   0.9788142,
   0.5396264,
   0.2888302,
   0.1500889,
   0.0757201,
   0.03708772,
   0.01763623,
   0.008142126,
   0.003649442,
   0.001588077,
   0.0006709238,
   0.0002751892,
   0.0001095837,
   4.236598e-05,
   1.590175e-05,
   1.590175e-05,
   0,
   1.590175e-05};
   TGraph *graph = new TGraph(139,Fit_fx1,Fit_fy1);
   graph->SetName("Fit");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1 = new TH1F("Graph_Fit1","Projection of Prompt+Fromb",139,-6.12,6.12);
   Graph_Fit1->SetMinimum(0);
   Graph_Fit1->SetMaximum(10627.37);
   Graph_Fit1->SetDirectory(0);
   Graph_Fit1->SetStats(0);
   Graph_Fit1->SetLineWidth(2);
   Graph_Fit1->SetMarkerStyle(20);
   Graph_Fit1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1->GetYaxis()->SetLabelOffset(0.015);
   Graph_Fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetYaxis()->SetTitleOffset(1.1);
   Graph_Fit1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Fit1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1);
   
   graph->Draw("l");
   
   Double_t Prompt_fx2[139] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.175,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.8,
   0.85,
   0.875,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Prompt_fy2[139] = {
   0,
   0.04063179,
   0.04063179,
   0.05526361,
   0.07497413,
   0.1014571,
   0.136947,
   0.1843832,
   0.247622,
   0.331708,
   0.4432222,
   0.5907259,
   0.785325,
   1.041386,
   1.377441,
   1.817327,
   2.39162,
   3.139425,
   4.110616,
   5.36862,
   6.993866,
   9.088053,
   11.7794,
   15.22911,
   19.63925,
   25.26237,
   32.41322,
   41.4829,
   52.95598,
   67.43103,
   85.64529,
   108.5041,
   137.1158,
   172.8335,
   217.3038,
   272.5245,
   340.9123,
   425.3815,
   529.4361,
   657.2754,
   813.917,
   1005.337,
   1238.632,
   1522.2,
   1865.95,
   2063.96,
   2281.536,
   2520.45,
   2782.617,
   3070.108,
   3385.155,
   3730.166,
   4107.736,
   4520.657,
   4970.876,
   5934.585,
   6933.33,
   7900.29,
   8344.548,
   8745.522,
   9089.23,
   9235.123,
   9361.32,
   9466.068,
   9547.677,
   9604.542,
   9635.175,
   9638.229,
   9612.533,
   9557.119,
   9471.254,
   9354.467,
   9206.577,
   9027.72,
   8818.367,
   8579.343,
   8311.835,
   8017.404,
   7697.978,
   7355.843,
   6993.627,
   6221.004,
   4581.545,
   3796.593,
   3429.216,
   3081.311,
   2754.331,
   2449.269,
   2166.69,
   1906.763,
   1669.309,
   1453.84,
   1259.61,
   1085.664,
   794.025,
   568.764,
   399.0152,
   274.1613,
   184.4941,
   121.5956,
   49.6212,
   18.63178,
   6.436931,
   2.046167,
   0.5984679,
   0.1610565,
   0.03987984,
   0.009085862,
   0.001904656,
   0.0003673706,
   6.519735e-05,
   1.064616e-05,
   1.599536e-06,
   2.211222e-07,
   2.812603e-08,
   3.291714e-09,
   3.54465e-10,
   3.512063e-11,
   3.20176e-12,
   2.685672e-13,
   2.072787e-14,
   1.471954e-15,
   9.617699e-17,
   5.782103e-18,
   3.198439e-19,
   1.627901e-20,
   7.623519e-22,
   3.284888e-23,
   1.302337e-24,
   4.750767e-26,
   1.594563e-27,
   4.924446e-29,
   1.399299e-30,
   3.658487e-32,
   8.800958e-34,
   1.948032e-35,
   1.948032e-35,
   0,
   1.948032e-35};
   graph = new TGraph(139,Prompt_fx2,Prompt_fy2);
   graph->SetName("Prompt");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Prompt2 = new TH1F("Graph_Prompt2","Projection of Prompt+Fromb",139,-6.12,6.12);
   Graph_Prompt2->SetMinimum(0);
   Graph_Prompt2->SetMaximum(10602.05);
   Graph_Prompt2->SetDirectory(0);
   Graph_Prompt2->SetStats(0);
   Graph_Prompt2->SetLineWidth(2);
   Graph_Prompt2->SetMarkerStyle(20);
   Graph_Prompt2->GetXaxis()->SetNdivisions(505);
   Graph_Prompt2->GetXaxis()->SetLabelFont(132);
   Graph_Prompt2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Prompt2->GetXaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetXaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Prompt2->GetXaxis()->SetTitleFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelOffset(0.015);
   Graph_Prompt2->GetYaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetYaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetYaxis()->SetTitleOffset(1.1);
   Graph_Prompt2->GetYaxis()->SetTitleFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetZaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Prompt2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Prompt2);
   
   graph->Draw("l");
   
   Double_t Secondary_fx3[128] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.85,
   0.9,
   1,
   1.1,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.2,
   2.3,
   2.4,
   2.45,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Secondary_fy3[128] = {
   0,
   1.525672e-26,
   1.525672e-26,
   1.070023e-25,
   7.285871e-25,
   4.816443e-24,
   3.091206e-23,
   1.926132e-22,
   1.1652e-21,
   6.843395e-21,
   3.902108e-20,
   2.160147e-19,
   1.160978e-18,
   6.057887e-18,
   3.068844e-17,
   1.509333e-16,
   7.206955e-16,
   3.340989e-15,
   1.503678e-14,
   6.57039e-14,
   2.787302e-13,
   1.147977e-12,
   4.590281e-12,
   1.781975e-11,
   6.716153e-11,
   2.457514e-10,
   8.730276e-10,
   3.01104e-09,
   1.008234e-08,
   3.277654e-08,
   1.034478e-07,
   3.169828e-07,
   9.429894e-07,
   2.723544e-06,
   7.636926e-06,
   2.079023e-05,
   5.494858e-05,
   0.0001409971,
   0.0003512533,
   0.0008495467,
   0.001994851,
   0.004547685,
   0.0100653,
   0.02162816,
   0.04511999,
   0.09138499,
   0.1796956,
   0.3430491,
   0.6358165,
   1.144099,
   1.998722,
   3.389982,
   5.582117,
   8.923948,
   13.8507,
   17.06525,
   20.87098,
   25.3374,
   30.53307,
   36.52313,
   43.36653,
   51.11289,
   59.7992,
   69.44635,
   80.05577,
   91.60622,
   104.051,
   117.3159,
   131.2976,
   160.8509,
   191.314,
   220.9158,
   234.7742,
   247.6641,
   259.3373,
   269.5603,
   278.1225,
   284.8429,
   289.5768,
   292.221,
   292.7171,
   291.0542,
   287.269,
   281.4445,
   273.7071,
   264.2216,
   253.1861,
   240.8243,
   227.3789,
   213.1027,
   183.0771,
   152.6988,
   123.6499,
   110.0415,
   97.20944,
   85.24119,
   74.19585,
   64.10604,
   54.98033,
   46.80636,
   39.55411,
   33.17931,
   27.62691,
   22.83423,
   18.73396,
   12.33342,
   7.88304,
   4.891709,
   2.947026,
   1.723709,
   0.9788142,
   0.5396264,
   0.2888302,
   0.1500889,
   0.0757201,
   0.03708772,
   0.01763623,
   0.008142126,
   0.003649442,
   0.001588077,
   0.0006709238,
   0.0002751892,
   0.0001095837,
   4.236598e-05,
   1.590175e-05,
   1.590175e-05,
   0,
   1.590175e-05};
   graph = new TGraph(128,Secondary_fx3,Secondary_fy3);
   graph->SetName("Secondary");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Secondary3 = new TH1F("Graph_Secondary3","Projection of Prompt+Fromb",128,-6.12,6.12);
   Graph_Secondary3->SetMinimum(0);
   Graph_Secondary3->SetMaximum(321.9888);
   Graph_Secondary3->SetDirectory(0);
   Graph_Secondary3->SetStats(0);
   Graph_Secondary3->SetLineWidth(2);
   Graph_Secondary3->SetMarkerStyle(20);
   Graph_Secondary3->GetXaxis()->SetNdivisions(505);
   Graph_Secondary3->GetXaxis()->SetLabelFont(132);
   Graph_Secondary3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Secondary3->GetXaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetXaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Secondary3->GetXaxis()->SetTitleFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelOffset(0.015);
   Graph_Secondary3->GetYaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetYaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetYaxis()->SetTitleOffset(1.1);
   Graph_Secondary3->GetYaxis()->SetTitleFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetZaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Secondary3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Secondary3);
   
   graph->Draw("l");
   
   Double_t h_data_dts_fx3002[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t h_data_dts_fy3002[50] = {
   0,
   0,
   0,
   2.087941,
   0,
   3.174214,
   4.215831,
   13.50414,
   4.854609,
   10.82495,
   15.2127,
   22.17381,
   50.22423,
   57.256,
   110.5544,
   174.6829,
   260.7247,
   383.733,
   568.9279,
   988.3484,
   1566.38,
   2419.552,
   3495.311,
   5090.709,
   6868.204,
   8533.781,
   9511.783,
   8910.221,
   6304.938,
   3227.119,
   1339.158,
   551.1567,
   326.4597,
   304.7835,
   270.0913,
   216.8678,
   140.8686,
   104.2541,
   49.33178,
   37.47194,
   9.914899,
   3.744076,
   2.009227,
   -1.148347,
   0.3655148,
   1.070581,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_felx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fely3002[50] = {
   0,
   0,
   0,
   1.476453,
   0,
   1.832763,
   2.108689,
   3.749274,
   2.216007,
   3.603542,
   3.939495,
   4.930124,
   7.363647,
   7.887756,
   10.77935,
   13.50895,
   16.65889,
   20.20353,
   24.59842,
   32.40222,
   40.74107,
   50.58802,
   60.87512,
   73.53453,
   85.56237,
   95.38594,
   100.9691,
   98.22392,
   83.58784,
   61.69771,
   42.33454,
   29.64467,
   24.03304,
   21.533,
   20.72648,
   18.36802,
   14.7603,
   11.98365,
   9.292331,
   7.749624,
   4.820728,
   4.23204,
   3.721265,
   2.002742,
   1.259738,
   1.070581,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_fehx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fehy3002[50] = {
   0,
   0,
   0,
   1.476453,
   0,
   1.832763,
   2.108689,
   3.749274,
   2.216007,
   3.603542,
   3.939495,
   4.930124,
   7.363647,
   7.887756,
   10.77935,
   13.50895,
   16.65889,
   20.20353,
   24.59842,
   32.40222,
   40.74107,
   50.58802,
   60.87512,
   73.53453,
   85.56237,
   95.38594,
   100.9691,
   98.22392,
   83.58784,
   61.69771,
   42.33454,
   29.64467,
   24.03304,
   21.533,
   20.72648,
   18.36802,
   14.7603,
   11.98365,
   9.292331,
   7.749624,
   4.820728,
   4.23204,
   3.721265,
   2.002742,
   1.259738,
   1.070581,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(50,h_data_dts_fx3002,h_data_dts_fy3002,h_data_dts_felx3002,h_data_dts_fehx3002,h_data_dts_fely3002,h_data_dts_fehy3002);
   grae->SetName("h_data_dts");
   grae->SetTitle("Histogram of data_dts_plot__Dp_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_dts3002 = new TH1F("Graph_h_data_dts3002","Histogram of data_dts_plot__Dp_IPCHI2_OWNPV",100,-6,6);
   Graph_h_data_dts3002->SetMinimum(-964.7414);
   Graph_h_data_dts3002->SetMaximum(10574.34);
   Graph_h_data_dts3002->SetDirectory(0);
   Graph_h_data_dts3002->SetStats(0);
   Graph_h_data_dts3002->SetLineWidth(2);
   Graph_h_data_dts3002->SetMarkerStyle(20);
   Graph_h_data_dts3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data_dts3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_dts3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_dts3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_h_data_dts3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_h_data_dts3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_dts3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_dts3002);
   
   grae->Draw("p");
   
   TH1D *frame_4da6ae0__2 = new TH1D("frame_4da6ae0__2","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_4da6ae0__2->SetBinContent(1,10144.31);
   frame_4da6ae0__2->SetMinimum(-483.9463);
   frame_4da6ae0__2->SetMaximum(10144.31);
   frame_4da6ae0__2->SetEntries(2);
   frame_4da6ae0__2->SetDirectory(0);
   frame_4da6ae0__2->SetStats(0);
   frame_4da6ae0__2->SetLineWidth(2);
   frame_4da6ae0__2->SetMarkerStyle(20);
   frame_4da6ae0__2->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_4da6ae0__2->GetXaxis()->SetNdivisions(505);
   frame_4da6ae0__2->GetXaxis()->SetLabelFont(132);
   frame_4da6ae0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_4da6ae0__2->GetXaxis()->SetLabelSize(0.06);
   frame_4da6ae0__2->GetXaxis()->SetTitleSize(0.072);
   frame_4da6ae0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_4da6ae0__2->GetXaxis()->SetTitleFont(132);
   frame_4da6ae0__2->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_4da6ae0__2->GetYaxis()->SetLabelFont(132);
   frame_4da6ae0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_4da6ae0__2->GetYaxis()->SetLabelSize(0.06);
   frame_4da6ae0__2->GetYaxis()->SetTitleSize(0.072);
   frame_4da6ae0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_4da6ae0__2->GetYaxis()->SetTitleFont(132);
   frame_4da6ae0__2->GetZaxis()->SetLabelFont(132);
   frame_4da6ae0__2->GetZaxis()->SetLabelSize(0.06);
   frame_4da6ae0__2->GetZaxis()->SetTitleSize(0.072);
   frame_4da6ae0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_4da6ae0__2->GetZaxis()->SetTitleFont(132);
   frame_4da6ae0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data_Dp+","Data, weighted","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Prompt","Prompt","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Secondary","From-#it{b}","LF");
   entry->SetFillStyle(1000);
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"2.3< #it{y}* <2.8");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can_3_0_1->Modified();
   can_3_0_1->cd();
   can_3_0_1->SetSelected(can_3_0_1);
}


==> figs/Fig8a.C <==
void DpAp_mass()
{
//=========Macro generated from canvas: can/
//=========  (Fri Nov 10 00:23:40 2023) by ROOT version 6.22/00
   TCanvas *can = new TCanvas("can", "",718,1463,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can->Range(1764,-2377.493,1964,12481.84);
   can->SetFillColor(0);
   can->SetBorderMode(0);
   can->SetBorderSize(2);
   can->SetTickx(1);
   can->SetTicky(1);
   can->SetLeftMargin(0.15);
   can->SetTopMargin(0.08);
   can->SetBottomMargin(0.16);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   can->SetFrameLineWidth(2);
   can->SetFrameBorderMode(0);
   
   TH1D *frame_28356f0__1 = new TH1D("frame_28356f0__1","A RooPlot of \"#it{M}(#it{K#pi#pi})\"",100,1794,1944);
   frame_28356f0__1->SetBinContent(1,11293.09);
   frame_28356f0__1->SetMaximum(11293.09);
   frame_28356f0__1->SetEntries(2);
   frame_28356f0__1->SetDirectory(0);
   frame_28356f0__1->SetStats(0);
   frame_28356f0__1->SetLineWidth(2);
   frame_28356f0__1->SetMarkerStyle(20);
   frame_28356f0__1->GetXaxis()->SetTitle("#it{M}(#it{K}#it{#pi#pi}) [MeV/#it{c}^{2}]");
   frame_28356f0__1->GetXaxis()->SetNdivisions(505);
   frame_28356f0__1->GetXaxis()->SetLabelFont(132);
   frame_28356f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_28356f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_28356f0__1->GetXaxis()->SetTitleSize(0.072);
   frame_28356f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_28356f0__1->GetXaxis()->SetTitleFont(132);
   frame_28356f0__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_28356f0__1->GetYaxis()->SetLabelFont(132);
   frame_28356f0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_28356f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_28356f0__1->GetYaxis()->SetTitleSize(0.072);
   frame_28356f0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_28356f0__1->GetYaxis()->SetTitleFont(132);
   frame_28356f0__1->GetZaxis()->SetLabelFont(132);
   frame_28356f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_28356f0__1->GetZaxis()->SetTitleSize(0.072);
   frame_28356f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_28356f0__1->GetZaxis()->SetTitleFont(132);
   frame_28356f0__1->Draw("FUNC");
   
   Double_t data_fx3001[75] = {
   1795,
   1797,
   1799,
   1801,
   1803,
   1805,
   1807,
   1809,
   1811,
   1813,
   1815,
   1817,
   1819,
   1821,
   1823,
   1825,
   1827,
   1829,
   1831,
   1833,
   1835,
   1837,
   1839,
   1841,
   1843,
   1845,
   1847,
   1849,
   1851,
   1853,
   1855,
   1857,
   1859,
   1861,
   1863,
   1865,
   1867,
   1869,
   1871,
   1873,
   1875,
   1877,
   1879,
   1881,
   1883,
   1885,
   1887,
   1889,
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943};
   Double_t data_fy3001[75] = {
   253,
   244,
   273,
   282,
   267,
   253,
   252,
   270,
   268,
   266,
   280,
   247,
   250,
   262,
   284,
   272,
   281,
   301,
   321,
   301,
   321,
   302,
   322,
   372,
   392,
   431,
   457,
   569,
   684,
   964,
   1394,
   2117,
   3093,
   4472,
   6126,
   7997,
   9638,
   10594,
   10561,
   9756,
   8031,
   6324,
   4529,
   3093,
   1993,
   1287,
   856,
   551,
   461,
   323,
   279,
   227,
   234,
   219,
   207,
   236,
   231,
   204,
   216,
   215,
   219,
   202,
   208,
   197,
   199,
   214,
   192,
   199,
   197,
   189,
   236,
   187,
   217,
   205,
   191};
   Double_t data_felx3001[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3001[75] = {
   15.41383,
   15.1285,
   16.03028,
   16.3003,
   15.84778,
   15.41383,
   15.38238,
   15.93928,
   15.87834,
   15.81717,
   16.24067,
   15.22419,
   15.31929,
   15.69413,
   16.35972,
   16,
   16.27051,
   16.85655,
   17.42345,
   16.85655,
   17.42345,
   16.88534,
   17.45132,
   18.79378,
   19.3053,
   20.26656,
   20.8834,
   23.35896,
   25.65817,
   30.55238,
   36.83966,
   45.51358,
   55.11699,
   66.37488,
   77.77036,
   88.92734,
   97.67459,
   102.4284,
   102.2679,
   98.27373,
   89.11724,
   79.02515,
   66.7997,
   55.11699,
   44.14583,
   35.37827,
   28.76175,
   22.97871,
   20.97673,
   17.47915,
   16.21077,
   14.57481,
   14.80523,
   14.30709,
   13.89618,
   14.87043,
   14.70691,
   13.79161,
   14.20544,
   14.1714,
   14.30709,
   13.72146,
   13.93087,
   13.54457,
   13.61559,
   14.13728,
   13.36542,
   13.61559,
   13.54457,
   13.25682,
   14.87043,
   13.18393,
   14.2394,
   13.82655,
   13.32932};
   Double_t data_fehx3001[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3001[75] = {
   16.41383,
   16.1285,
   17.03028,
   17.3003,
   16.84778,
   16.41383,
   16.38238,
   16.93928,
   16.87834,
   16.81717,
   17.24067,
   16.22419,
   16.31929,
   16.69413,
   17.35972,
   17,
   17.27051,
   17.85655,
   18.42345,
   17.85655,
   18.42345,
   17.88534,
   18.45132,
   19.79378,
   20.3053,
   21.26656,
   21.8834,
   24.35896,
   26.65817,
   31.55238,
   37.83966,
   46.51358,
   56.11699,
   67.37488,
   78.77036,
   89.92734,
   98.67459,
   103.4284,
   103.2679,
   99.27373,
   90.11724,
   80.02515,
   67.7997,
   56.11699,
   45.14583,
   36.37827,
   29.76175,
   23.97871,
   21.97673,
   18.47915,
   17.21077,
   15.57481,
   15.80523,
   15.30709,
   14.89618,
   15.87043,
   15.70691,
   14.79161,
   15.20544,
   15.1714,
   15.30709,
   14.72146,
   14.93087,
   14.54457,
   14.61559,
   15.13728,
   14.36542,
   14.61559,
   14.54457,
   14.25682,
   15.87043,
   14.18393,
   15.2394,
   14.82655,
   14.32932};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(75,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Dp_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of Mass_plot__Dp_MM",100,1779,1959);
   Graph_data3001->SetMinimum(156.4345);
   Graph_data3001->SetMaximum(11749.79);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t model_fx1[137] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1851.75,
   1852.5,
   1853.25,
   1854,
   1854.75,
   1855.5,
   1856.25,
   1857,
   1857.75,
   1858.5,
   1859.25,
   1860,
   1860.75,
   1861.5,
   1862.25,
   1863,
   1864.5,
   1865.25,
   1866,
   1866.75,
   1867.125,
   1867.5,
   1867.875,
   1868.25,
   1868.625,
   1869,
   1869.375,
   1869.75,
   1870.125,
   1870.5,
   1870.875,
   1871.25,
   1871.625,
   1872,
   1872.375,
   1872.75,
   1873.125,
   1873.5,
   1874.25,
   1875,
   1876.5,
   1877.25,
   1878,
   1878.75,
   1879.5,
   1880.25,
   1881,
   1881.75,
   1882.5,
   1883.25,
   1884,
   1884.75,
   1885.5,
   1886.25,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t model_fy1[137] = {
   0,
   251.7983,
   251.7983,
   252.655,
   253.5587,
   254.5131,
   255.5221,
   256.5902,
   257.7224,
   258.9241,
   260.2015,
   261.5615,
   263.0119,
   264.5614,
   266.2201,
   267.9992,
   269.9117,
   271.9724,
   274.1986,
   276.6102,
   279.2305,
   282.0868,
   285.2114,
   288.643,
   292.4277,
   296.6217,
   301.2937,
   306.5284,
   312.4322,
   319.1398,
   326.8248,
   335.715,
   346.1149,
   358.4429,
   373.2924,
   391.5427,
   414.571,
   444.6845,
   486.0339,
   546.6174,
   642.976,
   714.8121,
   812.9862,
   943.471,
   1099.011,
   1283.106,
   1500.064,
   1754.476,
   2051.034,
   2394.256,
   2788.1,
   3235.487,
   3737.739,
   4293.968,
   4900.494,
   5550.335,
   6232.879,
   7635.297,
   8316.678,
   8955.313,
   9527.89,
   9782.296,
   10011.89,
   10214.24,
   10387.15,
   10528.72,
   10637.36,
   10711.84,
   10751.31,
   10755.33,
   10723.83,
   10657.2,
   10556.18,
   10421.92,
   10255.92,
   10060.03,
   9836.378,
   9587.339,
   9315.507,
   8714.569,
   8056.574,
   6661.068,
   5965.239,
   5293.757,
   4659.523,
   4071.718,
   3536,
   3054.902,
   2628.386,
   2254.442,
   1929.685,
   1649.887,
   1410.426,
   1206.621,
   1033.973,
   888.315,
   663.3669,
   506.7799,
   399.6428,
   327.8516,
   280.9124,
   251.0562,
   232.6179,
   221.5712,
   215.1488,
   211.5187,
   209.5156,
   208.4273,
   207.8353,
   207.5035,
   207.3032,
   207.1673,
   207.0618,
   206.9702,
   206.8847,
   206.8018,
   206.72,
   206.6387,
   206.5575,
   206.4763,
   206.3952,
   206.3141,
   206.233,
   206.1519,
   206.0708,
   205.9897,
   205.9086,
   205.8275,
   205.7464,
   205.6654,
   205.5843,
   205.5032,
   205.4221,
   205.341,
   205.341,
   0,
   205.341};
   TGraph *graph = new TGraph(137,model_fx1,model_fy1);
   graph->SetName("model");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model1 = new TH1F("Graph_model1","Projection of CBS+bkg",137,1777.2,1960.8);
   Graph_model1->SetMinimum(0);
   Graph_model1->SetMaximum(11830.86);
   Graph_model1->SetDirectory(0);
   Graph_model1->SetStats(0);
   Graph_model1->SetLineWidth(2);
   Graph_model1->SetMarkerStyle(20);
   Graph_model1->GetXaxis()->SetNdivisions(505);
   Graph_model1->GetXaxis()->SetLabelFont(132);
   Graph_model1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model1->GetXaxis()->SetLabelSize(0.06);
   Graph_model1->GetXaxis()->SetTitleSize(0.072);
   Graph_model1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model1->GetXaxis()->SetTitleFont(132);
   Graph_model1->GetYaxis()->SetLabelFont(132);
   Graph_model1->GetYaxis()->SetLabelOffset(0.015);
   Graph_model1->GetYaxis()->SetLabelSize(0.06);
   Graph_model1->GetYaxis()->SetTitleSize(0.072);
   Graph_model1->GetYaxis()->SetTitleOffset(1.1);
   Graph_model1->GetYaxis()->SetTitleFont(132);
   Graph_model1->GetZaxis()->SetLabelFont(132);
   Graph_model1->GetZaxis()->SetLabelSize(0.06);
   Graph_model1->GetZaxis()->SetTitleSize(0.072);
   Graph_model1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model1);
   
   graph->Draw("l");
   
   Double_t sign_fx2[137] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1851.75,
   1852.5,
   1853.25,
   1854,
   1854.75,
   1855.5,
   1856.25,
   1857,
   1857.75,
   1858.5,
   1859.25,
   1860,
   1860.75,
   1861.5,
   1862.25,
   1863,
   1864.5,
   1865.25,
   1866,
   1866.75,
   1867.125,
   1867.5,
   1867.875,
   1868.25,
   1868.625,
   1869,
   1869.375,
   1869.75,
   1870.125,
   1870.5,
   1870.875,
   1871.25,
   1871.625,
   1872,
   1872.375,
   1872.75,
   1873.125,
   1873.5,
   1874.25,
   1875,
   1876.5,
   1877.25,
   1878,
   1878.75,
   1879.5,
   1880.25,
   1881,
   1881.75,
   1882.5,
   1883.25,
   1884,
   1884.75,
   1885.5,
   1886.25,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t sign_fy2[137] = {
   0,
   38.34758,
   38.34758,
   39.28538,
   40.2702,
   41.30566,
   42.39578,
   43.545,
   44.75826,
   46.04106,
   47.39957,
   48.84068,
   50.37217,
   52.00282,
   53.74257,
   55.60276,
   57.59633,
   59.73818,
   62.04548,
   64.53817,
   67.23953,
   70.17692,
   73.38267,
   76.89532,
   80.76116,
   85.03629,
   89.78932,
   95.10514,
   101.09,
   107.8787,
   115.6449,
   124.6161,
   135.0971,
   147.5062,
   162.4369,
   180.7682,
   203.8776,
   234.0723,
   275.5027,
   336.1674,
   432.607,
   504.4837,
   602.6983,
   733.2237,
   888.8039,
   1072.94,
   1289.938,
   1544.391,
   1840.99,
   2184.252,
   2578.136,
   3025.564,
   3527.856,
   4084.126,
   4690.692,
   5340.574,
   6023.158,
   7425.658,
   8107.079,
   8745.755,
   9318.373,
   9572.799,
   9802.413,
   10004.78,
   10177.71,
   10319.3,
   10427.96,
   10502.46,
   10541.96,
   10545.99,
   10514.52,
   10447.9,
   10346.9,
   10212.66,
   10046.69,
   9850.821,
   9627.185,
   9378.167,
   9106.355,
   8505.457,
   7847.503,
   6452.078,
   5756.289,
   5084.848,
   4450.654,
   3862.89,
   3327.212,
   2846.155,
   2419.679,
   2045.776,
   1721.059,
   1441.303,
   1201.882,
   998.1171,
   825.5094,
   679.8923,
   455.0253,
   298.5194,
   191.4634,
   119.7534,
   72.89524,
   43.12012,
   24.76288,
   13.79733,
   7.455979,
   3.906993,
   1.985013,
   0.9777859,
   0.466953,
   0.2161955,
   0.09704247,
   0.04222971,
   0.0178162,
   0.007287063,
   0.002889552,
   0.001110833,
   0.000414007,
   0.0001495915,
   5.240187e-05,
   1.779619e-05,
   5.859327e-06,
   1.87029e-06,
   5.787759e-07,
   1.736411e-07,
   5.050507e-08,
   1.424157e-08,
   3.893331e-09,
   1.03187e-09,
   2.651365e-10,
   6.604718e-11,
   1.595069e-11,
   3.734609e-12,
   8.477177e-13,
   1.865511e-13,
   1.865511e-13,
   0,
   1.865511e-13};
   graph = new TGraph(137,sign_fx2,sign_fy2);
   graph->SetName("sign");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sign2 = new TH1F("Graph_sign2","Projection of CBS+bkg",137,1777.2,1960.8);
   Graph_sign2->SetMinimum(0);
   Graph_sign2->SetMaximum(11600.59);
   Graph_sign2->SetDirectory(0);
   Graph_sign2->SetStats(0);
   Graph_sign2->SetLineWidth(2);
   Graph_sign2->SetMarkerStyle(20);
   Graph_sign2->GetXaxis()->SetNdivisions(505);
   Graph_sign2->GetXaxis()->SetLabelFont(132);
   Graph_sign2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sign2->GetXaxis()->SetLabelSize(0.06);
   Graph_sign2->GetXaxis()->SetTitleSize(0.072);
   Graph_sign2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sign2->GetXaxis()->SetTitleFont(132);
   Graph_sign2->GetYaxis()->SetLabelFont(132);
   Graph_sign2->GetYaxis()->SetLabelOffset(0.015);
   Graph_sign2->GetYaxis()->SetLabelSize(0.06);
   Graph_sign2->GetYaxis()->SetTitleSize(0.072);
   Graph_sign2->GetYaxis()->SetTitleOffset(1.1);
   Graph_sign2->GetYaxis()->SetTitleFont(132);
   Graph_sign2->GetZaxis()->SetLabelFont(132);
   Graph_sign2->GetZaxis()->SetLabelSize(0.06);
   Graph_sign2->GetZaxis()->SetTitleSize(0.072);
   Graph_sign2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sign2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sign2);
   
   graph->Draw("l");
   
   Double_t bkgn_fx3[106] = {
   1792.5,
   1792.5,
   1794,
   1795.5,
   1797,
   1798.5,
   1800,
   1801.5,
   1803,
   1804.5,
   1806,
   1807.5,
   1809,
   1810.5,
   1812,
   1813.5,
   1815,
   1816.5,
   1818,
   1819.5,
   1821,
   1822.5,
   1824,
   1825.5,
   1827,
   1828.5,
   1830,
   1831.5,
   1833,
   1834.5,
   1836,
   1837.5,
   1839,
   1840.5,
   1842,
   1843.5,
   1845,
   1846.5,
   1848,
   1849.5,
   1851,
   1852.5,
   1854,
   1855.5,
   1857,
   1858.5,
   1860,
   1861.5,
   1863,
   1864.5,
   1866,
   1867.5,
   1869,
   1870.5,
   1872,
   1873.5,
   1875,
   1876.5,
   1878,
   1879.5,
   1881,
   1882.5,
   1884,
   1885.5,
   1887,
   1888.5,
   1890,
   1891.5,
   1893,
   1894.5,
   1896,
   1897.5,
   1899,
   1900.5,
   1902,
   1903.5,
   1905,
   1906.5,
   1908,
   1909.5,
   1911,
   1912.5,
   1914,
   1915.5,
   1917,
   1918.5,
   1920,
   1921.5,
   1923,
   1924.5,
   1926,
   1927.5,
   1929,
   1930.5,
   1932,
   1933.5,
   1935,
   1936.5,
   1938,
   1939.5,
   1941,
   1942.5,
   1944,
   1944,
   1945.5,
   1945.5};
   Double_t bkgn_fy3[106] = {
   0,
   213.4507,
   213.4507,
   213.3696,
   213.2885,
   213.2074,
   213.1263,
   213.0452,
   212.9641,
   212.883,
   212.8019,
   212.7208,
   212.6397,
   212.5586,
   212.4775,
   212.3964,
   212.3153,
   212.2342,
   212.1531,
   212.072,
   211.9909,
   211.9098,
   211.8287,
   211.7476,
   211.6665,
   211.5854,
   211.5044,
   211.4233,
   211.3422,
   211.2611,
   211.18,
   211.0989,
   211.0178,
   210.9367,
   210.8556,
   210.7745,
   210.6934,
   210.6123,
   210.5312,
   210.4501,
   210.369,
   210.2879,
   210.2068,
   210.1257,
   210.0446,
   209.9635,
   209.8824,
   209.8013,
   209.7202,
   209.6391,
   209.558,
   209.4769,
   209.3958,
   209.3147,
   209.2336,
   209.1525,
   209.0714,
   208.9903,
   208.9092,
   208.8281,
   208.747,
   208.6659,
   208.5849,
   208.5038,
   208.4227,
   208.3416,
   208.2605,
   208.1794,
   208.0983,
   208.0172,
   207.9361,
   207.855,
   207.7739,
   207.6928,
   207.6117,
   207.5306,
   207.4495,
   207.3684,
   207.2873,
   207.2062,
   207.1251,
   207.044,
   206.9629,
   206.8818,
   206.8007,
   206.7196,
   206.6385,
   206.5574,
   206.4763,
   206.3952,
   206.3141,
   206.233,
   206.1519,
   206.0708,
   205.9897,
   205.9086,
   205.8275,
   205.7464,
   205.6654,
   205.5843,
   205.5032,
   205.4221,
   205.341,
   205.341,
   0,
   205.341};
   graph = new TGraph(106,bkgn_fx3,bkgn_fy3);
   graph->SetName("bkgn");
   graph->SetTitle("Projection of CBS+bkg");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgn3 = new TH1F("Graph_bkgn3","Projection of CBS+bkg",106,1777.2,1960.8);
   Graph_bkgn3->SetMinimum(0);
   Graph_bkgn3->SetMaximum(234.7958);
   Graph_bkgn3->SetDirectory(0);
   Graph_bkgn3->SetStats(0);
   Graph_bkgn3->SetLineWidth(2);
   Graph_bkgn3->SetMarkerStyle(20);
   Graph_bkgn3->GetXaxis()->SetNdivisions(505);
   Graph_bkgn3->GetXaxis()->SetLabelFont(132);
   Graph_bkgn3->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgn3->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgn3->GetXaxis()->SetTitleFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelFont(132);
   Graph_bkgn3->GetYaxis()->SetLabelOffset(0.015);
   Graph_bkgn3->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetYaxis()->SetTitleOffset(1.1);
   Graph_bkgn3->GetYaxis()->SetTitleFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelFont(132);
   Graph_bkgn3->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgn3->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgn3->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgn3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgn3);
   
   graph->Draw("l");
   
   Double_t data_fx3002[75] = {
   1795,
   1797,
   1799,
   1801,
   1803,
   1805,
   1807,
   1809,
   1811,
   1813,
   1815,
   1817,
   1819,
   1821,
   1823,
   1825,
   1827,
   1829,
   1831,
   1833,
   1835,
   1837,
   1839,
   1841,
   1843,
   1845,
   1847,
   1849,
   1851,
   1853,
   1855,
   1857,
   1859,
   1861,
   1863,
   1865,
   1867,
   1869,
   1871,
   1873,
   1875,
   1877,
   1879,
   1881,
   1883,
   1885,
   1887,
   1889,
   1891,
   1893,
   1895,
   1897,
   1899,
   1901,
   1903,
   1905,
   1907,
   1909,
   1911,
   1913,
   1915,
   1917,
   1919,
   1921,
   1923,
   1925,
   1927,
   1929,
   1931,
   1933,
   1935,
   1937,
   1939,
   1941,
   1943};
   Double_t data_fy3002[75] = {
   253,
   244,
   273,
   282,
   267,
   253,
   252,
   270,
   268,
   266,
   280,
   247,
   250,
   262,
   284,
   272,
   281,
   301,
   321,
   301,
   321,
   302,
   322,
   372,
   392,
   431,
   457,
   569,
   684,
   964,
   1394,
   2117,
   3093,
   4472,
   6126,
   7997,
   9638,
   10594,
   10561,
   9756,
   8031,
   6324,
   4529,
   3093,
   1993,
   1287,
   856,
   551,
   461,
   323,
   279,
   227,
   234,
   219,
   207,
   236,
   231,
   204,
   216,
   215,
   219,
   202,
   208,
   197,
   199,
   214,
   192,
   199,
   197,
   189,
   236,
   187,
   217,
   205,
   191};
   Double_t data_felx3002[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3002[75] = {
   15.41383,
   15.1285,
   16.03028,
   16.3003,
   15.84778,
   15.41383,
   15.38238,
   15.93928,
   15.87834,
   15.81717,
   16.24067,
   15.22419,
   15.31929,
   15.69413,
   16.35972,
   16,
   16.27051,
   16.85655,
   17.42345,
   16.85655,
   17.42345,
   16.88534,
   17.45132,
   18.79378,
   19.3053,
   20.26656,
   20.8834,
   23.35896,
   25.65817,
   30.55238,
   36.83966,
   45.51358,
   55.11699,
   66.37488,
   77.77036,
   88.92734,
   97.67459,
   102.4284,
   102.2679,
   98.27373,
   89.11724,
   79.02515,
   66.7997,
   55.11699,
   44.14583,
   35.37827,
   28.76175,
   22.97871,
   20.97673,
   17.47915,
   16.21077,
   14.57481,
   14.80523,
   14.30709,
   13.89618,
   14.87043,
   14.70691,
   13.79161,
   14.20544,
   14.1714,
   14.30709,
   13.72146,
   13.93087,
   13.54457,
   13.61559,
   14.13728,
   13.36542,
   13.61559,
   13.54457,
   13.25682,
   14.87043,
   13.18393,
   14.2394,
   13.82655,
   13.32932};
   Double_t data_fehx3002[75] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3002[75] = {
   16.41383,
   16.1285,
   17.03028,
   17.3003,
   16.84778,
   16.41383,
   16.38238,
   16.93928,
   16.87834,
   16.81717,
   17.24067,
   16.22419,
   16.31929,
   16.69413,
   17.35972,
   17,
   17.27051,
   17.85655,
   18.42345,
   17.85655,
   18.42345,
   17.88534,
   18.45132,
   19.79378,
   20.3053,
   21.26656,
   21.8834,
   24.35896,
   26.65817,
   31.55238,
   37.83966,
   46.51358,
   56.11699,
   67.37488,
   78.77036,
   89.92734,
   98.67459,
   103.4284,
   103.2679,
   99.27373,
   90.11724,
   80.02515,
   67.7997,
   56.11699,
   45.14583,
   36.37827,
   29.76175,
   23.97871,
   21.97673,
   18.47915,
   17.21077,
   15.57481,
   15.80523,
   15.30709,
   14.89618,
   15.87043,
   15.70691,
   14.79161,
   15.20544,
   15.1714,
   15.30709,
   14.72146,
   14.93087,
   14.54457,
   14.61559,
   15.13728,
   14.36542,
   14.61559,
   14.54457,
   14.25682,
   15.87043,
   14.18393,
   15.2394,
   14.82655,
   14.32932};
   grae = new TGraphAsymmErrors(75,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of Mass_plot__Dp_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of Mass_plot__Dp_MM",100,1779,1959);
   Graph_data3002->SetMinimum(156.4345);
   Graph_data3002->SetMaximum(11749.79);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_28356f0__2 = new TH1D("frame_28356f0__2","A RooPlot of \"#it{M}(#it{K#pi#pi})\"",100,1794,1944);
   frame_28356f0__2->SetBinContent(1,11293.09);
   frame_28356f0__2->SetMaximum(11293.09);
   frame_28356f0__2->SetEntries(2);
   frame_28356f0__2->SetDirectory(0);
   frame_28356f0__2->SetStats(0);
   frame_28356f0__2->SetLineWidth(2);
   frame_28356f0__2->SetMarkerStyle(20);
   frame_28356f0__2->GetXaxis()->SetTitle("#it{M}(#it{K}#it{#pi#pi}) [MeV/#it{c}^{2}]");
   frame_28356f0__2->GetXaxis()->SetNdivisions(505);
   frame_28356f0__2->GetXaxis()->SetLabelFont(132);
   frame_28356f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_28356f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_28356f0__2->GetXaxis()->SetTitleSize(0.072);
   frame_28356f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_28356f0__2->GetXaxis()->SetTitleFont(132);
   frame_28356f0__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c}^{2})");
   frame_28356f0__2->GetYaxis()->SetLabelFont(132);
   frame_28356f0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_28356f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_28356f0__2->GetYaxis()->SetTitleSize(0.072);
   frame_28356f0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_28356f0__2->GetYaxis()->SetTitleFont(132);
   frame_28356f0__2->GetZaxis()->SetLabelFont(132);
   frame_28356f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_28356f0__2->GetZaxis()->SetTitleSize(0.072);
   frame_28356f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_28356f0__2->GetZaxis()->SetTitleFont(132);
   frame_28356f0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sign","Signal","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgn","Background","l");
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.73,0.35,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   pt->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"-3.8< #it{y}* <-3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can->Modified();
   can->cd();
   can->SetSelected(can);
}


==> figs/Fig8b.C <==
void DpAp_ip()
{
//=========Macro generated from canvas: can_3_0_1/
//=========  (Fri Nov 10 00:32:48 2023) by ROOT version 6.22/00
   TCanvas *can_3_0_1 = new TCanvas("can_3_0_1", "",0,0,1000,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can_3_0_1->Range(-7,-4091.058,6.333333,17028.43);
   can_3_0_1->SetFillColor(0);
   can_3_0_1->SetBorderMode(0);
   can_3_0_1->SetBorderSize(2);
   can_3_0_1->SetTickx(1);
   can_3_0_1->SetTicky(1);
   can_3_0_1->SetLeftMargin(0.15);
   can_3_0_1->SetTopMargin(0.08);
   can_3_0_1->SetBottomMargin(0.16);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   can_3_0_1->SetFrameLineWidth(2);
   can_3_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_56016b0__1 = new TH1D("frame_56016b0__1","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_56016b0__1->SetBinContent(1,15338.87);
   frame_56016b0__1->SetMinimum(-711.9408);
   frame_56016b0__1->SetMaximum(15338.87);
   frame_56016b0__1->SetEntries(2);
   frame_56016b0__1->SetDirectory(0);
   frame_56016b0__1->SetStats(0);
   frame_56016b0__1->SetLineWidth(2);
   frame_56016b0__1->SetMarkerStyle(20);
   frame_56016b0__1->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_56016b0__1->GetXaxis()->SetNdivisions(505);
   frame_56016b0__1->GetXaxis()->SetLabelFont(132);
   frame_56016b0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_56016b0__1->GetXaxis()->SetLabelSize(0.06);
   frame_56016b0__1->GetXaxis()->SetTitleSize(0.072);
   frame_56016b0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_56016b0__1->GetXaxis()->SetTitleFont(132);
   frame_56016b0__1->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_56016b0__1->GetYaxis()->SetLabelFont(132);
   frame_56016b0__1->GetYaxis()->SetLabelOffset(0.015);
   frame_56016b0__1->GetYaxis()->SetLabelSize(0.06);
   frame_56016b0__1->GetYaxis()->SetTitleSize(0.072);
   frame_56016b0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_56016b0__1->GetYaxis()->SetTitleFont(132);
   frame_56016b0__1->GetZaxis()->SetLabelFont(132);
   frame_56016b0__1->GetZaxis()->SetLabelSize(0.06);
   frame_56016b0__1->GetZaxis()->SetTitleSize(0.072);
   frame_56016b0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_56016b0__1->GetZaxis()->SetTitleFont(132);
   frame_56016b0__1->Draw("FUNC");
   
   Double_t Data_Dp+_fx3001[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t Data_Dp+_fy3001[50] = {
   0,
   0,
   0.6146309,
   0.9414235,
   -0.3998865,
   1.072796,
   4.27427,
   3.181499,
   14.69813,
   17.20792,
   30.67693,
   41.59785,
   52.873,
   106.0485,
   140.6044,
   237.2008,
   349.2038,
   595.0975,
   963.1224,
   1489.989,
   2369.713,
   3483.27,
   5140.621,
   7612.937,
   10375,
   13133.44,
   14098.66,
   13595.21,
   9739.425,
   5085.216,
   2002.53,
   772.1193,
   430.9672,
   270.8142,
   265.0717,
   208.5024,
   177.9545,
   93.02053,
   76.00933,
   43.93071,
   11.47815,
   10.24552,
   3.697038,
   3.094836,
   1.484367,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_Dp+_felx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Dp+_fely3001[50] = {
   0,
   0,
   0.50691,
   0.9414235,
   0.3998865,
   1.072796,
   2.137167,
   2.146129,
   3.928839,
   4.276683,
   5.661429,
   6.645632,
   7.442197,
   10.65223,
   12.10542,
   15.7491,
   19.37787,
   25.0851,
   31.95248,
   39.73484,
   50.3065,
   60.82414,
   74.07034,
   90.06329,
   105.2523,
   118.639,
   123.3649,
   121.6989,
   104.5426,
   77.75327,
   52.0334,
   35.10266,
   27.33401,
   23.06512,
   21.07393,
   18.93614,
   16.59139,
   12.83417,
   11.0032,
   8.289169,
   5.420305,
   5.032224,
   3.550402,
   2.793309,
   1.123871,
   0,
   0,
   0,
   0,
   0};
   Double_t Data_Dp+_fehx3001[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Data_Dp+_fehy3001[50] = {
   0,
   0,
   0.50691,
   0.9414235,
   0.3998865,
   1.072796,
   2.137167,
   2.146129,
   3.928839,
   4.276683,
   5.661429,
   6.645632,
   7.442197,
   10.65223,
   12.10542,
   15.7491,
   19.37787,
   25.0851,
   31.95248,
   39.73484,
   50.3065,
   60.82414,
   74.07034,
   90.06329,
   105.2523,
   118.639,
   123.3649,
   121.6989,
   104.5426,
   77.75327,
   52.0334,
   35.10266,
   27.33401,
   23.06512,
   21.07393,
   18.93614,
   16.59139,
   12.83417,
   11.0032,
   8.289169,
   5.420305,
   5.032224,
   3.550402,
   2.793309,
   1.123871,
   0,
   0,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,Data_Dp+_fx3001,Data_Dp+_fy3001,Data_Dp+_felx3001,Data_Dp+_fehx3001,Data_Dp+_fely3001,Data_Dp+_fehy3001);
   grae->SetName("Data_Dp+");
   grae->SetTitle("Histogram of data_dts_plot__Dp_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data_DppL3001 = new TH1F("Graph_Data_DppL3001","Histogram of data_dts_plot__Dp_IPCHI2_OWNPV",100,-6,6);
   Graph_Data_DppL3001->SetMinimum(-1423.082);
   Graph_Data_DppL3001->SetMaximum(15644.3);
   Graph_Data_DppL3001->SetDirectory(0);
   Graph_Data_DppL3001->SetStats(0);
   Graph_Data_DppL3001->SetLineWidth(2);
   Graph_Data_DppL3001->SetMarkerStyle(20);
   Graph_Data_DppL3001->GetXaxis()->SetNdivisions(505);
   Graph_Data_DppL3001->GetXaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data_DppL3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data_DppL3001->GetXaxis()->SetTitleFont(132);
   Graph_Data_DppL3001->GetYaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Data_DppL3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Data_DppL3001->GetYaxis()->SetTitleFont(132);
   Graph_Data_DppL3001->GetZaxis()->SetLabelFont(132);
   Graph_Data_DppL3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data_DppL3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data_DppL3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data_DppL3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data_Dp+3001);
   
   grae->Draw("p");
   
   Double_t Fit_fx1[137] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.8,
   0.85,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Fit_fy1[137] = {
   0,
   0.0368848,
   0.0368848,
   0.05133276,
   0.071221,
   0.09851173,
   0.135842,
   0.186744,
   0.2559327,
   0.3496802,
   0.4763024,
   0.6467863,
   0.8755989,
   1.181724,
   1.589985,
   2.132734,
   2.85198,
   3.802093,
   5.053187,
   6.695366,
   8.844019,
   11.64639,
   15.28972,
   20.01123,
   26.11047,
   33.96423,
   44.04487,
   56.94233,
   73.39079,
   94.30056,
   120.7962,
   154.262,
   196.3952,
   249.2698,
   315.4096,
   397.8755,
   500.3645,
   627.3261,
   784.0941,
   977.0383,
   1213.736,
   1503.168,
   1855.933,
   2284.494,
   2803.444,
   3102.032,
   3429.806,
   3789.329,
   4183.352,
   4614.835,
   5086.951,
   5603.104,
   6166.938,
   6782.351,
   7452.646,
   8892.31,
   10390.77,
   11852.12,
   12529.31,
   13145.78,
   13680.89,
   14113.27,
   14284.26,
   14421.65,
   14522.99,
   14585.96,
   14608.45,
   14588.56,
   14524.72,
   14415.65,
   14260.45,
   14058.67,
   13810.28,
   13515.76,
   13176.11,
   12792.86,
   12368.14,
   11904.58,
   11405.42,
   10874.4,
   9734.236,
   7285.441,
   6096.813,
   5010.669,
   4513.249,
   4048.686,
   3617.96,
   3221.443,
   2858.964,
   2529.87,
   2233.105,
   1967.274,
   1521.589,
   1177.566,
   918.676,
   728.6177,
   592.3679,
   496.8132,
   386.2472,
   334.5067,
   306.5247,
   285.2168,
   263.5972,
   239.6602,
   213.5726,
   186.3084,
   159.0288,
   132.8071,
   108.5058,
   86.7296,
   67.82084,
   51.8848,
   38.83277,
   28.43399,
   20.36847,
   14.27447,
   9.78685,
   6.56458,
   4.307767,
   2.765531,
   1.736945,
   1.067271,
   0.6415711,
   0.3773079,
   0.2170841,
   0.1221916,
   0.06728776,
   0.03625032,
   0.01910595,
   0.009851601,
   0.004969653,
   0.002452599,
   0.001184154,
   0.0005593335,
   0.0005593335,
   0,
   0.0005593335};
   TGraph *graph = new TGraph(137,Fit_fx1,Fit_fy1);
   graph->SetName("Fit");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1 = new TH1F("Graph_Fit1","Projection of Prompt+Fromb",137,-6.12,6.12);
   Graph_Fit1->SetMinimum(0);
   Graph_Fit1->SetMaximum(16069.29);
   Graph_Fit1->SetDirectory(0);
   Graph_Fit1->SetStats(0);
   Graph_Fit1->SetLineWidth(2);
   Graph_Fit1->SetMarkerStyle(20);
   Graph_Fit1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Fit1->GetXaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetXaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Fit1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1->GetYaxis()->SetLabelOffset(0.015);
   Graph_Fit1->GetYaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetYaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetYaxis()->SetTitleOffset(1.1);
   Graph_Fit1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1->GetZaxis()->SetLabelSize(0.06);
   Graph_Fit1->GetZaxis()->SetTitleSize(0.072);
   Graph_Fit1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Fit1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1);
   
   graph->Draw("l");
   
   Double_t Prompt_fx2[137] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.75,
   -0.7,
   -0.65,
   -0.6,
   -0.55,
   -0.5,
   -0.45,
   -0.4,
   -0.35,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.05,
   0.1,
   0.15,
   0.2,
   0.225,
   0.25,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.425,
   0.45,
   0.475,
   0.5,
   0.525,
   0.55,
   0.575,
   0.6,
   0.625,
   0.65,
   0.7,
   0.8,
   0.85,
   0.9,
   0.925,
   0.95,
   0.975,
   1,
   1.025,
   1.05,
   1.075,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Prompt_fy2[137] = {
   0,
   0.0368848,
   0.0368848,
   0.05133276,
   0.071221,
   0.09851173,
   0.135842,
   0.186744,
   0.2559327,
   0.3496802,
   0.4763024,
   0.6467863,
   0.8755989,
   1.181724,
   1.589985,
   2.132734,
   2.85198,
   3.802093,
   5.053187,
   6.695366,
   8.844019,
   11.64639,
   15.28972,
   20.01123,
   26.11047,
   33.96423,
   44.04487,
   56.94233,
   73.39078,
   94.30052,
   120.7961,
   154.2618,
   196.3949,
   249.269,
   315.408,
   397.8721,
   500.3578,
   627.3129,
   784.0687,
   976.9906,
   1213.649,
   1503.01,
   1855.656,
   2284.016,
   2802.639,
   3100.995,
   3428.48,
   3787.641,
   4181.215,
   4612.143,
   5083.58,
   5598.906,
   6161.738,
   6775.945,
   7444.797,
   8880.721,
   10374.03,
   11828.46,
   12501.41,
   13113.07,
   13642.75,
   14069.03,
   14236.71,
   14370.62,
   14468.3,
   14527.42,
   14545.87,
   14521.77,
   14453.52,
   14339.86,
   14179.89,
   13973.15,
   13719.61,
   13419.77,
   13074.63,
   12685.73,
   12255.18,
   11785.65,
   11280.37,
   10743.1,
   9590.068,
   7114.47,
   5912.15,
   4812.308,
   4308.085,
   3836.775,
   3399.38,
   2996.293,
   2627.363,
   2291.961,
   1989.05,
   1717.257,
   1260.284,
   905.9544,
   637.8953,
   439.9441,
   297.2012,
   196.6567,
   80.91703,
   30.64723,
   10.68471,
   3.428895,
   1.012898,
   0.2754213,
   0.0689365,
   0.01588258,
   0.003368317,
   0.0006575441,
   0.0001181563,
   1.95438e-05,
   2.975645e-06,
   4.170359e-07,
   5.380044e-08,
   6.388784e-09,
   6.983461e-10,
   7.026568e-11,
   6.507825e-12,
   5.548155e-13,
   4.35393e-14,
   3.145099e-15,
   2.091256e-16,
   1.279971e-17,
   7.211296e-19,
   3.739784e-20,
   1.785253e-21,
   7.844641e-23,
   3.172974e-24,
   1.181354e-25,
   4.04868e-27,
   1.277224e-28,
   3.708863e-30,
   9.913672e-32,
   2.439206e-33,
   5.524365e-35,
   5.524365e-35,
   0,
   5.524365e-35};
   graph = new TGraph(137,Prompt_fx2,Prompt_fy2);
   graph->SetName("Prompt");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Prompt2 = new TH1F("Graph_Prompt2","Projection of Prompt+Fromb",137,-6.12,6.12);
   Graph_Prompt2->SetMinimum(0);
   Graph_Prompt2->SetMaximum(16000.46);
   Graph_Prompt2->SetDirectory(0);
   Graph_Prompt2->SetStats(0);
   Graph_Prompt2->SetLineWidth(2);
   Graph_Prompt2->SetMarkerStyle(20);
   Graph_Prompt2->GetXaxis()->SetNdivisions(505);
   Graph_Prompt2->GetXaxis()->SetLabelFont(132);
   Graph_Prompt2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Prompt2->GetXaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetXaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Prompt2->GetXaxis()->SetTitleFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelFont(132);
   Graph_Prompt2->GetYaxis()->SetLabelOffset(0.015);
   Graph_Prompt2->GetYaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetYaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetYaxis()->SetTitleOffset(1.1);
   Graph_Prompt2->GetYaxis()->SetTitleFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelFont(132);
   Graph_Prompt2->GetZaxis()->SetLabelSize(0.06);
   Graph_Prompt2->GetZaxis()->SetTitleSize(0.072);
   Graph_Prompt2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Prompt2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Prompt2);
   
   graph->Draw("l");
   
   Double_t Secondary_fx3[126] = {
   -5.1,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.15,
   0.2,
   0.25,
   0.3,
   0.35,
   0.4,
   0.45,
   0.5,
   0.55,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.05,
   1.1,
   1.15,
   1.2,
   1.25,
   1.3,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.55,
   2.6,
   2.65,
   2.7,
   2.75,
   2.8,
   2.85,
   2.9,
   2.95,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5,
   5.1,
   5.1};
   Double_t Secondary_fy3[126] = {
   0,
   1.59654e-18,
   1.59654e-18,
   6.603995e-18,
   2.672483e-17,
   1.058046e-16,
   4.098029e-16,
   1.55284e-15,
   5.756515e-15,
   2.087727e-14,
   7.407454e-14,
   2.571256e-13,
   8.731784e-13,
   2.90096e-12,
   9.428913e-12,
   2.998215e-11,
   9.327065e-11,
   2.838628e-10,
   8.451874e-10,
   2.461947e-09,
   7.015938e-09,
   1.956022e-08,
   5.335107e-08,
   1.423618e-07,
   3.716423e-07,
   9.491567e-07,
   2.371548e-06,
   5.797049e-06,
   1.386319e-05,
   3.243401e-05,
   7.423681e-05,
   0.0001662337,
   0.0003641666,
   0.0007804808,
   0.00163646,
   0.003356835,
   0.00673652,
   0.01322581,
   0.02540331,
   0.04773528,
   0.08775458,
   0.157827,
   0.2776987,
   0.4780218,
   0.8050126,
   1.326291,
   2.137746,
   3.370968,
   5.200371,
   7.848653,
   11.58876,
   16.74019,
   23.65727,
   32.70771,
   38.14374,
   44.24017,
   51.03058,
   58.5416,
   66.79115,
   75.7868,
   85.5241,
   95.98508,
   107.1369,
   118.931,
   144.1676,
   170.9705,
   198.3609,
   225.1501,
   237.9088,
   250.0169,
   261.3054,
   271.6112,
   280.7807,
   288.6737,
   295.1667,
   300.1566,
   303.5629,
   305.3302,
   305.4296,
   303.8594,
   300.6455,
   295.84,
   289.5206,
   281.7879,
   272.763,
   262.5843,
   251.4042,
   239.3848,
   213.5037,
   186.2925,
   159.0254,
   132.8064,
   108.5057,
   97.27466,
   86.72958,
   76.90508,
   67.82083,
   59.48281,
   51.8848,
   45.01001,
   38.83277,
   33.32022,
   28.43399,
   20.36847,
   14.27447,
   9.78685,
   6.56458,
   4.307767,
   2.765531,
   1.736945,
   1.067271,
   0.6415711,
   0.3773079,
   0.2170841,
   0.1221916,
   0.06728776,
   0.03625032,
   0.01910595,
   0.009851601,
   0.004969653,
   0.002452599,
   0.001184154,
   0.0005593335,
   0.0005593335,
   0,
   0.0005593335};
   graph = new TGraph(126,Secondary_fx3,Secondary_fy3);
   graph->SetName("Secondary");
   graph->SetTitle("Projection of Prompt+Fromb");
   graph->SetFillStyle(1000);
   graph->SetLineColor(49);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Secondary3 = new TH1F("Graph_Secondary3","Projection of Prompt+Fromb",126,-6.12,6.12);
   Graph_Secondary3->SetMinimum(0);
   Graph_Secondary3->SetMaximum(335.9725);
   Graph_Secondary3->SetDirectory(0);
   Graph_Secondary3->SetStats(0);
   Graph_Secondary3->SetLineWidth(2);
   Graph_Secondary3->SetMarkerStyle(20);
   Graph_Secondary3->GetXaxis()->SetNdivisions(505);
   Graph_Secondary3->GetXaxis()->SetLabelFont(132);
   Graph_Secondary3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Secondary3->GetXaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetXaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Secondary3->GetXaxis()->SetTitleFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelFont(132);
   Graph_Secondary3->GetYaxis()->SetLabelOffset(0.015);
   Graph_Secondary3->GetYaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetYaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetYaxis()->SetTitleOffset(1.1);
   Graph_Secondary3->GetYaxis()->SetTitleFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelFont(132);
   Graph_Secondary3->GetZaxis()->SetLabelSize(0.06);
   Graph_Secondary3->GetZaxis()->SetTitleSize(0.072);
   Graph_Secondary3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Secondary3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Secondary3);
   
   graph->Draw("l");
   
   Double_t h_data_dts_fx3002[50] = {
   -4.9,
   -4.7,
   -4.5,
   -4.3,
   -4.1,
   -3.9,
   -3.7,
   -3.5,
   -3.3,
   -3.1,
   -2.9,
   -2.7,
   -2.5,
   -2.3,
   -2.1,
   -1.9,
   -1.7,
   -1.5,
   -1.3,
   -1.1,
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9,
   1.1,
   1.3,
   1.5,
   1.7,
   1.9,
   2.1,
   2.3,
   2.5,
   2.7,
   2.9,
   3.1,
   3.3,
   3.5,
   3.7,
   3.9,
   4.1,
   4.3,
   4.5,
   4.7,
   4.9};
   Double_t h_data_dts_fy3002[50] = {
   0,
   0,
   0.6146309,
   0.9414235,
   -0.3998865,
   1.072796,
   4.27427,
   3.181499,
   14.69813,
   17.20792,
   30.67693,
   41.59785,
   52.873,
   106.0485,
   140.6044,
   237.2008,
   349.2038,
   595.0975,
   963.1224,
   1489.989,
   2369.713,
   3483.27,
   5140.621,
   7612.937,
   10375,
   13133.44,
   14098.66,
   13595.21,
   9739.425,
   5085.216,
   2002.53,
   772.1193,
   430.9672,
   270.8142,
   265.0717,
   208.5024,
   177.9545,
   93.02053,
   76.00933,
   43.93071,
   11.47815,
   10.24552,
   3.697038,
   3.094836,
   1.484367,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_felx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fely3002[50] = {
   0,
   0,
   0.50691,
   0.9414235,
   0.3998865,
   1.072796,
   2.137167,
   2.146129,
   3.928839,
   4.276683,
   5.661429,
   6.645632,
   7.442197,
   10.65223,
   12.10542,
   15.7491,
   19.37787,
   25.0851,
   31.95248,
   39.73484,
   50.3065,
   60.82414,
   74.07034,
   90.06329,
   105.2523,
   118.639,
   123.3649,
   121.6989,
   104.5426,
   77.75327,
   52.0334,
   35.10266,
   27.33401,
   23.06512,
   21.07393,
   18.93614,
   16.59139,
   12.83417,
   11.0032,
   8.289169,
   5.420305,
   5.032224,
   3.550402,
   2.793309,
   1.123871,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_dts_fehx3002[50] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t h_data_dts_fehy3002[50] = {
   0,
   0,
   0.50691,
   0.9414235,
   0.3998865,
   1.072796,
   2.137167,
   2.146129,
   3.928839,
   4.276683,
   5.661429,
   6.645632,
   7.442197,
   10.65223,
   12.10542,
   15.7491,
   19.37787,
   25.0851,
   31.95248,
   39.73484,
   50.3065,
   60.82414,
   74.07034,
   90.06329,
   105.2523,
   118.639,
   123.3649,
   121.6989,
   104.5426,
   77.75327,
   52.0334,
   35.10266,
   27.33401,
   23.06512,
   21.07393,
   18.93614,
   16.59139,
   12.83417,
   11.0032,
   8.289169,
   5.420305,
   5.032224,
   3.550402,
   2.793309,
   1.123871,
   0,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(50,h_data_dts_fx3002,h_data_dts_fy3002,h_data_dts_felx3002,h_data_dts_fehx3002,h_data_dts_fely3002,h_data_dts_fehy3002);
   grae->SetName("h_data_dts");
   grae->SetTitle("Histogram of data_dts_plot__Dp_IPCHI2_OWNPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_dts3002 = new TH1F("Graph_h_data_dts3002","Histogram of data_dts_plot__Dp_IPCHI2_OWNPV",100,-6,6);
   Graph_h_data_dts3002->SetMinimum(-1423.082);
   Graph_h_data_dts3002->SetMaximum(15644.3);
   Graph_h_data_dts3002->SetDirectory(0);
   Graph_h_data_dts3002->SetStats(0);
   Graph_h_data_dts3002->SetLineWidth(2);
   Graph_h_data_dts3002->SetMarkerStyle(20);
   Graph_h_data_dts3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data_dts3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_dts3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_dts3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_h_data_dts3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetYaxis()->SetTitleOffset(1.1);
   Graph_h_data_dts3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data_dts3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_dts3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_dts3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_dts3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_dts3002);
   
   grae->Draw("p");
   
   TH1D *frame_56016b0__2 = new TH1D("frame_56016b0__2","A RooPlot of \"log_{10}(#it{#chi}^{2}_{IP})\"",100,-5,5);
   frame_56016b0__2->SetBinContent(1,15338.87);
   frame_56016b0__2->SetMinimum(-711.9408);
   frame_56016b0__2->SetMaximum(15338.87);
   frame_56016b0__2->SetEntries(2);
   frame_56016b0__2->SetDirectory(0);
   frame_56016b0__2->SetStats(0);
   frame_56016b0__2->SetLineWidth(2);
   frame_56016b0__2->SetMarkerStyle(20);
   frame_56016b0__2->GetXaxis()->SetTitle("log_{10}(#it{#chi}^{2}_{IP})");
   frame_56016b0__2->GetXaxis()->SetNdivisions(505);
   frame_56016b0__2->GetXaxis()->SetLabelFont(132);
   frame_56016b0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_56016b0__2->GetXaxis()->SetLabelSize(0.06);
   frame_56016b0__2->GetXaxis()->SetTitleSize(0.072);
   frame_56016b0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_56016b0__2->GetXaxis()->SetTitleFont(132);
   frame_56016b0__2->GetYaxis()->SetTitle("Candidates / (0.2)");
   frame_56016b0__2->GetYaxis()->SetLabelFont(132);
   frame_56016b0__2->GetYaxis()->SetLabelOffset(0.015);
   frame_56016b0__2->GetYaxis()->SetLabelSize(0.06);
   frame_56016b0__2->GetYaxis()->SetTitleSize(0.072);
   frame_56016b0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_56016b0__2->GetYaxis()->SetTitleFont(132);
   frame_56016b0__2->GetZaxis()->SetLabelFont(132);
   frame_56016b0__2->GetZaxis()->SetLabelSize(0.06);
   frame_56016b0__2->GetZaxis()->SetTitleSize(0.072);
   frame_56016b0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_56016b0__2->GetZaxis()->SetTitleFont(132);
   frame_56016b0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.22,0.3,0.44,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Data_Dp+","Data, weighted","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Fit","All","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Prompt","Prompt","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Secondary","From-#it{b}","LF");
   entry->SetFillStyle(1000);
   entry->SetLineColor(49);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.6,0.84,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.84,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.77,"2.0< #it{p}_{T} <4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.7,"-3.8< #it{y}* <-3.3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.63,"100.0< #it{N}_{Tracks}^{PV} <120.0");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can_3_0_1->Modified();
   can_3_0_1->cd();
   can_3_0_1->SetSelected(can_3_0_1);
}


==> figs/Fig9a.C <==
void Xsec_FWD()
{
//=========Macro generated from canvas: pic/
//=========  (Fri Nov 10 14:00:31 2023) by ROOT version 6.22/00
   TCanvas *pic = new TCanvas("pic", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic->Range(-2,-2.556757,14.66667,1.470552);
   pic->SetFillColor(0);
   pic->SetBorderMode(0);
   pic->SetBorderSize(2);
   pic->SetLogy();
   pic->SetTickx(1);
   pic->SetTicky(1);
   pic->SetLeftMargin(0.18);
   pic->SetTopMargin(0.08);
   pic->SetBottomMargin(0.16);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   
   TH1F *stat0__1 = new TH1F("stat0__1","",12,1,13);
   stat0__1->SetBinContent(1,7.005523);
   stat0__1->SetBinContent(2,5.652748);
   stat0__1->SetBinContent(3,3.027193);
   stat0__1->SetBinContent(4,1.517913);
   stat0__1->SetBinContent(5,0.7915346);
   stat0__1->SetBinContent(6,0.4290651);
   stat0__1->SetBinContent(7,0.2345545);
   stat0__1->SetBinContent(8,0.151655);
   stat0__1->SetBinContent(9,0.09321135);
   stat0__1->SetBinContent(10,0.06250634);
   stat0__1->SetBinContent(11,0.04076292);
   stat0__1->SetBinContent(12,0.02546583);
   stat0__1->SetBinError(1,0.4215692);
   stat0__1->SetBinError(2,0.1559352);
   stat0__1->SetBinError(3,0.1195228);
   stat0__1->SetBinError(4,0.02899427);
   stat0__1->SetBinError(5,0.02242215);
   stat0__1->SetBinError(6,0.01211153);
   stat0__1->SetBinError(7,0.008226545);
   stat0__1->SetBinError(8,0.01116303);
   stat0__1->SetBinError(9,0.007869803);
   stat0__1->SetBinError(10,0.003048236);
   stat0__1->SetBinError(11,0.002371733);
   stat0__1->SetBinError(12,0.000995342);
   stat0__1->SetEntries(12);
   stat0__1->SetStats(0);
   stat0__1->SetLineWidth(2);
   stat0__1->SetMarkerStyle(20);
   stat0__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__1->GetXaxis()->SetNdivisions(505);
   stat0__1->GetXaxis()->SetLabelFont(132);
   stat0__1->GetXaxis()->SetLabelOffset(0.01);
   stat0__1->GetXaxis()->SetLabelSize(0.06);
   stat0__1->GetXaxis()->SetTitleSize(0.06);
   stat0__1->GetXaxis()->SetTitleOffset(0.95);
   stat0__1->GetXaxis()->SetTitleFont(132);
   stat0__1->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   stat0__1->GetYaxis()->SetNdivisions(504);
   stat0__1->GetYaxis()->SetLabelFont(132);
   stat0__1->GetYaxis()->SetLabelOffset(0.015);
   stat0__1->GetYaxis()->SetLabelSize(0.06);
   stat0__1->GetYaxis()->SetTitleSize(0.06);
   stat0__1->GetYaxis()->SetTitleOffset(1.4);
   stat0__1->GetYaxis()->SetTitleFont(132);
   stat0__1->GetZaxis()->SetLabelFont(132);
   stat0__1->GetZaxis()->SetLabelSize(0.06);
   stat0__1->GetZaxis()->SetTitleSize(0.072);
   stat0__1->GetZaxis()->SetTitleOffset(1.2);
   stat0__1->GetZaxis()->SetTitleFont(132);
   stat0__1->Draw("e");
   
   Double_t Graph0_fx1001[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1001[12] = {
   7.005523,
   5.652748,
   3.027193,
   1.517913,
   0.7915346,
   0.4290651,
   0.2345545,
   0.151655,
   0.09321135,
   0.06250634,
   0.04076292,
   0.02546583};
   Double_t Graph0_fex1001[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph0_fey1001[12] = {
   1.828949,
   0.6442801,
   0.3138529,
   0.149306,
   0.07670523,
   0.04803328,
   0.02526905,
   0.01956147,
   0.009668122,
   0.00861921,
   0.004635121,
   0.00306201};
   TGraphErrors *gre = new TGraphErrors(12,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,0.28,13.72);
   Graph_Graph01001->SetMinimum(0.02016344);
   Graph_Graph01001->SetMaximum(9.715678);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("e2,");
   
   Double_t Graph1_fx1002[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1002[12] = {
   7.657694,
   5.464013,
   2.960889,
   1.514039,
   0.7553336,
   0.4211339,
   0.2449297,
   0.1414252,
   0.08253702,
   0.05034672,
   0.03343131,
   0.02151512};
   Double_t Graph1_fex1002[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph1_fey1002[12] = {
   1.074929,
   0.574426,
   0.2890105,
   0.1387303,
   0.06890928,
   0.03965541,
   0.02350948,
   0.0161002,
   0.009031042,
   0.005521442,
   0.003870803,
   0.002538596};
   gre = new TGraphErrors(12,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","Graph",100,0.28,13.72);
   Graph_Graph11002->SetMinimum(0.01707887);
   Graph_Graph11002->SetMaximum(9.603987);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);
   Graph_Graph11002->SetLineWidth(2);
   Graph_Graph11002->SetMarkerStyle(20);
   Graph_Graph11002->GetXaxis()->SetNdivisions(505);
   Graph_Graph11002->GetXaxis()->SetLabelFont(132);
   Graph_Graph11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetXaxis()->SetTitleFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11002->GetYaxis()->SetTitleFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw("e2,");
   
   Double_t Graph2_fx1003[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph2_fy1003[12] = {
   8.020919,
   5.337492,
   2.693646,
   1.36185,
   0.6859532,
   0.3474553,
   0.1974118,
   0.1147348,
   0.06902076,
   0.04421298,
   0.02536335,
   0.02018886};
   Double_t Graph2_fex1003[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph2_fey1003[12] = {
   0.8811037,
   0.5203457,
   0.2469843,
   0.1268691,
   0.06389298,
   0.03255915,
   0.01843506,
   0.01118189,
   0.007161891,
   0.004670646,
   0.002953825,
   0.00232608};
   gre = new TGraphErrors(12,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21003 = new TH1F("Graph_Graph21003","Graph",100,0.28,13.72);
   Graph_Graph21003->SetMinimum(0.0160765);
   Graph_Graph21003->SetMaximum(9.790439);
   Graph_Graph21003->SetDirectory(0);
   Graph_Graph21003->SetStats(0);
   Graph_Graph21003->SetLineWidth(2);
   Graph_Graph21003->SetMarkerStyle(20);
   Graph_Graph21003->GetXaxis()->SetNdivisions(505);
   Graph_Graph21003->GetXaxis()->SetLabelFont(132);
   Graph_Graph21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21003->GetXaxis()->SetTitleFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21003->GetYaxis()->SetTitleFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21003);
   
   gre->Draw("e2,");
   
   Double_t Graph3_fx1004[11] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5};
   Double_t Graph3_fy1004[11] = {
   7.769584,
   4.877005,
   2.314446,
   1.019883,
   0.5433346,
   0.2757126,
   0.1498964,
   0.08085151,
   0.04830235,
   0.03199674,
   0.01776465};
   Double_t Graph3_fex1004[11] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph3_fey1004[11] = {
   0.8303744,
   0.5026874,
   0.2245701,
   0.09576914,
   0.0534807,
   0.03016609,
   0.01634709,
   0.009083017,
   0.005718855,
   0.007602105,
   0.002870581};
   gre = new TGraphErrors(11,Graph3_fx1004,Graph3_fy1004,Graph3_fex1004,Graph3_fey1004);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31004 = new TH1F("Graph_Graph31004","Graph",100,0.38,12.62);
   Graph_Graph31004->SetMinimum(0.01340466);
   Graph_Graph31004->SetMaximum(9.458465);
   Graph_Graph31004->SetDirectory(0);
   Graph_Graph31004->SetStats(0);
   Graph_Graph31004->SetLineWidth(2);
   Graph_Graph31004->SetMarkerStyle(20);
   Graph_Graph31004->GetXaxis()->SetNdivisions(505);
   Graph_Graph31004->GetXaxis()->SetLabelFont(132);
   Graph_Graph31004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31004->GetXaxis()->SetTitleFont(132);
   Graph_Graph31004->GetYaxis()->SetLabelFont(132);
   Graph_Graph31004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph31004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph31004->GetYaxis()->SetTitleFont(132);
   Graph_Graph31004->GetZaxis()->SetLabelFont(132);
   Graph_Graph31004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31004);
   
   gre->Draw("e2,");
   
   Double_t Graph4_fx1005[7] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5};
   Double_t Graph4_fy1005[7] = {
   5.197297,
   3.10516,
   1.520995,
   0.6890951,
   0.3758123,
   0.212648,
   0.1259073};
   Double_t Graph4_fex1005[7] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph4_fey1005[7] = {
   0.6552243,
   0.3314505,
   0.1633116,
   0.06864965,
   0.03968859,
   0.02832772,
   0.01772112};
   gre = new TGraphErrors(7,Graph4_fx1005,Graph4_fy1005,Graph4_fex1005,Graph4_fey1005);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(6);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph41005 = new TH1F("Graph_Graph41005","Graph",100,0.78,8.22);
   Graph_Graph41005->SetMinimum(0.09736758);
   Graph_Graph41005->SetMaximum(6.426955);
   Graph_Graph41005->SetDirectory(0);
   Graph_Graph41005->SetStats(0);
   Graph_Graph41005->SetLineWidth(2);
   Graph_Graph41005->SetMarkerStyle(20);
   Graph_Graph41005->GetXaxis()->SetNdivisions(505);
   Graph_Graph41005->GetXaxis()->SetLabelFont(132);
   Graph_Graph41005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph41005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph41005->GetXaxis()->SetTitleFont(132);
   Graph_Graph41005->GetYaxis()->SetLabelFont(132);
   Graph_Graph41005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph41005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph41005->GetYaxis()->SetTitleFont(132);
   Graph_Graph41005->GetZaxis()->SetLabelFont(132);
   Graph_Graph41005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph41005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph41005);
   
   gre->Draw("e2,");
   
   TH1F *stat0__2 = new TH1F("stat0__2","",12,1,13);
   stat0__2->SetBinContent(1,7.005523);
   stat0__2->SetBinContent(2,5.652748);
   stat0__2->SetBinContent(3,3.027193);
   stat0__2->SetBinContent(4,1.517913);
   stat0__2->SetBinContent(5,0.7915346);
   stat0__2->SetBinContent(6,0.4290651);
   stat0__2->SetBinContent(7,0.2345545);
   stat0__2->SetBinContent(8,0.151655);
   stat0__2->SetBinContent(9,0.09321135);
   stat0__2->SetBinContent(10,0.06250634);
   stat0__2->SetBinContent(11,0.04076292);
   stat0__2->SetBinContent(12,0.02546583);
   stat0__2->SetBinError(1,0.4215692);
   stat0__2->SetBinError(2,0.1559352);
   stat0__2->SetBinError(3,0.1195228);
   stat0__2->SetBinError(4,0.02899427);
   stat0__2->SetBinError(5,0.02242215);
   stat0__2->SetBinError(6,0.01211153);
   stat0__2->SetBinError(7,0.008226545);
   stat0__2->SetBinError(8,0.01116303);
   stat0__2->SetBinError(9,0.007869803);
   stat0__2->SetBinError(10,0.003048236);
   stat0__2->SetBinError(11,0.002371733);
   stat0__2->SetBinError(12,0.000995342);
   stat0__2->SetEntries(12);
   stat0__2->SetStats(0);
   stat0__2->SetLineWidth(2);
   stat0__2->SetMarkerStyle(20);
   stat0__2->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__2->GetXaxis()->SetNdivisions(505);
   stat0__2->GetXaxis()->SetLabelFont(132);
   stat0__2->GetXaxis()->SetLabelOffset(0.01);
   stat0__2->GetXaxis()->SetLabelSize(0.06);
   stat0__2->GetXaxis()->SetTitleSize(0.06);
   stat0__2->GetXaxis()->SetTitleOffset(0.95);
   stat0__2->GetXaxis()->SetTitleFont(132);
   stat0__2->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   stat0__2->GetYaxis()->SetNdivisions(504);
   stat0__2->GetYaxis()->SetLabelFont(132);
   stat0__2->GetYaxis()->SetLabelOffset(0.015);
   stat0__2->GetYaxis()->SetLabelSize(0.06);
   stat0__2->GetYaxis()->SetTitleSize(0.06);
   stat0__2->GetYaxis()->SetTitleOffset(1.4);
   stat0__2->GetYaxis()->SetTitleFont(132);
   stat0__2->GetZaxis()->SetLabelFont(132);
   stat0__2->GetZaxis()->SetLabelSize(0.06);
   stat0__2->GetZaxis()->SetTitleSize(0.072);
   stat0__2->GetZaxis()->SetTitleOffset(1.2);
   stat0__2->GetZaxis()->SetTitleFont(132);
   stat0__2->Draw("same,e");
   
   TH1F *stat1__3 = new TH1F("stat1__3","",12,1,13);
   stat1__3->SetBinContent(1,7.657694);
   stat1__3->SetBinContent(2,5.464013);
   stat1__3->SetBinContent(3,2.960889);
   stat1__3->SetBinContent(4,1.514039);
   stat1__3->SetBinContent(5,0.7553336);
   stat1__3->SetBinContent(6,0.4211339);
   stat1__3->SetBinContent(7,0.2449297);
   stat1__3->SetBinContent(8,0.1414252);
   stat1__3->SetBinContent(9,0.08253702);
   stat1__3->SetBinContent(10,0.05034672);
   stat1__3->SetBinContent(11,0.03343131);
   stat1__3->SetBinContent(12,0.02151512);
   stat1__3->SetBinError(1,0.2196106);
   stat1__3->SetBinError(2,0.04908711);
   stat1__3->SetBinError(3,0.04249935);
   stat1__3->SetBinError(4,0.02026597);
   stat1__3->SetBinError(5,0.01427688);
   stat1__3->SetBinError(6,0.004873934);
   stat1__3->SetBinError(7,0.004543054);
   stat1__3->SetBinError(8,0.00431241);
   stat1__3->SetBinError(9,0.001853094);
   stat1__3->SetBinError(10,0.002402003);
   stat1__3->SetBinError(11,0.001428638);
   stat1__3->SetBinError(12,0.002070687);
   stat1__3->SetEntries(12);
   stat1__3->SetStats(0);
   stat1__3->SetLineColor(2);
   stat1__3->SetLineWidth(2);
   stat1__3->SetMarkerColor(2);
   stat1__3->SetMarkerStyle(21);
   stat1__3->GetXaxis()->SetNdivisions(505);
   stat1__3->GetXaxis()->SetLabelFont(132);
   stat1__3->GetXaxis()->SetLabelOffset(0.01);
   stat1__3->GetXaxis()->SetLabelSize(0.06);
   stat1__3->GetXaxis()->SetTitleSize(0.072);
   stat1__3->GetXaxis()->SetTitleOffset(0.95);
   stat1__3->GetXaxis()->SetTitleFont(132);
   stat1__3->GetYaxis()->SetLabelFont(132);
   stat1__3->GetYaxis()->SetLabelOffset(0.015);
   stat1__3->GetYaxis()->SetLabelSize(0.06);
   stat1__3->GetYaxis()->SetTitleSize(0.072);
   stat1__3->GetYaxis()->SetTitleOffset(1.1);
   stat1__3->GetYaxis()->SetTitleFont(132);
   stat1__3->GetZaxis()->SetLabelFont(132);
   stat1__3->GetZaxis()->SetLabelSize(0.06);
   stat1__3->GetZaxis()->SetTitleSize(0.072);
   stat1__3->GetZaxis()->SetTitleOffset(1.2);
   stat1__3->GetZaxis()->SetTitleFont(132);
   stat1__3->Draw("same,e");
   
   TH1F *stat2__4 = new TH1F("stat2__4","",12,1,13);
   stat2__4->SetBinContent(1,8.020919);
   stat2__4->SetBinContent(2,5.337492);
   stat2__4->SetBinContent(3,2.693646);
   stat2__4->SetBinContent(4,1.36185);
   stat2__4->SetBinContent(5,0.6859532);
   stat2__4->SetBinContent(6,0.3474553);
   stat2__4->SetBinContent(7,0.1974118);
   stat2__4->SetBinContent(8,0.1147348);
   stat2__4->SetBinContent(9,0.06902076);
   stat2__4->SetBinContent(10,0.04421298);
   stat2__4->SetBinContent(11,0.02536335);
   stat2__4->SetBinContent(12,0.02018886);
   stat2__4->SetBinError(1,0.270003);
   stat2__4->SetBinError(2,0.04809566);
   stat2__4->SetBinError(3,0.02614648);
   stat2__4->SetBinError(4,0.01480495);
   stat2__4->SetBinError(5,0.009644563);
   stat2__4->SetBinError(6,0.006028856);
   stat2__4->SetBinError(7,0.004808541);
   stat2__4->SetBinError(8,0.002831582);
   stat2__4->SetBinError(9,0.002431085);
   stat2__4->SetBinError(10,0.001907516);
   stat2__4->SetBinError(11,0.001398653);
   stat2__4->SetBinError(12,0.00196643);
   stat2__4->SetEntries(12);
   stat2__4->SetStats(0);
   stat2__4->SetLineColor(3);
   stat2__4->SetLineWidth(2);
   stat2__4->SetMarkerColor(3);
   stat2__4->SetMarkerStyle(22);
   stat2__4->GetXaxis()->SetNdivisions(505);
   stat2__4->GetXaxis()->SetLabelFont(132);
   stat2__4->GetXaxis()->SetLabelOffset(0.01);
   stat2__4->GetXaxis()->SetLabelSize(0.06);
   stat2__4->GetXaxis()->SetTitleSize(0.072);
   stat2__4->GetXaxis()->SetTitleOffset(0.95);
   stat2__4->GetXaxis()->SetTitleFont(132);
   stat2__4->GetYaxis()->SetLabelFont(132);
   stat2__4->GetYaxis()->SetLabelOffset(0.015);
   stat2__4->GetYaxis()->SetLabelSize(0.06);
   stat2__4->GetYaxis()->SetTitleSize(0.072);
   stat2__4->GetYaxis()->SetTitleOffset(1.1);
   stat2__4->GetYaxis()->SetTitleFont(132);
   stat2__4->GetZaxis()->SetLabelFont(132);
   stat2__4->GetZaxis()->SetLabelSize(0.06);
   stat2__4->GetZaxis()->SetTitleSize(0.072);
   stat2__4->GetZaxis()->SetTitleOffset(1.2);
   stat2__4->GetZaxis()->SetTitleFont(132);
   stat2__4->Draw("same,e");
   
   TH1F *stat3__5 = new TH1F("stat3__5","",12,1,13);
   stat3__5->SetBinContent(1,7.769584);
   stat3__5->SetBinContent(2,4.877005);
   stat3__5->SetBinContent(3,2.314446);
   stat3__5->SetBinContent(4,1.019883);
   stat3__5->SetBinContent(5,0.5433346);
   stat3__5->SetBinContent(6,0.2757126);
   stat3__5->SetBinContent(7,0.1498964);
   stat3__5->SetBinContent(8,0.08085151);
   stat3__5->SetBinContent(9,0.04830235);
   stat3__5->SetBinContent(10,0.03199674);
   stat3__5->SetBinContent(11,0.01776465);
   stat3__5->SetBinError(1,0.3335175);
   stat3__5->SetBinError(2,0.0730672);
   stat3__5->SetBinError(3,0.03178617);
   stat3__5->SetBinError(4,0.02424064);
   stat3__5->SetBinError(5,0.010522);
   stat3__5->SetBinError(6,0.011309);
   stat3__5->SetBinError(7,0.007265078);
   stat3__5->SetBinError(8,0.003504209);
   stat3__5->SetBinError(9,0.003433183);
   stat3__5->SetBinError(10,0.003154358);
   stat3__5->SetBinError(11,0.002778351);
   stat3__5->SetBinError(12,-nan);
   stat3__5->SetEntries(12);
   stat3__5->SetStats(0);
   stat3__5->SetLineColor(4);
   stat3__5->SetLineWidth(2);
   stat3__5->SetMarkerColor(4);
   stat3__5->SetMarkerStyle(23);
   stat3__5->GetXaxis()->SetNdivisions(505);
   stat3__5->GetXaxis()->SetLabelFont(132);
   stat3__5->GetXaxis()->SetLabelOffset(0.01);
   stat3__5->GetXaxis()->SetLabelSize(0.06);
   stat3__5->GetXaxis()->SetTitleSize(0.072);
   stat3__5->GetXaxis()->SetTitleOffset(0.95);
   stat3__5->GetXaxis()->SetTitleFont(132);
   stat3__5->GetYaxis()->SetLabelFont(132);
   stat3__5->GetYaxis()->SetLabelOffset(0.015);
   stat3__5->GetYaxis()->SetLabelSize(0.06);
   stat3__5->GetYaxis()->SetTitleSize(0.072);
   stat3__5->GetYaxis()->SetTitleOffset(1.1);
   stat3__5->GetYaxis()->SetTitleFont(132);
   stat3__5->GetZaxis()->SetLabelFont(132);
   stat3__5->GetZaxis()->SetLabelSize(0.06);
   stat3__5->GetZaxis()->SetTitleSize(0.072);
   stat3__5->GetZaxis()->SetTitleOffset(1.2);
   stat3__5->GetZaxis()->SetTitleFont(132);
   stat3__5->Draw("same,e");
   
   TH1F *stat4__6 = new TH1F("stat4__6","",12,1,13);
   stat4__6->SetBinContent(1,5.197297);
   stat4__6->SetBinContent(2,3.10516);
   stat4__6->SetBinContent(3,1.520995);
   stat4__6->SetBinContent(4,0.6890951);
   stat4__6->SetBinContent(5,0.3758123);
   stat4__6->SetBinContent(6,0.212648);
   stat4__6->SetBinContent(7,0.1259073);
   stat4__6->SetBinError(1,0.5827823);
   stat4__6->SetBinError(2,0.09304998);
   stat4__6->SetBinError(3,0.05535283);
   stat4__6->SetBinError(4,0.02780156);
   stat4__6->SetBinError(5,0.01629962);
   stat4__6->SetBinError(6,0.01620128);
   stat4__6->SetBinError(7,0.01676639);
   stat4__6->SetBinError(8,-nan);
   stat4__6->SetBinError(9,-nan);
   stat4__6->SetBinError(10,-nan);
   stat4__6->SetBinError(11,-nan);
   stat4__6->SetBinError(12,-nan);
   stat4__6->SetEntries(12);
   stat4__6->SetStats(0);
   stat4__6->SetLineColor(6);
   stat4__6->SetLineWidth(2);
   stat4__6->SetMarkerColor(6);
   stat4__6->SetMarkerStyle(24);
   stat4__6->GetXaxis()->SetNdivisions(505);
   stat4__6->GetXaxis()->SetLabelFont(132);
   stat4__6->GetXaxis()->SetLabelOffset(0.01);
   stat4__6->GetXaxis()->SetLabelSize(0.06);
   stat4__6->GetXaxis()->SetTitleSize(0.072);
   stat4__6->GetXaxis()->SetTitleOffset(0.95);
   stat4__6->GetXaxis()->SetTitleFont(132);
   stat4__6->GetYaxis()->SetLabelFont(132);
   stat4__6->GetYaxis()->SetLabelOffset(0.015);
   stat4__6->GetYaxis()->SetLabelSize(0.06);
   stat4__6->GetYaxis()->SetTitleSize(0.072);
   stat4__6->GetYaxis()->SetTitleOffset(1.1);
   stat4__6->GetYaxis()->SetTitleFont(132);
   stat4__6->GetZaxis()->SetLabelFont(132);
   stat4__6->GetZaxis()->SetLabelSize(0.06);
   stat4__6->GetZaxis()->SetTitleSize(0.072);
   stat4__6->GetZaxis()->SetTitleOffset(1.2);
   stat4__6->GetZaxis()->SetTitleFont(132);
   stat4__6->Draw("same,e");
   
   TLegend *leg = new TLegend(0.58,0.58,0.88,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("stat0","#color[1]{1.5 < #it{y}* < 2.0}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat1","#color[2]{2.0 < #it{y}* < 2.5}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat2","#color[3]{2.5 < #it{y}* < 3.0}","LP");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat3","#color[4]{3.0 < #it{y}* < 3.5}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat4","#color[6]{3.5 < #it{y}* < 4.0}","LP");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.22,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pic->Modified();
   pic->cd();
   pic->SetSelected(pic);
}


==> figs/Fig9b.C <==
void Xsec_BWD()
{
//=========Macro generated from canvas: pic/
//=========  (Fri Nov 10 13:56:39 2023) by ROOT version 6.22/00
   TCanvas *pic = new TCanvas("pic", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic->Range(-2,-2.768332,14.66667,1.61442);
   pic->SetFillColor(0);
   pic->SetBorderMode(0);
   pic->SetBorderSize(2);
   pic->SetLogy();
   pic->SetTickx(1);
   pic->SetTicky(1);
   pic->SetLeftMargin(0.18);
   pic->SetTopMargin(0.08);
   pic->SetBottomMargin(0.16);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   
   TH1F *stat0__1 = new TH1F("stat0__1","",12,1,13);
   stat0__1->SetBinContent(1,9.277885);
   stat0__1->SetBinContent(2,6.553143);
   stat0__1->SetBinContent(3,3.263533);
   stat0__1->SetBinContent(4,1.556221);
   stat0__1->SetBinContent(5,0.7117324);
   stat0__1->SetBinContent(6,0.3336664);
   stat0__1->SetBinContent(7,0.1878076);
   stat0__1->SetBinContent(8,0.1174666);
   stat0__1->SetBinContent(9,0.0621429);
   stat0__1->SetBinContent(10,0.04115107);
   stat0__1->SetBinContent(11,0.02466492);
   stat0__1->SetBinContent(12,0.0188954);
   stat0__1->SetBinError(1,0.4104874);
   stat0__1->SetBinError(2,0.1284549);
   stat0__1->SetBinError(3,0.03200312);
   stat0__1->SetBinError(4,0.03743692);
   stat0__1->SetBinError(5,0.02114355);
   stat0__1->SetBinError(6,0.01410602);
   stat0__1->SetBinError(7,0.00484055);
   stat0__1->SetBinError(8,0.003688477);
   stat0__1->SetBinError(9,0.003276994);
   stat0__1->SetBinError(10,0.002196859);
   stat0__1->SetBinError(11,0.001122197);
   stat0__1->SetBinError(12,0.001758253);
   stat0__1->SetEntries(12);
   stat0__1->SetStats(0);
   stat0__1->SetLineWidth(2);
   stat0__1->SetMarkerStyle(20);
   stat0__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__1->GetXaxis()->SetNdivisions(505);
   stat0__1->GetXaxis()->SetLabelFont(132);
   stat0__1->GetXaxis()->SetLabelOffset(0.01);
   stat0__1->GetXaxis()->SetLabelSize(0.06);
   stat0__1->GetXaxis()->SetTitleSize(0.06);
   stat0__1->GetXaxis()->SetTitleOffset(0.95);
   stat0__1->GetXaxis()->SetTitleFont(132);
   stat0__1->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   stat0__1->GetYaxis()->SetNdivisions(504);
   stat0__1->GetYaxis()->SetLabelFont(132);
   stat0__1->GetYaxis()->SetLabelOffset(0.015);
   stat0__1->GetYaxis()->SetLabelSize(0.06);
   stat0__1->GetYaxis()->SetTitleSize(0.06);
   stat0__1->GetYaxis()->SetTitleOffset(1.4);
   stat0__1->GetYaxis()->SetTitleFont(132);
   stat0__1->GetZaxis()->SetLabelFont(132);
   stat0__1->GetZaxis()->SetLabelSize(0.06);
   stat0__1->GetZaxis()->SetTitleSize(0.072);
   stat0__1->GetZaxis()->SetTitleOffset(1.2);
   stat0__1->GetZaxis()->SetTitleFont(132);
   stat0__1->Draw("e");
   
   Double_t Graph0_fx1001[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1001[12] = {
   9.277885,
   6.553143,
   3.263533,
   1.556221,
   0.7117324,
   0.3336664,
   0.1878076,
   0.1174666,
   0.0621429,
   0.04115107,
   0.02466492,
   0.0188954};
   Double_t Graph0_fex1001[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph0_fey1001[12] = {
   1.987262,
   0.9355303,
   0.4320062,
   0.1970873,
   0.09160371,
   0.04472732,
   0.02172294,
   0.01305934,
   0.008842436,
   0.006229293,
   0.003486875,
   0.002894579};
   TGraphErrors *gre = new TGraphErrors(12,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,0.28,13.72);
   Graph_Graph01001->SetMinimum(0.01440074);
   Graph_Graph01001->SetMaximum(12.39006);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("e2,");
   
   Double_t Graph1_fx1002[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1002[12] = {
   9.980571,
   6.008506,
   2.965363,
   1.399095,
   0.6541476,
   0.3035006,
   0.1665582,
   0.09487659,
   0.05198144,
   0.03675664,
   0.02176462,
   0.01221673};
   Double_t Graph1_fex1002[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph1_fey1002[12] = {
   1.355808,
   0.7655568,
   0.3587864,
   0.1665237,
   0.08124678,
   0.03637438,
   0.01940966,
   0.01356877,
   0.006716934,
   0.005496017,
   0.003088186,
   0.001904992};
   gre = new TGraphErrors(12,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","Graph",100,0.28,13.72);
   Graph_Graph11002->SetMinimum(0.009280564);
   Graph_Graph11002->SetMaximum(12.46899);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);
   Graph_Graph11002->SetLineWidth(2);
   Graph_Graph11002->SetMarkerStyle(20);
   Graph_Graph11002->GetXaxis()->SetNdivisions(505);
   Graph_Graph11002->GetXaxis()->SetLabelFont(132);
   Graph_Graph11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetXaxis()->SetTitleFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11002->GetYaxis()->SetTitleFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw("e2,");
   
   Double_t Graph2_fx1003[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph2_fy1003[12] = {
   8.239758,
   5.354753,
   2.449028,
   1.063272,
   0.5044127,
   0.2140815,
   0.1259739,
   0.05916261,
   0.03516715,
   0.02108907,
   0.01141563,
   0.007683934};
   Double_t Graph2_fex1003[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph2_fey1003[12] = {
   1.139196,
   0.6379591,
   0.2917591,
   0.1240212,
   0.05739418,
   0.02656454,
   0.01556704,
   0.007215744,
   0.004968492,
   0.003382024,
   0.001827545,
   0.001374381};
   gre = new TGraphErrors(12,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21003 = new TH1F("Graph_Graph21003","Graph",100,0.28,13.72);
   Graph_Graph21003->SetMinimum(0.005678598);
   Graph_Graph21003->SetMaximum(10.31622);
   Graph_Graph21003->SetDirectory(0);
   Graph_Graph21003->SetStats(0);
   Graph_Graph21003->SetLineWidth(2);
   Graph_Graph21003->SetMarkerStyle(20);
   Graph_Graph21003->GetXaxis()->SetNdivisions(505);
   Graph_Graph21003->GetXaxis()->SetLabelFont(132);
   Graph_Graph21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21003->GetXaxis()->SetTitleFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21003->GetYaxis()->SetTitleFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21003);
   
   gre->Draw("e2,");
   
   Double_t Graph3_fx1004[10] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5};
   Double_t Graph3_fy1004[10] = {
   8.060614,
   4.031116,
   1.754136,
   0.7327274,
   0.3301296,
   0.1372766,
   0.0709966,
   0.03465559,
   0.01661887,
   0.007753947};
   Double_t Graph3_fex1004[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph3_fey1004[10] = {
   1.371288,
   0.4661263,
   0.2098981,
   0.07976833,
   0.0443876,
   0.01780138,
   0.009891835,
   0.00574781,
   0.003539828,
   0.002075227};
   gre = new TGraphErrors(10,Graph3_fx1004,Graph3_fy1004,Graph3_fex1004,Graph3_fey1004);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31004 = new TH1F("Graph_Graph31004","Graph",100,0.48,11.52);
   Graph_Graph31004->SetMinimum(0.005110848);
   Graph_Graph31004->SetMaximum(10.37452);
   Graph_Graph31004->SetDirectory(0);
   Graph_Graph31004->SetStats(0);
   Graph_Graph31004->SetLineWidth(2);
   Graph_Graph31004->SetMarkerStyle(20);
   Graph_Graph31004->GetXaxis()->SetNdivisions(505);
   Graph_Graph31004->GetXaxis()->SetLabelFont(132);
   Graph_Graph31004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31004->GetXaxis()->SetTitleFont(132);
   Graph_Graph31004->GetYaxis()->SetLabelFont(132);
   Graph_Graph31004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph31004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph31004->GetYaxis()->SetTitleFont(132);
   Graph_Graph31004->GetZaxis()->SetLabelFont(132);
   Graph_Graph31004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31004);
   
   gre->Draw("e2,");
   
   Double_t Graph4_fx1005[6] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5};
   Double_t Graph4_fy1005[6] = {
   4.832384,
   2.378718,
   1.026835,
   0.3545599,
   0.1633204,
   0.05851632};
   Double_t Graph4_fex1005[6] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph4_fey1005[6] = {
   1.160998,
   0.3233048,
   0.1422861,
   0.05295733,
   0.02883858,
   0.01326005};
   gre = new TGraphErrors(6,Graph4_fx1005,Graph4_fy1005,Graph4_fex1005,Graph4_fey1005);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(6);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph41005 = new TH1F("Graph_Graph41005","Graph",100,0.88,7.12);
   Graph_Graph41005->SetMinimum(0.04073064);
   Graph_Graph41005->SetMaximum(6.588194);
   Graph_Graph41005->SetDirectory(0);
   Graph_Graph41005->SetStats(0);
   Graph_Graph41005->SetLineWidth(2);
   Graph_Graph41005->SetMarkerStyle(20);
   Graph_Graph41005->GetXaxis()->SetNdivisions(505);
   Graph_Graph41005->GetXaxis()->SetLabelFont(132);
   Graph_Graph41005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph41005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph41005->GetXaxis()->SetTitleFont(132);
   Graph_Graph41005->GetYaxis()->SetLabelFont(132);
   Graph_Graph41005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph41005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph41005->GetYaxis()->SetTitleFont(132);
   Graph_Graph41005->GetZaxis()->SetLabelFont(132);
   Graph_Graph41005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph41005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph41005);
   
   gre->Draw("e2,");
   
   TH1F *stat0__2 = new TH1F("stat0__2","",12,1,13);
   stat0__2->SetBinContent(1,9.277885);
   stat0__2->SetBinContent(2,6.553143);
   stat0__2->SetBinContent(3,3.263533);
   stat0__2->SetBinContent(4,1.556221);
   stat0__2->SetBinContent(5,0.7117324);
   stat0__2->SetBinContent(6,0.3336664);
   stat0__2->SetBinContent(7,0.1878076);
   stat0__2->SetBinContent(8,0.1174666);
   stat0__2->SetBinContent(9,0.0621429);
   stat0__2->SetBinContent(10,0.04115107);
   stat0__2->SetBinContent(11,0.02466492);
   stat0__2->SetBinContent(12,0.0188954);
   stat0__2->SetBinError(1,0.4104874);
   stat0__2->SetBinError(2,0.1284549);
   stat0__2->SetBinError(3,0.03200312);
   stat0__2->SetBinError(4,0.03743692);
   stat0__2->SetBinError(5,0.02114355);
   stat0__2->SetBinError(6,0.01410602);
   stat0__2->SetBinError(7,0.00484055);
   stat0__2->SetBinError(8,0.003688477);
   stat0__2->SetBinError(9,0.003276994);
   stat0__2->SetBinError(10,0.002196859);
   stat0__2->SetBinError(11,0.001122197);
   stat0__2->SetBinError(12,0.001758253);
   stat0__2->SetEntries(12);
   stat0__2->SetStats(0);
   stat0__2->SetLineWidth(2);
   stat0__2->SetMarkerStyle(20);
   stat0__2->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__2->GetXaxis()->SetNdivisions(505);
   stat0__2->GetXaxis()->SetLabelFont(132);
   stat0__2->GetXaxis()->SetLabelOffset(0.01);
   stat0__2->GetXaxis()->SetLabelSize(0.06);
   stat0__2->GetXaxis()->SetTitleSize(0.06);
   stat0__2->GetXaxis()->SetTitleOffset(0.95);
   stat0__2->GetXaxis()->SetTitleFont(132);
   stat0__2->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   stat0__2->GetYaxis()->SetNdivisions(504);
   stat0__2->GetYaxis()->SetLabelFont(132);
   stat0__2->GetYaxis()->SetLabelOffset(0.015);
   stat0__2->GetYaxis()->SetLabelSize(0.06);
   stat0__2->GetYaxis()->SetTitleSize(0.06);
   stat0__2->GetYaxis()->SetTitleOffset(1.4);
   stat0__2->GetYaxis()->SetTitleFont(132);
   stat0__2->GetZaxis()->SetLabelFont(132);
   stat0__2->GetZaxis()->SetLabelSize(0.06);
   stat0__2->GetZaxis()->SetTitleSize(0.072);
   stat0__2->GetZaxis()->SetTitleOffset(1.2);
   stat0__2->GetZaxis()->SetTitleFont(132);
   stat0__2->Draw("same,e");
   
   TH1F *stat1__3 = new TH1F("stat1__3","",12,1,13);
   stat1__3->SetBinContent(1,9.980571);
   stat1__3->SetBinContent(2,6.008506);
   stat1__3->SetBinContent(3,2.965363);
   stat1__3->SetBinContent(4,1.399095);
   stat1__3->SetBinContent(5,0.6541476);
   stat1__3->SetBinContent(6,0.3035006);
   stat1__3->SetBinContent(7,0.1665582);
   stat1__3->SetBinContent(8,0.09487659);
   stat1__3->SetBinContent(9,0.05198144);
   stat1__3->SetBinContent(10,0.03675664);
   stat1__3->SetBinContent(11,0.02176462);
   stat1__3->SetBinContent(12,0.01221673);
   stat1__3->SetBinError(1,0.3609471);
   stat1__3->SetBinError(2,0.1350824);
   stat1__3->SetBinError(3,0.07061275);
   stat1__3->SetBinError(4,0.01534028);
   stat1__3->SetBinError(5,0.007965337);
   stat1__3->SetBinError(6,0.003886662);
   stat1__3->SetBinError(7,0.004241889);
   stat1__3->SetBinError(8,0.0023072);
   stat1__3->SetBinError(9,0.002072847);
   stat1__3->SetBinError(10,0.001353259);
   stat1__3->SetBinError(11,0.001042633);
   stat1__3->SetBinError(12,0.0009546711);
   stat1__3->SetEntries(12);
   stat1__3->SetStats(0);
   stat1__3->SetLineColor(2);
   stat1__3->SetLineWidth(2);
   stat1__3->SetMarkerColor(2);
   stat1__3->SetMarkerStyle(21);
   stat1__3->GetXaxis()->SetNdivisions(505);
   stat1__3->GetXaxis()->SetLabelFont(132);
   stat1__3->GetXaxis()->SetLabelOffset(0.01);
   stat1__3->GetXaxis()->SetLabelSize(0.06);
   stat1__3->GetXaxis()->SetTitleSize(0.072);
   stat1__3->GetXaxis()->SetTitleOffset(0.95);
   stat1__3->GetXaxis()->SetTitleFont(132);
   stat1__3->GetYaxis()->SetLabelFont(132);
   stat1__3->GetYaxis()->SetLabelOffset(0.015);
   stat1__3->GetYaxis()->SetLabelSize(0.06);
   stat1__3->GetYaxis()->SetTitleSize(0.072);
   stat1__3->GetYaxis()->SetTitleOffset(1.1);
   stat1__3->GetYaxis()->SetTitleFont(132);
   stat1__3->GetZaxis()->SetLabelFont(132);
   stat1__3->GetZaxis()->SetLabelSize(0.06);
   stat1__3->GetZaxis()->SetTitleSize(0.072);
   stat1__3->GetZaxis()->SetTitleOffset(1.2);
   stat1__3->GetZaxis()->SetTitleFont(132);
   stat1__3->Draw("same,e");
   
   TH1F *stat2__4 = new TH1F("stat2__4","",12,1,13);
   stat2__4->SetBinContent(1,8.239758);
   stat2__4->SetBinContent(2,5.354753);
   stat2__4->SetBinContent(3,2.449028);
   stat2__4->SetBinContent(4,1.063272);
   stat2__4->SetBinContent(5,0.5044127);
   stat2__4->SetBinContent(6,0.2140815);
   stat2__4->SetBinContent(7,0.1259739);
   stat2__4->SetBinContent(8,0.05916261);
   stat2__4->SetBinContent(9,0.03516715);
   stat2__4->SetBinContent(10,0.02108907);
   stat2__4->SetBinContent(11,0.01141563);
   stat2__4->SetBinContent(12,0.007683934);
   stat2__4->SetBinError(1,0.3343734);
   stat2__4->SetBinError(2,0.05447565);
   stat2__4->SetBinError(3,0.04304671);
   stat2__4->SetBinError(4,0.02248835);
   stat2__4->SetBinError(5,0.006530235);
   stat2__4->SetBinError(6,0.004696221);
   stat2__4->SetBinError(7,0.00286424);
   stat2__4->SetBinError(8,0.00528715);
   stat2__4->SetBinError(9,0.001369963);
   stat2__4->SetBinError(10,0.001158623);
   stat2__4->SetBinError(11,0.0009557967);
   stat2__4->SetBinError(12,0.0008824576);
   stat2__4->SetEntries(12);
   stat2__4->SetStats(0);
   stat2__4->SetLineColor(3);
   stat2__4->SetLineWidth(2);
   stat2__4->SetMarkerColor(3);
   stat2__4->SetMarkerStyle(22);
   stat2__4->GetXaxis()->SetNdivisions(505);
   stat2__4->GetXaxis()->SetLabelFont(132);
   stat2__4->GetXaxis()->SetLabelOffset(0.01);
   stat2__4->GetXaxis()->SetLabelSize(0.06);
   stat2__4->GetXaxis()->SetTitleSize(0.072);
   stat2__4->GetXaxis()->SetTitleOffset(0.95);
   stat2__4->GetXaxis()->SetTitleFont(132);
   stat2__4->GetYaxis()->SetLabelFont(132);
   stat2__4->GetYaxis()->SetLabelOffset(0.015);
   stat2__4->GetYaxis()->SetLabelSize(0.06);
   stat2__4->GetYaxis()->SetTitleSize(0.072);
   stat2__4->GetYaxis()->SetTitleOffset(1.1);
   stat2__4->GetYaxis()->SetTitleFont(132);
   stat2__4->GetZaxis()->SetLabelFont(132);
   stat2__4->GetZaxis()->SetLabelSize(0.06);
   stat2__4->GetZaxis()->SetTitleSize(0.072);
   stat2__4->GetZaxis()->SetTitleOffset(1.2);
   stat2__4->GetZaxis()->SetTitleFont(132);
   stat2__4->Draw("same,e");
   
   TH1F *stat3__5 = new TH1F("stat3__5","",12,1,13);
   stat3__5->SetBinContent(1,8.060614);
   stat3__5->SetBinContent(2,4.031116);
   stat3__5->SetBinContent(3,1.754136);
   stat3__5->SetBinContent(4,0.7327274);
   stat3__5->SetBinContent(5,0.3301296);
   stat3__5->SetBinContent(6,0.1372766);
   stat3__5->SetBinContent(7,0.0709966);
   stat3__5->SetBinContent(8,0.03465559);
   stat3__5->SetBinContent(9,0.01661887);
   stat3__5->SetBinContent(10,0.007753947);
   stat3__5->SetBinError(1,0.3214682);
   stat3__5->SetBinError(2,0.06539867);
   stat3__5->SetBinError(3,0.02436795);
   stat3__5->SetBinError(4,0.008595541);
   stat3__5->SetBinError(5,0.009954677);
   stat3__5->SetBinError(6,0.004492197);
   stat3__5->SetBinError(7,0.003146545);
   stat3__5->SetBinError(8,0.002205321);
   stat3__5->SetBinError(9,0.001798291);
   stat3__5->SetBinError(10,0.001570539);
   stat3__5->SetBinError(11,-nan);
   stat3__5->SetBinError(12,-nan);
   stat3__5->SetEntries(12);
   stat3__5->SetStats(0);
   stat3__5->SetLineColor(4);
   stat3__5->SetLineWidth(2);
   stat3__5->SetMarkerColor(4);
   stat3__5->SetMarkerStyle(23);
   stat3__5->GetXaxis()->SetNdivisions(505);
   stat3__5->GetXaxis()->SetLabelFont(132);
   stat3__5->GetXaxis()->SetLabelOffset(0.01);
   stat3__5->GetXaxis()->SetLabelSize(0.06);
   stat3__5->GetXaxis()->SetTitleSize(0.072);
   stat3__5->GetXaxis()->SetTitleOffset(0.95);
   stat3__5->GetXaxis()->SetTitleFont(132);
   stat3__5->GetYaxis()->SetLabelFont(132);
   stat3__5->GetYaxis()->SetLabelOffset(0.015);
   stat3__5->GetYaxis()->SetLabelSize(0.06);
   stat3__5->GetYaxis()->SetTitleSize(0.072);
   stat3__5->GetYaxis()->SetTitleOffset(1.1);
   stat3__5->GetYaxis()->SetTitleFont(132);
   stat3__5->GetZaxis()->SetLabelFont(132);
   stat3__5->GetZaxis()->SetLabelSize(0.06);
   stat3__5->GetZaxis()->SetTitleSize(0.072);
   stat3__5->GetZaxis()->SetTitleOffset(1.2);
   stat3__5->GetZaxis()->SetTitleFont(132);
   stat3__5->Draw("same,e");
   
   TH1F *stat4__6 = new TH1F("stat4__6","",12,1,13);
   stat4__6->SetBinContent(1,4.832384);
   stat4__6->SetBinContent(2,2.378718);
   stat4__6->SetBinContent(3,1.026835);
   stat4__6->SetBinContent(4,0.3545599);
   stat4__6->SetBinContent(5,0.1633204);
   stat4__6->SetBinContent(6,0.05851632);
   stat4__6->SetBinError(1,0.4408419);
   stat4__6->SetBinError(2,0.1200093);
   stat4__6->SetBinError(3,0.03939889);
   stat4__6->SetBinError(4,0.01570836);
   stat4__6->SetBinError(5,0.0111587);
   stat4__6->SetBinError(6,0.008176977);
   stat4__6->SetBinError(7,-nan);
   stat4__6->SetBinError(8,-nan);
   stat4__6->SetBinError(9,-nan);
   stat4__6->SetBinError(10,-nan);
   stat4__6->SetBinError(11,-nan);
   stat4__6->SetBinError(12,-nan);
   stat4__6->SetEntries(12);
   stat4__6->SetStats(0);
   stat4__6->SetLineColor(6);
   stat4__6->SetLineWidth(2);
   stat4__6->SetMarkerColor(6);
   stat4__6->SetMarkerStyle(24);
   stat4__6->GetXaxis()->SetNdivisions(505);
   stat4__6->GetXaxis()->SetLabelFont(132);
   stat4__6->GetXaxis()->SetLabelOffset(0.01);
   stat4__6->GetXaxis()->SetLabelSize(0.06);
   stat4__6->GetXaxis()->SetTitleSize(0.072);
   stat4__6->GetXaxis()->SetTitleOffset(0.95);
   stat4__6->GetXaxis()->SetTitleFont(132);
   stat4__6->GetYaxis()->SetLabelFont(132);
   stat4__6->GetYaxis()->SetLabelOffset(0.015);
   stat4__6->GetYaxis()->SetLabelSize(0.06);
   stat4__6->GetYaxis()->SetTitleSize(0.072);
   stat4__6->GetYaxis()->SetTitleOffset(1.1);
   stat4__6->GetYaxis()->SetTitleFont(132);
   stat4__6->GetZaxis()->SetLabelFont(132);
   stat4__6->GetZaxis()->SetLabelSize(0.06);
   stat4__6->GetZaxis()->SetTitleSize(0.072);
   stat4__6->GetZaxis()->SetTitleOffset(1.2);
   stat4__6->GetZaxis()->SetTitleFont(132);
   stat4__6->Draw("same,e");
   
   TLegend *leg = new TLegend(0.58,0.58,0.88,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("stat4","#color[6]{-5.0 < #it{y}* < -4.5}","LP");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat3","#color[4]{-4.5 < #it{y}* < -4.0}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat2","#color[3]{-4.0 < #it{y}* < -3.5}","LP");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat1","#color[2]{-3.5 < #it{y}* < -3.0}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat0","#color[1]{-3.0 < #it{y}* < -2.5}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.22,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pic->Modified();
   pic->cd();
   pic->SetSelected(pic);
}


==> figs/MinBias.C <==
void MinBias()
{
//=========Macro generated from canvas: C/canvas
//=========  (Fri Nov 10 18:38:44 2023) by ROOT version 6.24/08
   TCanvas *C = new TCanvas("C", "canvas",205,1103,1200,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   C->Range(0,0,1,1);
   C->SetFillColor(0);
   C->SetFillStyle(4000);
   C->SetBorderMode(0);
   C->SetBorderSize(2);
   C->SetTickx(1);
   C->SetTicky(1);
   C->SetLeftMargin(0.15);
   C->SetTopMargin(0.08);
   C->SetBottomMargin(0.16);
   C->SetFrameLineWidth(2);
   C->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_0_0
   TPad *pad_0_0 = new TPad("pad_0_0", "",0,0,0.535,0.9);
   pad_0_0->Draw();
   pad_0_0->cd();
   pad_0_0->Range(-65.91953,-0.0225,260,0.09);
   pad_0_0->SetFillColor(0);
   pad_0_0->SetFillStyle(4000);
   pad_0_0->SetBorderMode(0);
   pad_0_0->SetBorderSize(0);
   pad_0_0->SetTickx(1);
   pad_0_0->SetTicky(1);
   pad_0_0->SetLeftMargin(0.1869159);
   pad_0_0->SetRightMargin(0);
   pad_0_0->SetTopMargin(0);
   pad_0_0->SetBottomMargin(0.2);
   pad_0_0->SetFrameFillStyle(4000);
   pad_0_0->SetFrameLineWidth(2);
   pad_0_0->SetFrameBorderMode(0);
   pad_0_0->SetFrameFillStyle(4000);
   pad_0_0->SetFrameLineWidth(2);
   pad_0_0->SetFrameBorderMode(0);
   
   TH1D *fwd__1 = new TH1D("fwd__1","minbias_fwd",50,-5,260);
   fwd__1->SetBinContent(1,0.008364489);
   fwd__1->SetBinContent(2,0.07407779);
   fwd__1->SetBinContent(3,0.05814777);
   fwd__1->SetBinContent(4,0.04763973);
   fwd__1->SetBinContent(5,0.04376834);
   fwd__1->SetBinContent(6,0.04259913);
   fwd__1->SetBinContent(7,0.0426047);
   fwd__1->SetBinContent(8,0.04230776);
   fwd__1->SetBinContent(9,0.04204237);
   fwd__1->SetBinContent(10,0.04216114);
   fwd__1->SetBinContent(11,0.04222517);
   fwd__1->SetBinContent(12,0.0413427);
   fwd__1->SetBinContent(13,0.04071819);
   fwd__1->SetBinContent(14,0.03968539);
   fwd__1->SetBinContent(15,0.03816171);
   fwd__1->SetBinContent(16,0.03677257);
   fwd__1->SetBinContent(17,0.03485637);
   fwd__1->SetBinContent(18,0.03256249);
   fwd__1->SetBinContent(19,0.03056184);
   fwd__1->SetBinContent(20,0.0277047);
   fwd__1->SetBinContent(21,0.02584789);
   fwd__1->SetBinContent(22,0.02335821);
   fwd__1->SetBinContent(23,0.02108382);
   fwd__1->SetBinContent(24,0.01873798);
   fwd__1->SetBinContent(25,0.01624366);
   fwd__1->SetBinContent(26,0.01440169);
   fwd__1->SetBinContent(27,0.01232217);
   fwd__1->SetBinContent(28,0.01047185);
   fwd__1->SetBinContent(29,0.00904096);
   fwd__1->SetBinContent(30,0.007658324);
   fwd__1->SetBinContent(31,0.006361058);
   fwd__1->SetBinContent(32,0.005253092);
   fwd__1->SetBinContent(33,0.004290814);
   fwd__1->SetBinContent(34,0.003563306);
   fwd__1->SetBinContent(35,0.002868276);
   fwd__1->SetBinContent(36,0.002268824);
   fwd__1->SetBinContent(37,0.001798356);
   fwd__1->SetBinContent(38,0.001507909);
   fwd__1->SetBinContent(39,0.001115389);
   fwd__1->SetBinContent(40,0.0008991779);
   fwd__1->SetBinContent(41,0.0007237965);
   fwd__1->SetBinContent(42,0.0005066575);
   fwd__1->SetBinContent(43,0.0004045837);
   fwd__1->SetBinContent(44,0.0002885906);
   fwd__1->SetBinContent(45,0.0002227066);
   fwd__1->SetBinContent(46,0.0001475431);
   fwd__1->SetBinContent(47,0.0001224886);
   fwd__1->SetBinContent(48,8.908264e-05);
   fwd__1->SetBinContent(49,4.546927e-05);
   fwd__1->SetBinContent(50,5.196488e-05);
   fwd__1->SetBinContent(51,9.836209e-05);
   fwd__1->SetBinError(1,8.810096e-05);
   fwd__1->SetBinError(2,0.0002621832);
   fwd__1->SetBinError(3,0.0002322884);
   fwd__1->SetBinError(4,0.0002102546);
   fwd__1->SetBinError(5,0.0002015306);
   fwd__1->SetBinError(6,0.0001988206);
   fwd__1->SetBinError(7,0.0001988336);
   fwd__1->SetBinError(8,0.0001981394);
   fwd__1->SetBinError(9,0.000197517);
   fwd__1->SetBinError(10,0.0001977958);
   fwd__1->SetBinError(11,0.000197946);
   fwd__1->SetBinError(12,0.0001958666);
   fwd__1->SetBinError(13,0.0001943816);
   fwd__1->SetBinError(14,0.0001919006);
   fwd__1->SetBinError(15,0.0001881806);
   fwd__1->SetBinError(16,0.0001847238);
   fwd__1->SetBinError(17,0.0001798465);
   fwd__1->SetBinError(18,0.000173828);
   fwd__1->SetBinError(19,0.0001684033);
   fwd__1->SetBinError(20,0.0001603384);
   fwd__1->SetBinError(21,0.0001548722);
   fwd__1->SetBinError(22,0.0001472247);
   fwd__1->SetBinError(23,0.0001398735);
   fwd__1->SetBinError(24,0.0001318628);
   fwd__1->SetBinError(25,0.000122773);
   fwd__1->SetBinError(26,0.0001156026);
   fwd__1->SetBinError(27,0.0001069312);
   fwd__1->SetBinError(28,9.857633e-05);
   fwd__1->SetBinError(29,9.159425e-05);
   fwd__1->SetBinError(30,8.430004e-05);
   fwd__1->SetBinError(31,7.682907e-05);
   fwd__1->SetBinError(32,6.981817e-05);
   fwd__1->SetBinError(33,6.310021e-05);
   fwd__1->SetBinError(34,5.75026e-05);
   fwd__1->SetBinError(35,5.159069e-05);
   fwd__1->SetBinError(36,4.5884e-05);
   fwd__1->SetBinError(37,4.085063e-05);
   fwd__1->SetBinError(38,3.740663e-05);
   fwd__1->SetBinError(39,3.217171e-05);
   fwd__1->SetBinError(40,2.888576e-05);
   fwd__1->SetBinError(41,2.591607e-05);
   fwd__1->SetBinError(42,2.168294e-05);
   fwd__1->SetBinError(43,1.937604e-05);
   fwd__1->SetBinError(44,1.636447e-05);
   fwd__1->SetBinError(45,1.437565e-05);
   fwd__1->SetBinError(46,1.170093e-05);
   fwd__1->SetBinError(47,1.066127e-05);
   fwd__1->SetBinError(48,9.091959e-06);
   fwd__1->SetBinError(49,6.495609e-06);
   fwd__1->SetBinError(50,6.944099e-06);
   fwd__1->SetBinError(51,9.55377e-06);
   fwd__1->SetMinimum(0);
   fwd__1->SetMaximum(0.09);
   fwd__1->SetEntries(1077757);
   fwd__1->SetStats(0);
   fwd__1->SetLineWidth(2);
   fwd__1->SetMarkerStyle(21);
   fwd__1->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}");
   fwd__1->GetXaxis()->SetNdivisions(505);
   fwd__1->GetXaxis()->SetLabelFont(132);
   fwd__1->GetXaxis()->SetLabelOffset(0.02);
   fwd__1->GetXaxis()->SetLabelSize(0.05);
   fwd__1->GetXaxis()->SetTitleSize(0.08);
   fwd__1->GetXaxis()->SetTickLength(0.06);
   fwd__1->GetXaxis()->SetTitleOffset(1.1);
   fwd__1->GetXaxis()->SetTitleFont(132);
   fwd__1->GetYaxis()->SetTitle("Arb. units");
   fwd__1->GetYaxis()->SetNdivisions(505);
   fwd__1->GetYaxis()->SetLabelFont(132);
   fwd__1->GetYaxis()->SetLabelOffset(0.02);
   fwd__1->GetYaxis()->SetLabelSize(0.05);
   fwd__1->GetYaxis()->SetTitleSize(0.09);
   fwd__1->GetYaxis()->SetTickLength(0.04);
   fwd__1->GetYaxis()->SetTitleOffset(0.97);
   fwd__1->GetYaxis()->SetTitleFont(132);
   fwd__1->GetZaxis()->SetLabelFont(132);
   fwd__1->GetZaxis()->SetLabelSize(0.06);
   fwd__1->GetZaxis()->SetTitleSize(0.072);
   fwd__1->GetZaxis()->SetTitleOffset(1.2);
   fwd__1->GetZaxis()->SetTitleFont(132);
   fwd__1->Draw("e");
   
   TH1D *Ds__2 = new TH1D("Ds__2","Ds_fwd",50,0,250);
   Ds__2->SetBinContent(4,9.167837e-05);
   Ds__2->SetBinContent(5,0.0006028947);
   Ds__2->SetBinContent(6,0.002531732);
   Ds__2->SetBinContent(7,0.006796422);
   Ds__2->SetBinContent(8,0.01425691);
   Ds__2->SetBinContent(9,0.02430537);
   Ds__2->SetBinContent(10,0.03367472);
   Ds__2->SetBinContent(11,0.04164109);
   Ds__2->SetBinContent(12,0.04642534);
   Ds__2->SetBinContent(13,0.05003742);
   Ds__2->SetBinContent(14,0.05417432);
   Ds__2->SetBinContent(15,0.05662549);
   Ds__2->SetBinContent(16,0.05672763);
   Ds__2->SetBinContent(17,0.05682996);
   Ds__2->SetBinContent(18,0.05695258);
   Ds__2->SetBinContent(19,0.05524438);
   Ds__2->SetBinContent(20,0.05247128);
   Ds__2->SetBinContent(21,0.04889253);
   Ds__2->SetBinContent(22,0.0459726);
   Ds__2->SetBinContent(23,0.04256661);
   Ds__2->SetBinContent(24,0.03791935);
   Ds__2->SetBinContent(25,0.03429503);
   Ds__2->SetBinContent(26,0.02989026);
   Ds__2->SetBinContent(27,0.02632475);
   Ds__2->SetBinContent(28,0.02288142);
   Ds__2->SetBinContent(29,0.01886388);
   Ds__2->SetBinContent(30,0.01670327);
   Ds__2->SetBinContent(31,0.01384432);
   Ds__2->SetBinContent(32,0.01094582);
   Ds__2->SetBinContent(33,0.009304411);
   Ds__2->SetBinContent(34,0.007594085);
   Ds__2->SetBinContent(35,0.006295273);
   Ds__2->SetBinContent(36,0.004932212);
   Ds__2->SetBinContent(37,0.003864386);
   Ds__2->SetBinContent(38,0.002888785);
   Ds__2->SetBinContent(39,0.002031446);
   Ds__2->SetBinContent(40,0.001566158);
   Ds__2->SetBinContent(41,0.001139554);
   Ds__2->SetBinContent(42,0.0008182068);
   Ds__2->SetBinContent(43,0.0004837754);
   Ds__2->SetBinContent(44,0.0002743143);
   Ds__2->SetBinContent(45,0.000180436);
   Ds__2->SetBinContent(46,5.194583e-05);
   Ds__2->SetBinContent(47,4.740845e-05);
   Ds__2->SetBinContent(48,2.886466e-05);
   Ds__2->SetBinContent(49,9.689522e-06);
   Ds__2->SetBinError(4,2.450304e-05);
   Ds__2->SetBinError(5,6.022479e-05);
   Ds__2->SetBinError(6,0.0001232159);
   Ds__2->SetBinError(7,0.0002004485);
   Ds__2->SetBinError(8,0.0002902328);
   Ds__2->SetBinError(9,0.0003783744);
   Ds__2->SetBinError(10,0.0004434191);
   Ds__2->SetBinError(11,0.00049372);
   Ds__2->SetBinError(12,0.000521507);
   Ds__2->SetBinError(13,0.0005413407);
   Ds__2->SetBinError(14,0.0005619677);
   Ds__2->SetBinError(15,0.0005746995);
   Ds__2->SetBinError(16,0.0005768496);
   Ds__2->SetBinError(17,0.0005774919);
   Ds__2->SetBinError(18,0.0005784557);
   Ds__2->SetBinError(19,0.0005704022);
   Ds__2->SetBinError(20,0.0005560037);
   Ds__2->SetBinError(21,0.0005375315);
   Ds__2->SetBinError(22,0.0005213476);
   Ds__2->SetBinError(23,0.0005017427);
   Ds__2->SetBinError(24,0.0004746132);
   Ds__2->SetBinError(25,0.0004516361);
   Ds__2->SetBinError(26,0.0004218566);
   Ds__2->SetBinError(27,0.0003962365);
   Ds__2->SetBinError(28,0.0003685659);
   Ds__2->SetBinError(29,0.0003359139);
   Ds__2->SetBinError(30,0.0003149321);
   Ds__2->SetBinError(31,0.0002885933);
   Ds__2->SetBinError(32,0.0002565556);
   Ds__2->SetBinError(33,0.0002368193);
   Ds__2->SetBinError(34,0.0002147806);
   Ds__2->SetBinError(35,0.0001955684);
   Ds__2->SetBinError(36,0.0001722124);
   Ds__2->SetBinError(37,0.0001532449);
   Ds__2->SetBinError(38,0.0001318376);
   Ds__2->SetBinError(39,0.0001110574);
   Ds__2->SetBinError(40,9.710439e-05);
   Ds__2->SetBinError(41,8.422381e-05);
   Ds__2->SetBinError(42,7.125789e-05);
   Ds__2->SetBinError(43,5.380705e-05);
   Ds__2->SetBinError(44,4.127018e-05);
   Ds__2->SetBinError(45,3.348941e-05);
   Ds__2->SetBinError(46,1.852667e-05);
   Ds__2->SetBinError(47,1.648133e-05);
   Ds__2->SetBinError(48,1.382117e-05);
   Ds__2->SetBinError(49,8.09753e-06);
   Ds__2->SetEntries(239000);
   Ds__2->SetStats(0);
   Ds__2->SetLineColor(2);
   Ds__2->SetLineWidth(2);
   Ds__2->SetMarkerColor(2);
   Ds__2->SetMarkerStyle(22);
   Ds__2->GetXaxis()->SetNdivisions(505);
   Ds__2->GetXaxis()->SetLabelFont(132);
   Ds__2->GetXaxis()->SetLabelOffset(0.01);
   Ds__2->GetXaxis()->SetLabelSize(0.06);
   Ds__2->GetXaxis()->SetTitleSize(0.072);
   Ds__2->GetXaxis()->SetTitleOffset(0.95);
   Ds__2->GetXaxis()->SetTitleFont(132);
   Ds__2->GetYaxis()->SetLabelFont(132);
   Ds__2->GetYaxis()->SetLabelOffset(0.015);
   Ds__2->GetYaxis()->SetLabelSize(0.06);
   Ds__2->GetYaxis()->SetTitleSize(0.072);
   Ds__2->GetYaxis()->SetTitleOffset(1.1);
   Ds__2->GetYaxis()->SetTitleFont(132);
   Ds__2->GetZaxis()->SetLabelFont(132);
   Ds__2->GetZaxis()->SetLabelSize(0.06);
   Ds__2->GetZaxis()->SetTitleSize(0.072);
   Ds__2->GetZaxis()->SetTitleOffset(1.2);
   Ds__2->GetZaxis()->SetTitleFont(132);
   Ds__2->Draw("same");
   
   TH1D *Dp__3 = new TH1D("Dp__3","Dp_fwd",50,0,250);
   Dp__3->SetBinContent(2,4.215288e-07);
   Dp__3->SetBinContent(3,4.048946e-06);
   Dp__3->SetBinContent(4,0.0001039098);
   Dp__3->SetBinContent(5,0.0007153059);
   Dp__3->SetBinContent(6,0.002851792);
   Dp__3->SetBinContent(7,0.007511136);
   Dp__3->SetBinContent(8,0.01564751);
   Dp__3->SetBinContent(9,0.02637247);
   Dp__3->SetBinContent(10,0.03653234);
   Dp__3->SetBinContent(11,0.04372719);
   Dp__3->SetBinContent(12,0.04873095);
   Dp__3->SetBinContent(13,0.05229966);
   Dp__3->SetBinContent(14,0.05533438);
   Dp__3->SetBinContent(15,0.05699573);
   Dp__3->SetBinContent(16,0.05793836);
   Dp__3->SetBinContent(17,0.05753411);
   Dp__3->SetBinContent(18,0.05656136);
   Dp__3->SetBinContent(19,0.05472678);
   Dp__3->SetBinContent(20,0.05178766);
   Dp__3->SetBinContent(21,0.04898843);
   Dp__3->SetBinContent(22,0.04517499);
   Dp__3->SetBinContent(23,0.04106686);
   Dp__3->SetBinContent(24,0.03706446);
   Dp__3->SetBinContent(25,0.0327772);
   Dp__3->SetBinContent(26,0.02891903);
   Dp__3->SetBinContent(27,0.02500891);
   Dp__3->SetBinContent(28,0.02141538);
   Dp__3->SetBinContent(29,0.01824978);
   Dp__3->SetBinContent(30,0.01543878);
   Dp__3->SetBinContent(31,0.01253467);
   Dp__3->SetBinContent(32,0.01046769);
   Dp__3->SetBinContent(33,0.008643476);
   Dp__3->SetBinContent(34,0.006990186);
   Dp__3->SetBinContent(35,0.005597531);
   Dp__3->SetBinContent(36,0.004402045);
   Dp__3->SetBinContent(37,0.003373781);
   Dp__3->SetBinContent(38,0.00262436);
   Dp__3->SetBinContent(39,0.001892715);
   Dp__3->SetBinContent(40,0.001407651);
   Dp__3->SetBinContent(41,0.001007939);
   Dp__3->SetBinContent(42,0.0006346677);
   Dp__3->SetBinContent(43,0.0004039079);
   Dp__3->SetBinContent(44,0.0002493049);
   Dp__3->SetBinContent(45,0.0001465471);
   Dp__3->SetBinContent(46,8.04366e-05);
   Dp__3->SetBinContent(47,3.625216e-05);
   Dp__3->SetBinContent(48,1.770316e-05);
   Dp__3->SetBinContent(49,8.260658e-06);
   Dp__3->SetBinContent(50,1.944961e-06);
   Dp__3->SetBinContent(51,-1.378436e-07);
   Dp__3->SetBinError(2,6.008618e-07);
   Dp__3->SetBinError(3,1.466468e-06);
   Dp__3->SetBinError(4,7.080218e-06);
   Dp__3->SetBinError(5,1.819505e-05);
   Dp__3->SetBinError(6,3.629241e-05);
   Dp__3->SetBinError(7,5.875048e-05);
   Dp__3->SetBinError(8,8.471034e-05);
   Dp__3->SetBinError(9,0.0001098014);
   Dp__3->SetBinError(10,0.0001291114);
   Dp__3->SetBinError(11,0.0001413197);
   Dp__3->SetBinError(12,0.0001492108);
   Dp__3->SetBinError(13,0.0001547619);
   Dp__3->SetBinError(14,0.0001593557);
   Dp__3->SetBinError(15,0.0001618164);
   Dp__3->SetBinError(16,0.0001632376);
   Dp__3->SetBinError(17,0.0001628425);
   Dp__3->SetBinError(18,0.0001615413);
   Dp__3->SetBinError(19,0.000159074);
   Dp__3->SetBinError(20,0.000154871);
   Dp__3->SetBinError(21,0.0001506461);
   Dp__3->SetBinError(22,0.0001448171);
   Dp__3->SetBinError(23,0.0001381755);
   Dp__3->SetBinError(24,0.0001312789);
   Dp__3->SetBinError(25,0.000123685);
   Dp__3->SetBinError(26,0.0001160915);
   Dp__3->SetBinError(27,0.0001080306);
   Dp__3->SetBinError(28,0.0001001863);
   Dp__3->SetBinError(29,9.260886e-05);
   Dp__3->SetBinError(30,8.512764e-05);
   Dp__3->SetBinError(31,7.69278e-05);
   Dp__3->SetBinError(32,7.029046e-05);
   Dp__3->SetBinError(33,6.3901e-05);
   Dp__3->SetBinError(34,5.744631e-05);
   Dp__3->SetBinError(35,5.153635e-05);
   Dp__3->SetBinError(36,4.57936e-05);
   Dp__3->SetBinError(37,4.008933e-05);
   Dp__3->SetBinError(38,3.533245e-05);
   Dp__3->SetBinError(39,3.013975e-05);
   Dp__3->SetBinError(40,2.585642e-05);
   Dp__3->SetBinError(41,2.195237e-05);
   Dp__3->SetBinError(42,1.749642e-05);
   Dp__3->SetBinError(43,1.400286e-05);
   Dp__3->SetBinError(44,1.096415e-05);
   Dp__3->SetBinError(45,8.387759e-06);
   Dp__3->SetBinError(46,6.236392e-06);
   Dp__3->SetBinError(47,4.220721e-06);
   Dp__3->SetBinError(48,2.913071e-06);
   Dp__3->SetBinError(49,1.897942e-06);
   Dp__3->SetBinError(50,9.747238e-07);
   Dp__3->SetBinError(51,5.569909e-07);
   Dp__3->SetEntries(2758751);
   Dp__3->SetStats(0);
   Dp__3->SetLineColor(4);
   Dp__3->SetLineWidth(2);
   Dp__3->SetMarkerColor(4);
   Dp__3->SetMarkerStyle(24);
   Dp__3->GetXaxis()->SetNdivisions(505);
   Dp__3->GetXaxis()->SetLabelFont(132);
   Dp__3->GetXaxis()->SetLabelOffset(0.01);
   Dp__3->GetXaxis()->SetLabelSize(0.06);
   Dp__3->GetXaxis()->SetTitleSize(0.072);
   Dp__3->GetXaxis()->SetTitleOffset(0.95);
   Dp__3->GetXaxis()->SetTitleFont(132);
   Dp__3->GetYaxis()->SetLabelFont(132);
   Dp__3->GetYaxis()->SetLabelOffset(0.015);
   Dp__3->GetYaxis()->SetLabelSize(0.06);
   Dp__3->GetYaxis()->SetTitleSize(0.072);
   Dp__3->GetYaxis()->SetTitleOffset(1.1);
   Dp__3->GetYaxis()->SetTitleFont(132);
   Dp__3->GetZaxis()->SetLabelFont(132);
   Dp__3->GetZaxis()->SetLabelSize(0.06);
   Dp__3->GetZaxis()->SetTitleSize(0.072);
   Dp__3->GetZaxis()->SetTitleOffset(1.2);
   Dp__3->GetZaxis()->SetTitleFont(132);
   Dp__3->Draw("same");
   TLatex *   tex = new TLatex(0.63,0.87,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.81,"#it{p}Pb forward");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.75,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.68,0.5,0.98,0.72,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("fwd","#color[1]{Min. bias}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds","#color[2]{#it{D_{s}^{+}} signal}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Dp","#color[4]{#it{D^{+}} signal}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   pad_0_0->Modified();
   C->cd();
  
// ------------>Primitives in pad: pad_1_0
   TPad *pad_1_0 = new TPad("pad_1_0", "",0.535,0,1,0.9);
   pad_1_0->Draw();
   pad_1_0->cd();
   pad_1_0->Range(-5,-0.0225,331.7241,0.09);
   pad_1_0->SetFillColor(0);
   pad_1_0->SetFillStyle(4000);
   pad_1_0->SetBorderMode(0);
   pad_1_0->SetBorderSize(0);
   pad_1_0->SetTickx(1);
   pad_1_0->SetTicky(1);
   pad_1_0->SetLeftMargin(0);
   pad_1_0->SetRightMargin(0.06451613);
   pad_1_0->SetTopMargin(0);
   pad_1_0->SetBottomMargin(0.2);
   pad_1_0->SetFrameFillStyle(4000);
   pad_1_0->SetFrameLineWidth(2);
   pad_1_0->SetFrameBorderMode(0);
   pad_1_0->SetFrameFillStyle(4000);
   pad_1_0->SetFrameLineWidth(2);
   pad_1_0->SetFrameBorderMode(0);
   
   TH1D *bwd__4 = new TH1D("bwd__4","minbias_bwd",50,-5,310);
   bwd__4->SetBinContent(1,0.02195097);
   bwd__4->SetBinContent(2,0.07790092);
   bwd__4->SetBinContent(3,0.06189031);
   bwd__4->SetBinContent(4,0.05441952);
   bwd__4->SetBinContent(5,0.05080916);
   bwd__4->SetBinContent(6,0.04884724);
   bwd__4->SetBinContent(7,0.04788213);
   bwd__4->SetBinContent(8,0.04667574);
   bwd__4->SetBinContent(9,0.04473319);
   bwd__4->SetBinContent(10,0.04347397);
   bwd__4->SetBinContent(11,0.04255113);
   bwd__4->SetBinContent(12,0.04025811);
   bwd__4->SetBinContent(13,0.03871535);
   bwd__4->SetBinContent(14,0.0372307);
   bwd__4->SetBinContent(15,0.03523179);
   bwd__4->SetBinContent(16,0.03304621);
   bwd__4->SetBinContent(17,0.0308025);
   bwd__4->SetBinContent(18,0.02851301);
   bwd__4->SetBinContent(19,0.02651058);
   bwd__4->SetBinContent(20,0.02446589);
   bwd__4->SetBinContent(21,0.02212004);
   bwd__4->SetBinContent(22,0.01996791);
   bwd__4->SetBinContent(23,0.01797253);
   bwd__4->SetBinContent(24,0.01572002);
   bwd__4->SetBinContent(25,0.01413146);
   bwd__4->SetBinContent(26,0.01221181);
   bwd__4->SetBinContent(27,0.01056866);
   bwd__4->SetBinContent(28,0.008943117);
   bwd__4->SetBinContent(29,0.007708551);
   bwd__4->SetBinContent(30,0.006669473);
   bwd__4->SetBinContent(31,0.005422579);
   bwd__4->SetBinContent(32,0.004564899);
   bwd__4->SetBinContent(33,0.003749487);
   bwd__4->SetBinContent(34,0.003066161);
   bwd__4->SetBinContent(35,0.002627635);
   bwd__4->SetBinContent(36,0.0020535);
   bwd__4->SetBinContent(37,0.001599124);
   bwd__4->SetBinContent(38,0.001229282);
   bwd__4->SetBinContent(39,0.001007377);
   bwd__4->SetBinContent(40,0.0007643388);
   bwd__4->SetBinContent(41,0.0005723736);
   bwd__4->SetBinContent(42,0.0004314816);
   bwd__4->SetBinContent(43,0.0003205292);
   bwd__4->SetBinContent(44,0.000200771);
   bwd__4->SetBinContent(45,0.0001602646);
   bwd__4->SetBinContent(46,0.000117997);
   bwd__4->SetBinContent(47,8.805747e-05);
   bwd__4->SetBinContent(48,5.283448e-05);
   bwd__4->SetBinContent(49,2.465609e-05);
   bwd__4->SetBinContent(50,2.465609e-05);
   bwd__4->SetBinContent(51,2.465609e-05);
   bwd__4->SetBinError(1,0.0001966187);
   bwd__4->SetBinError(2,0.0003703987);
   bwd__4->SetBinError(3,0.0003301486);
   bwd__4->SetBinError(4,0.0003095818);
   bwd__4->SetBinError(5,0.0002991363);
   bwd__4->SetBinError(6,0.0002933041);
   bwd__4->SetBinError(7,0.0002903921);
   bwd__4->SetBinError(8,0.0002867106);
   bwd__4->SetBinError(9,0.000280681);
   bwd__4->SetBinError(10,0.0002767023);
   bwd__4->SetBinError(11,0.0002737497);
   bwd__4->SetBinError(12,0.0002662716);
   bwd__4->SetBinError(13,0.0002611197);
   bwd__4->SetBinError(14,0.0002560641);
   bwd__4->SetBinError(15,0.0002490953);
   bwd__4->SetBinError(16,0.0002412453);
   bwd__4->SetBinError(17,0.0002329116);
   bwd__4->SetBinError(18,0.0002240885);
   bwd__4->SetBinError(19,0.0002160766);
   bwd__4->SetBinError(20,0.0002075767);
   bwd__4->SetBinError(21,0.0001973745);
   bwd__4->SetBinError(22,0.0001875273);
   bwd__4->SetBinError(23,0.000177911);
   bwd__4->SetBinError(24,0.000166389);
   bwd__4->SetBinError(25,0.0001577581);
   bwd__4->SetBinError(26,0.000146652);
   bwd__4->SetBinError(27,0.0001364294);
   bwd__4->SetBinError(28,0.0001254997);
   bwd__4->SetBinError(29,0.0001165157);
   bwd__4->SetBinError(30,0.0001083787);
   bwd__4->SetBinError(31,9.772396e-05);
   bwd__4->SetBinError(32,8.966309e-05);
   bwd__4->SetBinError(33,8.126135e-05);
   bwd__4->SetBinError(34,7.348447e-05);
   bwd__4->SetBinError(35,6.802689e-05);
   bwd__4->SetBinError(36,6.013751e-05);
   bwd__4->SetBinError(37,5.306878e-05);
   bwd__4->SetBinError(38,4.652902e-05);
   bwd__4->SetBinError(39,4.212057e-05);
   bwd__4->SetBinError(40,3.668944e-05);
   bwd__4->SetBinError(41,3.174957e-05);
   bwd__4->SetBinError(42,2.756635e-05);
   bwd__4->SetBinError(43,2.37592e-05);
   bwd__4->SetBinError(44,1.880393e-05);
   bwd__4->SetBinError(45,1.680029e-05);
   bwd__4->SetBinError(46,1.441563e-05);
   bwd__4->SetBinError(47,1.245321e-05);
   bwd__4->SetBinError(48,9.646213e-06);
   bwd__4->SetBinError(49,6.589618e-06);
   bwd__4->SetBinError(50,6.589618e-06);
   bwd__4->SetBinError(51,6.589618e-06);
   bwd__4->SetMinimum(0);
   bwd__4->SetMaximum(0.09);
   bwd__4->SetEntries(567825);
   bwd__4->SetStats(0);
   bwd__4->SetLineWidth(2);
   bwd__4->SetMarkerStyle(21);
   bwd__4->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}");
   bwd__4->GetXaxis()->SetNdivisions(505);
   bwd__4->GetXaxis()->SetLabelFont(132);
   bwd__4->GetXaxis()->SetLabelOffset(0.02);
   bwd__4->GetXaxis()->SetLabelSize(0.05);
   bwd__4->GetXaxis()->SetTitleSize(0.08);
   bwd__4->GetXaxis()->SetTickLength(0.05214953);
   bwd__4->GetXaxis()->SetTitleOffset(1.1);
   bwd__4->GetXaxis()->SetTitleFont(132);
   bwd__4->GetYaxis()->SetTitle("Arb. units");
   bwd__4->GetYaxis()->SetNdivisions(505);
   bwd__4->GetYaxis()->SetLabelFont(132);
   bwd__4->GetYaxis()->SetLabelOffset(0.02);
   bwd__4->GetYaxis()->SetLabelSize(0.05);
   bwd__4->GetYaxis()->SetTitleSize(0.09);
   bwd__4->GetYaxis()->SetTickLength(0.04602151);
   bwd__4->GetYaxis()->SetTitleOffset(0.97);
   bwd__4->GetYaxis()->SetTitleFont(132);
   bwd__4->GetZaxis()->SetLabelFont(132);
   bwd__4->GetZaxis()->SetLabelSize(0.06);
   bwd__4->GetZaxis()->SetTitleSize(0.072);
   bwd__4->GetZaxis()->SetTitleOffset(1.2);
   bwd__4->GetZaxis()->SetTitleFont(132);
   bwd__4->Draw("e");
   
   TH1D *Ds__5 = new TH1D("Ds__5","Ds_bwd",50,0,300);
   Ds__5->SetBinContent(2,3.350229e-06);
   Ds__5->SetBinContent(3,8.715304e-06);
   Ds__5->SetBinContent(4,0.0001772082);
   Ds__5->SetBinContent(5,0.00159219);
   Ds__5->SetBinContent(6,0.005182457);
   Ds__5->SetBinContent(7,0.01421873);
   Ds__5->SetBinContent(8,0.02516476);
   Ds__5->SetBinContent(9,0.03409815);
   Ds__5->SetBinContent(10,0.040806);
   Ds__5->SetBinContent(11,0.04412255);
   Ds__5->SetBinContent(12,0.04857076);
   Ds__5->SetBinContent(13,0.05183928);
   Ds__5->SetBinContent(14,0.05471591);
   Ds__5->SetBinContent(15,0.05685895);
   Ds__5->SetBinContent(16,0.05659394);
   Ds__5->SetBinContent(17,0.0567693);
   Ds__5->SetBinContent(18,0.05555541);
   Ds__5->SetBinContent(19,0.05371293);
   Ds__5->SetBinContent(20,0.05059417);
   Ds__5->SetBinContent(21,0.04706662);
   Ds__5->SetBinContent(22,0.04410917);
   Ds__5->SetBinContent(23,0.03923562);
   Ds__5->SetBinContent(24,0.03620947);
   Ds__5->SetBinContent(25,0.03159445);
   Ds__5->SetBinContent(26,0.02742074);
   Ds__5->SetBinContent(27,0.02328401);
   Ds__5->SetBinContent(28,0.02032474);
   Ds__5->SetBinContent(29,0.01673172);
   Ds__5->SetBinContent(30,0.01407701);
   Ds__5->SetBinContent(31,0.01178309);
   Ds__5->SetBinContent(32,0.008839635);
   Ds__5->SetBinContent(33,0.007391116);
   Ds__5->SetBinContent(34,0.005799556);
   Ds__5->SetBinContent(35,0.004540777);
   Ds__5->SetBinContent(36,0.003049936);
   Ds__5->SetBinContent(37,0.002573395);
   Ds__5->SetBinContent(38,0.001929987);
   Ds__5->SetBinContent(39,0.001157392);
   Ds__5->SetBinContent(40,0.0009165128);
   Ds__5->SetBinContent(41,0.0005969193);
   Ds__5->SetBinContent(42,0.0003181212);
   Ds__5->SetBinContent(43,0.0002408436);
   Ds__5->SetBinContent(44,0.0001105019);
   Ds__5->SetBinContent(45,5.237191e-05);
   Ds__5->SetBinContent(46,3.800402e-05);
   Ds__5->SetBinContent(47,1.838157e-05);
   Ds__5->SetBinContent(48,3.357889e-06);
   Ds__5->SetBinContent(49,1.774055e-06);
   Ds__5->SetBinError(2,3.350229e-06);
   Ds__5->SetBinError(3,9.487213e-06);
   Ds__5->SetBinError(4,3.15998e-05);
   Ds__5->SetBinError(5,9.328274e-05);
   Ds__5->SetBinError(6,0.0001679831);
   Ds__5->SetBinError(7,0.0002767044);
   Ds__5->SetBinError(8,0.0003667397);
   Ds__5->SetBinError(9,0.000426802);
   Ds__5->SetBinError(10,0.0004657184);
   Ds__5->SetBinError(11,0.0004854554);
   Ds__5->SetBinError(12,0.000509398);
   Ds__5->SetBinError(13,0.0005265317);
   Ds__5->SetBinError(14,0.000540805);
   Ds__5->SetBinError(15,0.0005521854);
   Ds__5->SetBinError(16,0.0005516696);
   Ds__5->SetBinError(17,0.0005536688);
   Ds__5->SetBinError(18,0.000547833);
   Ds__5->SetBinError(19,0.0005397757);
   Ds__5->SetBinError(20,0.0005247539);
   Ds__5->SetBinError(21,0.0005079985);
   Ds__5->SetBinError(22,0.000492808);
   Ds__5->SetBinError(23,0.0004666971);
   Ds__5->SetBinError(24,0.0004492605);
   Ds__5->SetBinError(25,0.0004221327);
   Ds__5->SetBinError(26,0.000395938);
   Ds__5->SetBinError(27,0.0003663645);
   Ds__5->SetBinError(28,0.0003433941);
   Ds__5->SetBinError(29,0.0003144893);
   Ds__5->SetBinError(30,0.0002889694);
   Ds__5->SetBinError(31,0.0002656804);
   Ds__5->SetBinError(32,0.0002328481);
   Ds__5->SetBinError(33,0.000214696);
   Ds__5->SetBinError(34,0.000190049);
   Ds__5->SetBinError(35,0.0001707537);
   Ds__5->SetBinError(36,0.0001432055);
   Ds__5->SetBinError(37,0.0001295263);
   Ds__5->SetBinError(38,0.0001132144);
   Ds__5->SetBinError(39,9.09333e-05);
   Ds__5->SetBinError(40,7.898363e-05);
   Ds__5->SetBinError(41,6.290493e-05);
   Ds__5->SetBinError(42,4.875821e-05);
   Ds__5->SetBinError(43,4.040294e-05);
   Ds__5->SetBinError(44,2.786245e-05);
   Ds__5->SetBinError(45,1.918368e-05);
   Ds__5->SetBinError(46,1.498702e-05);
   Ds__5->SetBinError(47,1.031436e-05);
   Ds__5->SetBinError(48,5.971603e-06);
   Ds__5->SetBinError(49,4.762892e-06);
   Ds__5->SetEntries(274640);
   Ds__5->SetStats(0);
   Ds__5->SetLineColor(2);
   Ds__5->SetLineWidth(2);
   Ds__5->SetMarkerColor(2);
   Ds__5->SetMarkerStyle(22);
   Ds__5->GetXaxis()->SetNdivisions(505);
   Ds__5->GetXaxis()->SetLabelFont(132);
   Ds__5->GetXaxis()->SetLabelOffset(0.01);
   Ds__5->GetXaxis()->SetLabelSize(0.06);
   Ds__5->GetXaxis()->SetTitleSize(0.072);
   Ds__5->GetXaxis()->SetTitleOffset(0.95);
   Ds__5->GetXaxis()->SetTitleFont(132);
   Ds__5->GetYaxis()->SetLabelFont(132);
   Ds__5->GetYaxis()->SetLabelOffset(0.015);
   Ds__5->GetYaxis()->SetLabelSize(0.06);
   Ds__5->GetYaxis()->SetTitleSize(0.072);
   Ds__5->GetYaxis()->SetTitleOffset(1.1);
   Ds__5->GetYaxis()->SetTitleFont(132);
   Ds__5->GetZaxis()->SetLabelFont(132);
   Ds__5->GetZaxis()->SetLabelSize(0.06);
   Ds__5->GetZaxis()->SetTitleSize(0.072);
   Ds__5->GetZaxis()->SetTitleOffset(1.2);
   Ds__5->GetZaxis()->SetTitleFont(132);
   Ds__5->Draw("same");
   
   TH1D *Dp__6 = new TH1D("Dp__6","Dp_bwd",50,0,300);
   Dp__6->SetBinContent(2,8.272024e-07);
   Dp__6->SetBinContent(3,1.738961e-05);
   Dp__6->SetBinContent(4,0.0002798708);
   Dp__6->SetBinContent(5,0.001796794);
   Dp__6->SetBinContent(6,0.006439906);
   Dp__6->SetBinContent(7,0.0161738);
   Dp__6->SetBinContent(8,0.02864764);
   Dp__6->SetBinContent(9,0.03822091);
   Dp__6->SetBinContent(10,0.04393151);
   Dp__6->SetBinContent(11,0.0485107);
   Dp__6->SetBinContent(12,0.05224788);
   Dp__6->SetBinContent(13,0.05501719);
   Dp__6->SetBinContent(14,0.05722473);
   Dp__6->SetBinContent(15,0.05832246);
   Dp__6->SetBinContent(16,0.05855292);
   Dp__6->SetBinContent(17,0.05788222);
   Dp__6->SetBinContent(18,0.05599628);
   Dp__6->SetBinContent(19,0.05373068);
   Dp__6->SetBinContent(20,0.0502782);
   Dp__6->SetBinContent(21,0.04651643);
   Dp__6->SetBinContent(22,0.04210946);
   Dp__6->SetBinContent(23,0.0378658);
   Dp__6->SetBinContent(24,0.03331653);
   Dp__6->SetBinContent(25,0.02903853);
   Dp__6->SetBinContent(26,0.02504092);
   Dp__6->SetBinContent(27,0.02094916);
   Dp__6->SetBinContent(28,0.01763059);
   Dp__6->SetBinContent(29,0.01453911);
   Dp__6->SetBinContent(30,0.01170593);
   Dp__6->SetBinContent(31,0.009429311);
   Dp__6->SetBinContent(32,0.007468552);
   Dp__6->SetBinContent(33,0.005780179);
   Dp__6->SetBinContent(34,0.004354904);
   Dp__6->SetBinContent(35,0.003322231);
   Dp__6->SetBinContent(36,0.002404539);
   Dp__6->SetBinContent(37,0.001760045);
   Dp__6->SetBinContent(38,0.001238192);
   Dp__6->SetBinContent(39,0.000866572);
   Dp__6->SetBinContent(40,0.0005705823);
   Dp__6->SetBinContent(41,0.000350387);
   Dp__6->SetBinContent(42,0.0002219147);
   Dp__6->SetBinContent(43,0.0001295149);
   Dp__6->SetBinContent(44,5.769383e-05);
   Dp__6->SetBinContent(45,3.805196e-05);
   Dp__6->SetBinContent(46,1.536778e-05);
   Dp__6->SetBinContent(47,5.325532e-06);
   Dp__6->SetBinContent(48,2.255248e-06);
   Dp__6->SetBinContent(49,1.656288e-07);
   Dp__6->SetBinContent(50,-1.508523e-07);
   Dp__6->SetBinError(2,5.84953e-07);
   Dp__6->SetBinError(3,2.889012e-06);
   Dp__6->SetBinError(4,1.0919e-05);
   Dp__6->SetBinError(5,2.76744e-05);
   Dp__6->SetBinError(6,5.21542e-05);
   Dp__6->SetBinError(7,8.245999e-05);
   Dp__6->SetBinError(8,0.0001095911);
   Dp__6->SetBinError(9,0.000126616);
   Dp__6->SetBinError(10,0.0001359144);
   Dp__6->SetBinError(11,0.0001428875);
   Dp__6->SetBinError(12,0.000148563);
   Dp__6->SetBinError(13,0.0001526277);
   Dp__6->SetBinError(14,0.0001558394);
   Dp__6->SetBinError(15,0.0001574494);
   Dp__6->SetBinError(16,0.0001580032);
   Dp__6->SetBinError(17,0.0001573319);
   Dp__6->SetBinError(18,0.0001550428);
   Dp__6->SetBinError(19,0.0001520823);
   Dp__6->SetBinError(20,0.0001473909);
   Dp__6->SetBinError(21,0.0001419441);
   Dp__6->SetBinError(22,0.00013539);
   Dp__6->SetBinError(23,0.0001286579);
   Dp__6->SetBinError(24,0.000121018);
   Dp__6->SetBinError(25,0.0001132733);
   Dp__6->SetBinError(26,0.0001054095);
   Dp__6->SetBinError(27,9.673604e-05);
   Dp__6->SetBinError(28,8.906378e-05);
   Dp__6->SetBinError(29,8.109358e-05);
   Dp__6->SetBinError(30,7.317547e-05);
   Dp__6->SetBinError(31,6.588591e-05);
   Dp__6->SetBinError(32,5.873539e-05);
   Dp__6->SetBinError(33,5.197692e-05);
   Dp__6->SetBinError(34,4.526054e-05);
   Dp__6->SetBinError(35,3.971977e-05);
   Dp__6->SetBinError(36,3.390538e-05);
   Dp__6->SetBinError(37,2.922603e-05);
   Dp__6->SetBinError(38,2.448913e-05);
   Dp__6->SetBinError(39,2.071019e-05);
   Dp__6->SetBinError(40,1.677967e-05);
   Dp__6->SetBinError(41,1.317532e-05);
   Dp__6->SetBinError(42,1.059135e-05);
   Dp__6->SetBinError(43,8.063085e-06);
   Dp__6->SetBinError(44,5.56518e-06);
   Dp__6->SetBinError(45,4.395241e-06);
   Dp__6->SetBinError(46,2.789937e-06);
   Dp__6->SetBinError(47,1.59398e-06);
   Dp__6->SetBinError(48,1.168684e-06);
   Dp__6->SetBinError(49,4.476772e-07);
   Dp__6->SetBinError(50,1.508523e-07);
   Dp__6->SetEntries(3035847);
   Dp__6->SetStats(0);
   Dp__6->SetLineColor(4);
   Dp__6->SetLineWidth(2);
   Dp__6->SetMarkerColor(4);
   Dp__6->SetMarkerStyle(24);
   Dp__6->GetXaxis()->SetNdivisions(505);
   Dp__6->GetXaxis()->SetLabelFont(132);
   Dp__6->GetXaxis()->SetLabelOffset(0.01);
   Dp__6->GetXaxis()->SetLabelSize(0.06);
   Dp__6->GetXaxis()->SetTitleSize(0.072);
   Dp__6->GetXaxis()->SetTitleOffset(0.95);
   Dp__6->GetXaxis()->SetTitleFont(132);
   Dp__6->GetYaxis()->SetLabelFont(132);
   Dp__6->GetYaxis()->SetLabelOffset(0.015);
   Dp__6->GetYaxis()->SetLabelSize(0.06);
   Dp__6->GetYaxis()->SetTitleSize(0.072);
   Dp__6->GetYaxis()->SetTitleOffset(1.1);
   Dp__6->GetYaxis()->SetTitleFont(132);
   Dp__6->GetZaxis()->SetLabelFont(132);
   Dp__6->GetZaxis()->SetLabelSize(0.06);
   Dp__6->GetZaxis()->SetTitleSize(0.072);
   Dp__6->GetZaxis()->SetTitleOffset(1.2);
   Dp__6->GetZaxis()->SetTitleFont(132);
   Dp__6->Draw("same");
      tex = new TLatex(0.51,0.87,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.51,0.81,"Pb#it{p} backward");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.51,0.75,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.58,0.5,0.88,0.72,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("fwd","#color[1]{Min. bias}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds","#color[2]{#it{D_{s}^{+}} signal}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Dp","#color[4]{#it{D^{+}} signal}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   pad_1_0->Modified();
   C->cd();
   C->Modified();
   C->cd();
   C->SetSelected(C);
}


==> figs/RFB_pt_Dp.C <==
void Fig5a()
{
//=========Macro generated from canvas: can1D/
//=========  (Fri Nov 10 14:10:19 2023) by ROOT version 6.22/00
   TCanvas *can1D = new TCanvas("can1D", "",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1D->Range(-1.6,0.1052632,15.73333,1.947368);
   can1D->SetFillColor(0);
   can1D->SetBorderMode(0);
   can1D->SetBorderSize(2);
   can1D->SetTickx(1);
   can1D->SetTicky(1);
   can1D->SetLeftMargin(0.15);
   can1D->SetTopMargin(0.08);
   can1D->SetBottomMargin(0.16);
   can1D->SetFrameLineWidth(2);
   can1D->SetFrameBorderMode(0);
   can1D->SetFrameLineWidth(2);
   can1D->SetFrameBorderMode(0);
   
   TH1D *FB1D__1 = new TH1D("FB1D__1","",13,1,14);
   FB1D__1->SetBinContent(1,0.7809376);
   FB1D__1->SetBinContent(2,0.7888704);
   FB1D__1->SetBinContent(3,0.8372453);
   FB1D__1->SetBinContent(4,0.8806424);
   FB1D__1->SetBinContent(5,0.9170702);
   FB1D__1->SetBinContent(6,0.9786885);
   FB1D__1->SetBinContent(7,0.9905533);
   FB1D__1->SetBinContent(8,1.044014);
   FB1D__1->SetBinContent(9,1.081752);
   FB1D__1->SetBinContent(10,1.099654);
   FB1D__1->SetBinContent(11,1.079731);
   FB1D__1->SetBinContent(12,1.096418);
   FB1D__1->SetBinContent(13,1.268103);
   FB1D__1->SetBinError(1,0.004164993);
   FB1D__1->SetBinError(2,0.002950246);
   FB1D__1->SetBinError(3,0.001933156);
   FB1D__1->SetBinError(4,0.002955317);
   FB1D__1->SetBinError(5,0.00382431);
   FB1D__1->SetBinError(6,0.01026098);
   FB1D__1->SetBinError(7,0.01398083);
   FB1D__1->SetBinError(8,0.02120635);
   FB1D__1->SetBinError(9,0.01309341);
   FB1D__1->SetBinError(10,0.02169252);
   FB1D__1->SetBinError(11,0.02766961);
   FB1D__1->SetBinError(12,0.04916229);
   FB1D__1->SetBinError(13,0.04420192);
   FB1D__1->SetMinimum(0.4);
   FB1D__1->SetMaximum(1.8);
   FB1D__1->SetEntries(13);
   FB1D__1->SetStats(0);
   FB1D__1->SetLineWidth(2);
   FB1D__1->SetMarkerStyle(20);
   FB1D__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   FB1D__1->GetXaxis()->SetRange(1,13);
   FB1D__1->GetXaxis()->SetNdivisions(505);
   FB1D__1->GetXaxis()->SetLabelFont(132);
   FB1D__1->GetXaxis()->SetLabelOffset(0.01);
   FB1D__1->GetXaxis()->SetLabelSize(0.06);
   FB1D__1->GetXaxis()->SetTitleSize(0.072);
   FB1D__1->GetXaxis()->SetTitleOffset(0.95);
   FB1D__1->GetXaxis()->SetTitleFont(132);
   FB1D__1->GetYaxis()->SetTitle("#it{R}_{FB}");
   FB1D__1->GetYaxis()->SetNdivisions(504);
   FB1D__1->GetYaxis()->SetLabelFont(132);
   FB1D__1->GetYaxis()->SetLabelOffset(0.015);
   FB1D__1->GetYaxis()->SetLabelSize(0.06);
   FB1D__1->GetYaxis()->SetTitleSize(0.072);
   FB1D__1->GetYaxis()->SetTitleOffset(1);
   FB1D__1->GetYaxis()->SetTitleFont(132);
   FB1D__1->GetZaxis()->SetLabelFont(132);
   FB1D__1->GetZaxis()->SetLabelSize(0.06);
   FB1D__1->GetZaxis()->SetTitleSize(0.072);
   FB1D__1->GetZaxis()->SetTitleOffset(1.2);
   FB1D__1->GetZaxis()->SetTitleFont(132);
   FB1D__1->Draw("e");
   
   Double_t graphFB1D_fx1001[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graphFB1D_fy1001[13] = {
   0.7809376,
   0.7888704,
   0.8372453,
   0.8806424,
   0.9170702,
   0.9786885,
   0.9905533,
   1.044014,
   1.081752,
   1.099654,
   1.079731,
   1.096418,
   1.268103};
   Double_t graphFB1D_fex1001[13] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t graphFB1D_fey1001[13] = {
   0.09318887,
   0.08224847,
   0.08361917,
   0.08579413,
   0.088052,
   0.09729555,
   0.1004706,
   0.1108043,
   0.1176423,
   0.1267206,
   0.1236965,
   0.1368824,
   0.1624985};
   TGraphErrors *gre = new TGraphErrors(13,graphFB1D_fx1001,graphFB1D_fy1001,graphFB1D_fex1001,graphFB1D_fey1001);
   gre->SetName("graphFB1D");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graphFB1D1001 = new TH1F("Graph_graphFB1D1001","Graph",100,0,15);
   Graph_graphFB1D1001->SetMinimum(0.6134634);
   Graph_graphFB1D1001->SetMaximum(1.504887);
   Graph_graphFB1D1001->SetDirectory(0);
   Graph_graphFB1D1001->SetStats(0);
   Graph_graphFB1D1001->SetLineWidth(2);
   Graph_graphFB1D1001->SetMarkerStyle(20);
   Graph_graphFB1D1001->GetXaxis()->SetNdivisions(505);
   Graph_graphFB1D1001->GetXaxis()->SetLabelFont(132);
   Graph_graphFB1D1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_graphFB1D1001->GetXaxis()->SetLabelSize(0.06);
   Graph_graphFB1D1001->GetXaxis()->SetTitleSize(0.072);
   Graph_graphFB1D1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_graphFB1D1001->GetXaxis()->SetTitleFont(132);
   Graph_graphFB1D1001->GetYaxis()->SetLabelFont(132);
   Graph_graphFB1D1001->GetYaxis()->SetLabelOffset(0.015);
   Graph_graphFB1D1001->GetYaxis()->SetLabelSize(0.06);
   Graph_graphFB1D1001->GetYaxis()->SetTitleSize(0.072);
   Graph_graphFB1D1001->GetYaxis()->SetTitleOffset(1.1);
   Graph_graphFB1D1001->GetYaxis()->SetTitleFont(132);
   Graph_graphFB1D1001->GetZaxis()->SetLabelFont(132);
   Graph_graphFB1D1001->GetZaxis()->SetLabelSize(0.06);
   Graph_graphFB1D1001->GetZaxis()->SetTitleSize(0.072);
   Graph_graphFB1D1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_graphFB1D1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graphFB1D1001);
   
   gre->Draw("e2,");
   TLine *line = new TLine(1,1,14,1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph0_fy3001[15] = {
   0.764716,
   0.7460286,
   0.7223761,
   0.7038957,
   0.6913077,
   0.6846651,
   0.6804412,
   0.6804004,
   0.6822237,
   0.6824532,
   0.6859547,
   0.7022515,
   0.6888326,
   0.7021826,
   0.7124822};
   Double_t Graph0_felx3001[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[15] = {
   0.08156526,
   0.0772701,
   0.07141594,
   0.06545089,
   0.0601195,
   0.05663772,
   0.0539511,
   0.05197414,
   0.04963709,
   0.04846757,
   0.04845685,
   0.05331155,
   0.04158004,
   0.04899143,
   0.05985313};
   Double_t Graph0_fehx3001[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[15] = {
   0.117552,
   0.106624,
   0.09447102,
   0.08457744,
   0.07856336,
   0.07455119,
   0.07327126,
   0.07052529,
   0.06788375,
   0.07465515,
   0.06821221,
   0.05608764,
   0.07594367,
   0.07513397,
   0.1008436};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,15.9);
   Graph_Graph03001->SetMinimum(0.6009123);
   Graph_Graph03001->SetMaximum(0.9078459);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3002[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph1_fy3002[15] = {
   0.7627539,
   0.7465928,
   0.7240874,
   0.7053304,
   0.6927793,
   0.6840948,
   0.679247,
   0.676966,
   0.6790693,
   0.6786045,
   0.6799238,
   0.6859178,
   0.6909092,
   0.6743966,
   0.6660409};
   Double_t Graph1_felx3002[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[15] = {
   0.05928488,
   0.05335175,
   0.04262195,
   0.03251077,
   0.03444589,
   0.03645293,
   0.0378481,
   0.03882563,
   0.03957379,
   0.03990506,
   0.04012451,
   0.04039593,
   0.04081882,
   0.03955102,
   0.03998514};
   Double_t Graph1_fehx3002[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[15] = {
   0.02537026,
   0.0263144,
   0.02870853,
   0.03172686,
   0.03759407,
   0.05116092,
   0.06238674,
   0.07282337,
   0.07090703,
   0.07992028,
   0.08656656,
   0.08687497,
   0.08921021,
   0.1157316,
   0.116684};
   grae = new TGraphAsymmErrors(15,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1179;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,15.9);
   Graph_Graph13002->SetMinimum(0.6096485);
   Graph_Graph13002->SetMaximum(0.8065355);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("3,");
   
   TH1D *FB1D__2 = new TH1D("FB1D__2","",13,1,14);
   FB1D__2->SetBinContent(1,0.7809376);
   FB1D__2->SetBinContent(2,0.7888704);
   FB1D__2->SetBinContent(3,0.8372453);
   FB1D__2->SetBinContent(4,0.8806424);
   FB1D__2->SetBinContent(5,0.9170702);
   FB1D__2->SetBinContent(6,0.9786885);
   FB1D__2->SetBinContent(7,0.9905533);
   FB1D__2->SetBinContent(8,1.044014);
   FB1D__2->SetBinContent(9,1.081752);
   FB1D__2->SetBinContent(10,1.099654);
   FB1D__2->SetBinContent(11,1.079731);
   FB1D__2->SetBinContent(12,1.096418);
   FB1D__2->SetBinContent(13,1.268103);
   FB1D__2->SetBinError(1,0.004164993);
   FB1D__2->SetBinError(2,0.002950246);
   FB1D__2->SetBinError(3,0.001933156);
   FB1D__2->SetBinError(4,0.002955317);
   FB1D__2->SetBinError(5,0.00382431);
   FB1D__2->SetBinError(6,0.01026098);
   FB1D__2->SetBinError(7,0.01398083);
   FB1D__2->SetBinError(8,0.02120635);
   FB1D__2->SetBinError(9,0.01309341);
   FB1D__2->SetBinError(10,0.02169252);
   FB1D__2->SetBinError(11,0.02766961);
   FB1D__2->SetBinError(12,0.04916229);
   FB1D__2->SetBinError(13,0.04420192);
   FB1D__2->SetMinimum(0.4);
   FB1D__2->SetMaximum(1.8);
   FB1D__2->SetEntries(13);
   FB1D__2->SetStats(0);
   FB1D__2->SetLineWidth(2);
   FB1D__2->SetMarkerStyle(20);
   FB1D__2->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   FB1D__2->GetXaxis()->SetRange(1,13);
   FB1D__2->GetXaxis()->SetNdivisions(505);
   FB1D__2->GetXaxis()->SetLabelFont(132);
   FB1D__2->GetXaxis()->SetLabelOffset(0.01);
   FB1D__2->GetXaxis()->SetLabelSize(0.06);
   FB1D__2->GetXaxis()->SetTitleSize(0.072);
   FB1D__2->GetXaxis()->SetTitleOffset(0.95);
   FB1D__2->GetXaxis()->SetTitleFont(132);
   FB1D__2->GetYaxis()->SetTitle("#it{R}_{FB}");
   FB1D__2->GetYaxis()->SetNdivisions(504);
   FB1D__2->GetYaxis()->SetLabelFont(132);
   FB1D__2->GetYaxis()->SetLabelOffset(0.015);
   FB1D__2->GetYaxis()->SetLabelSize(0.06);
   FB1D__2->GetYaxis()->SetTitleSize(0.072);
   FB1D__2->GetYaxis()->SetTitleOffset(1);
   FB1D__2->GetYaxis()->SetTitleFont(132);
   FB1D__2->GetZaxis()->SetLabelFont(132);
   FB1D__2->GetZaxis()->SetLabelSize(0.06);
   FB1D__2->GetZaxis()->SetTitleSize(0.072);
   FB1D__2->GetZaxis()->SetTitleOffset(1.2);
   FB1D__2->GetZaxis()->SetTitleFont(132);
   FB1D__2->Draw("e,same");
   
   Double_t graphFB1D_fx1002[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graphFB1D_fy1002[13] = {
   0.7809376,
   0.7888704,
   0.8372453,
   0.8806424,
   0.9170702,
   0.9786885,
   0.9905533,
   1.044014,
   1.081752,
   1.099654,
   1.079731,
   1.096418,
   1.268103};
   Double_t graphFB1D_fex1002[13] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t graphFB1D_fey1002[13] = {
   0.09318887,
   0.08224847,
   0.08361917,
   0.08579413,
   0.088052,
   0.09729555,
   0.1004706,
   0.1108043,
   0.1176423,
   0.1267206,
   0.1236965,
   0.1368824,
   0.1624985};
   gre = new TGraphErrors(13,graphFB1D_fx1002,graphFB1D_fy1002,graphFB1D_fex1002,graphFB1D_fey1002);
   gre->SetName("graphFB1D");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_graphFB1D10011002 = new TH1F("Graph_Graph_graphFB1D10011002","Graph",100,0,15);
   Graph_Graph_graphFB1D10011002->SetMinimum(0.6134634);
   Graph_Graph_graphFB1D10011002->SetMaximum(1.504887);
   Graph_Graph_graphFB1D10011002->SetDirectory(0);
   Graph_Graph_graphFB1D10011002->SetStats(0);
   Graph_Graph_graphFB1D10011002->SetLineWidth(2);
   Graph_Graph_graphFB1D10011002->SetMarkerStyle(20);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_graphFB1D10011002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_graphFB1D10011002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_graphFB1D10011002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_graphFB1D10011002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_graphFB1D10011002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_graphFB1D10011002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_graphFB1D10011002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_graphFB1D10011002);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.5,0.7,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1179;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb #it{p}Pb, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can1D->Modified();
   can1D->cd();
   can1D->SetSelected(can1D);
}


==> figs/RFB_pt_Ds.C <==
void RFB_pt()
{
//=========Macro generated from canvas: pt/
//=========  (Fri Nov 10 14:08:28 2023) by ROOT version 6.22/00
   TCanvas *pt = new TCanvas("pt", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pt->Range(-1.4,0.1052632,14.6,1.947368);
   pt->SetFillColor(0);
   pt->SetBorderMode(0);
   pt->SetBorderSize(2);
   pt->SetTickx(1);
   pt->SetTicky(1);
   pt->SetLeftMargin(0.15);
   pt->SetTopMargin(0.08);
   pt->SetBottomMargin(0.16);
   pt->SetFrameLineWidth(2);
   pt->SetFrameBorderMode(0);
   pt->SetFrameLineWidth(2);
   pt->SetFrameBorderMode(0);
   
   TH1D *RFB_pt_stat__1 = new TH1D("RFB_pt_stat__1","",12,1,13);
   RFB_pt_stat__1->SetBinContent(1,0.7632423);
   RFB_pt_stat__1->SetBinContent(2,0.7434338);
   RFB_pt_stat__1->SetBinContent(3,0.7523789);
   RFB_pt_stat__1->SetBinContent(4,0.764156);
   RFB_pt_stat__1->SetBinContent(5,0.858208);
   RFB_pt_stat__1->SetBinContent(6,0.9818707);
   RFB_pt_stat__1->SetBinContent(7,0.980084);
   RFB_pt_stat__1->SetBinContent(8,0.9210857);
   RFB_pt_stat__1->SetBinContent(9,1.028029);
   RFB_pt_stat__1->SetBinContent(10,0.9782053);
   RFB_pt_stat__1->SetBinContent(11,1.028317);
   RFB_pt_stat__1->SetBinContent(12,1.068454);
   RFB_pt_stat__1->SetBinError(1,0.0317647);
   RFB_pt_stat__1->SetBinError(2,0.01075871);
   RFB_pt_stat__1->SetBinError(3,0.01105847);
   RFB_pt_stat__1->SetBinError(4,0.01323989);
   RFB_pt_stat__1->SetBinError(5,0.01583224);
   RFB_pt_stat__1->SetBinError(6,0.03005093);
   RFB_pt_stat__1->SetBinError(7,0.0303532);
   RFB_pt_stat__1->SetBinError(8,0.02839546);
   RFB_pt_stat__1->SetBinError(9,0.05078168);
   RFB_pt_stat__1->SetBinError(10,0.05734421);
   RFB_pt_stat__1->SetBinError(11,0.07351543);
   RFB_pt_stat__1->SetBinError(12,0.1439273);
   RFB_pt_stat__1->SetMinimum(0.4);
   RFB_pt_stat__1->SetMaximum(1.8);
   RFB_pt_stat__1->SetEntries(3254.352);
   RFB_pt_stat__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   RFB_pt_stat__1->SetFillColor(ci);
   RFB_pt_stat__1->SetLineWidth(2);
   RFB_pt_stat__1->SetMarkerStyle(20);
   RFB_pt_stat__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   RFB_pt_stat__1->GetXaxis()->SetNdivisions(505);
   RFB_pt_stat__1->GetXaxis()->SetLabelFont(132);
   RFB_pt_stat__1->GetXaxis()->SetLabelOffset(0.01);
   RFB_pt_stat__1->GetXaxis()->SetLabelSize(0.06);
   RFB_pt_stat__1->GetXaxis()->SetTitleSize(0.072);
   RFB_pt_stat__1->GetXaxis()->SetTitleOffset(0.95);
   RFB_pt_stat__1->GetXaxis()->SetTitleFont(132);
   RFB_pt_stat__1->GetYaxis()->SetTitle("#it{R}_{FB}");
   RFB_pt_stat__1->GetYaxis()->SetNdivisions(504);
   RFB_pt_stat__1->GetYaxis()->SetLabelFont(132);
   RFB_pt_stat__1->GetYaxis()->SetLabelOffset(0.015);
   RFB_pt_stat__1->GetYaxis()->SetLabelSize(0.06);
   RFB_pt_stat__1->GetYaxis()->SetTitleSize(0.072);
   RFB_pt_stat__1->GetYaxis()->SetTitleOffset(1);
   RFB_pt_stat__1->GetYaxis()->SetTitleFont(132);
   RFB_pt_stat__1->GetZaxis()->SetLabelFont(132);
   RFB_pt_stat__1->GetZaxis()->SetLabelSize(0.06);
   RFB_pt_stat__1->GetZaxis()->SetTitleSize(0.072);
   RFB_pt_stat__1->GetZaxis()->SetTitleOffset(1.2);
   RFB_pt_stat__1->GetZaxis()->SetTitleFont(132);
   RFB_pt_stat__1->Draw(",e");
   
   Double_t Graph0_fx1001[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1001[12] = {
   0.7632423,
   0.7434338,
   0.7523789,
   0.764156,
   0.858208,
   0.9818707,
   0.980084,
   0.9210857,
   1.028029,
   0.9782053,
   1.028317,
   1.068454};
   Double_t Graph0_fex1001[12] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph0_fey1001[12] = {
   0.1026524,
   0.07910215,
   0.0752075,
   0.07293967,
   0.08395325,
   0.1019813,
   0.08853582,
   0.09190968,
   0.1193117,
   0.1481928,
   0.1440089,
   0.1613525};
   TGraphErrors *gre = new TGraphErrors(12,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,0.1,13.9);
   Graph_Graph01001->SetMinimum(0.6036682);
   Graph_Graph01001->SetMaximum(1.286728);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("e2,");
   
   Double_t Graph1_fx3001[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph1_fy3001[20] = {
   0.7598028,
   0.7428685,
   0.7215467,
   0.703752,
   0.6923856,
   0.6848545,
   0.6811207,
   0.6812834,
   0.6812382,
   0.6869815,
   0.6882698,
   0.6909749,
   0.7003076,
   0.6107309,
   0.7501119,
   0.6502395,
   0.7551405,
   0.8405432,
   0.686465,
   0.7148257};
   Double_t Graph1_felx3001[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3001[20] = {
   0.07957945,
   0.07574608,
   0.07059302,
   0.06536531,
   0.06061784,
   0.0557194,
   0.05375169,
   0.05321123,
   0.04846052,
   0.05257715,
   0.04860685,
   0.04182931,
   0.05655353,
   0.03714389,
   0.1014843,
   0.03897148,
   0.1662702,
   0.203123,
   0.0421172,
   0.1004216};
   Double_t Graph1_fehx3001[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3001[20] = {
   0.1108786,
   0.1022977,
   0.09170943,
   0.0834469,
   0.0779268,
   0.0749733,
   0.07141976,
   0.07148215,
   0.07016376,
   0.06873291,
   0.06726454,
   0.07358746,
   0.07010677,
   0.1548059,
   0.04462797,
   0.09702498,
   0.08097046,
   0.05075627,
   0.1898584,
   0.1941474};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,Graph1_fx3001,Graph1_fy3001,Graph1_felx3001,Graph1_fehx3001,Graph1_fely3001,Graph1_fehy3001);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13001 = new TH1F("Graph_Graph13001","Graph",100,0,21.4);
   Graph_Graph13001->SetMinimum(0.5400483);
   Graph_Graph13001->SetMaximum(0.9425117);
   Graph_Graph13001->SetDirectory(0);
   Graph_Graph13001->SetStats(0);
   Graph_Graph13001->SetLineWidth(2);
   Graph_Graph13001->SetMarkerStyle(20);
   Graph_Graph13001->GetXaxis()->SetNdivisions(505);
   Graph_Graph13001->GetXaxis()->SetLabelFont(132);
   Graph_Graph13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13001->GetXaxis()->SetTitleFont(132);
   Graph_Graph13001->GetYaxis()->SetLabelFont(132);
   Graph_Graph13001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph13001->GetYaxis()->SetTitleFont(132);
   Graph_Graph13001->GetZaxis()->SetLabelFont(132);
   Graph_Graph13001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13001);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3002[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3002[20] = {
   0.758732,
   0.7436117,
   0.7229414,
   0.705058,
   0.6922573,
   0.6844736,
   0.6798002,
   0.6792811,
   0.6777664,
   0.6820214,
   0.6792616,
   0.6899681,
   0.6799337,
   0.6644713,
   0.6679014,
   0.7341256,
   0.6126536,
   0.7630676,
   0.7565835,
   0.6889739};
   Double_t Graph2_felx3002[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3002[20] = {
   0.0534041,
   0.0477189,
   0.03927113,
   0.03182511,
   0.03443029,
   0.0364629,
   0.03784284,
   0.03893544,
   0.03946449,
   0.0400328,
   0.0400157,
   0.04074013,
   0.04001876,
   0.03927519,
   0.03940478,
   0.04306151,
   0.0357922,
   0.04512232,
   0.04472152,
   0.04159038};
   Double_t Graph2_fehx3002[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3002[20] = {
   0.02527695,
   0.02641716,
   0.0288803,
   0.03182511,
   0.03998768,
   0.05148883,
   0.06107521,
   0.07009854,
   0.07564632,
   0.07649283,
   0.0888231,
   0.08268348,
   0.09954258,
   0.1211927,
   0.1380782,
   0.06274409,
   0.1667861,
   0.08204301,
   0.06674625,
   0.1405766};
   grae = new TGraphAsymmErrors(20,Graph2_fx3002,Graph2_fy3002,Graph2_felx3002,Graph2_fehx3002,Graph2_fely3002,Graph2_fehy3002);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23002 = new TH1F("Graph_Graph23002","Graph",100,0,21.4);
   Graph_Graph23002->SetMinimum(0.5500365);
   Graph_Graph23002->SetMaximum(0.8719355);
   Graph_Graph23002->SetDirectory(0);
   Graph_Graph23002->SetStats(0);
   Graph_Graph23002->SetLineWidth(2);
   Graph_Graph23002->SetMarkerStyle(20);
   Graph_Graph23002->GetXaxis()->SetNdivisions(505);
   Graph_Graph23002->GetXaxis()->SetLabelFont(132);
   Graph_Graph23002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23002->GetXaxis()->SetTitleFont(132);
   Graph_Graph23002->GetYaxis()->SetLabelFont(132);
   Graph_Graph23002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23002->GetYaxis()->SetTitleFont(132);
   Graph_Graph23002->GetZaxis()->SetLabelFont(132);
   Graph_Graph23002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23002);
   
   grae->Draw("3,");
   
   Double_t Graph0_fx1002[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1002[12] = {
   0.7632423,
   0.7434338,
   0.7523789,
   0.764156,
   0.858208,
   0.9818707,
   0.980084,
   0.9210857,
   1.028029,
   0.9782053,
   1.028317,
   1.068454};
   Double_t Graph0_fex1002[12] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph0_fey1002[12] = {
   0.1026524,
   0.07910215,
   0.0752075,
   0.07293967,
   0.08395325,
   0.1019813,
   0.08853582,
   0.09190968,
   0.1193117,
   0.1481928,
   0.1440089,
   0.1613525};
   gre = new TGraphErrors(12,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010011002 = new TH1F("Graph_Graph_Graph010011002","Graph",100,0.1,13.9);
   Graph_Graph_Graph010011002->SetMinimum(0.6036682);
   Graph_Graph_Graph010011002->SetMaximum(1.286728);
   Graph_Graph_Graph010011002->SetDirectory(0);
   Graph_Graph_Graph010011002->SetStats(0);
   Graph_Graph_Graph010011002->SetLineWidth(2);
   Graph_Graph_Graph010011002->SetMarkerStyle(20);
   Graph_Graph_Graph010011002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010011002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010011002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010011002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010011002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010011002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010011002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010011002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010011002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010011002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010011002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010011002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010011002);
   
   gre->Draw("e2,");
   
   TH1D *RFB_pt_stat__2 = new TH1D("RFB_pt_stat__2","",12,1,13);
   RFB_pt_stat__2->SetBinContent(1,0.7632423);
   RFB_pt_stat__2->SetBinContent(2,0.7434338);
   RFB_pt_stat__2->SetBinContent(3,0.7523789);
   RFB_pt_stat__2->SetBinContent(4,0.764156);
   RFB_pt_stat__2->SetBinContent(5,0.858208);
   RFB_pt_stat__2->SetBinContent(6,0.9818707);
   RFB_pt_stat__2->SetBinContent(7,0.980084);
   RFB_pt_stat__2->SetBinContent(8,0.9210857);
   RFB_pt_stat__2->SetBinContent(9,1.028029);
   RFB_pt_stat__2->SetBinContent(10,0.9782053);
   RFB_pt_stat__2->SetBinContent(11,1.028317);
   RFB_pt_stat__2->SetBinContent(12,1.068454);
   RFB_pt_stat__2->SetBinError(1,0.0317647);
   RFB_pt_stat__2->SetBinError(2,0.01075871);
   RFB_pt_stat__2->SetBinError(3,0.01105847);
   RFB_pt_stat__2->SetBinError(4,0.01323989);
   RFB_pt_stat__2->SetBinError(5,0.01583224);
   RFB_pt_stat__2->SetBinError(6,0.03005093);
   RFB_pt_stat__2->SetBinError(7,0.0303532);
   RFB_pt_stat__2->SetBinError(8,0.02839546);
   RFB_pt_stat__2->SetBinError(9,0.05078168);
   RFB_pt_stat__2->SetBinError(10,0.05734421);
   RFB_pt_stat__2->SetBinError(11,0.07351543);
   RFB_pt_stat__2->SetBinError(12,0.1439273);
   RFB_pt_stat__2->SetMinimum(0.4);
   RFB_pt_stat__2->SetMaximum(1.8);
   RFB_pt_stat__2->SetEntries(3254.352);
   RFB_pt_stat__2->SetStats(0);

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   RFB_pt_stat__2->SetFillColor(ci);
   RFB_pt_stat__2->SetLineWidth(2);
   RFB_pt_stat__2->SetMarkerStyle(20);
   RFB_pt_stat__2->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   RFB_pt_stat__2->GetXaxis()->SetNdivisions(505);
   RFB_pt_stat__2->GetXaxis()->SetLabelFont(132);
   RFB_pt_stat__2->GetXaxis()->SetLabelOffset(0.01);
   RFB_pt_stat__2->GetXaxis()->SetLabelSize(0.06);
   RFB_pt_stat__2->GetXaxis()->SetTitleSize(0.072);
   RFB_pt_stat__2->GetXaxis()->SetTitleOffset(0.95);
   RFB_pt_stat__2->GetXaxis()->SetTitleFont(132);
   RFB_pt_stat__2->GetYaxis()->SetTitle("#it{R}_{FB}");
   RFB_pt_stat__2->GetYaxis()->SetNdivisions(504);
   RFB_pt_stat__2->GetYaxis()->SetLabelFont(132);
   RFB_pt_stat__2->GetYaxis()->SetLabelOffset(0.015);
   RFB_pt_stat__2->GetYaxis()->SetLabelSize(0.06);
   RFB_pt_stat__2->GetYaxis()->SetTitleSize(0.072);
   RFB_pt_stat__2->GetYaxis()->SetTitleOffset(1);
   RFB_pt_stat__2->GetYaxis()->SetTitleFont(132);
   RFB_pt_stat__2->GetZaxis()->SetLabelFont(132);
   RFB_pt_stat__2->GetZaxis()->SetLabelSize(0.06);
   RFB_pt_stat__2->GetZaxis()->SetTitleSize(0.072);
   RFB_pt_stat__2->GetZaxis()->SetTitleOffset(1.2);
   RFB_pt_stat__2->GetZaxis()->SetTitleFont(132);
   RFB_pt_stat__2->Draw("same,e");
   
   TLegend *leg = new TLegend(0.5,0.7,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph1","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb #it{p}Pb, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(1,1,13,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   pt->Modified();
   pt->cd();
   pt->SetSelected(pt);
}


==> figs/RFB_y_Dp.C <==
void Fig5b()
{
//=========Macro generated from canvas: cany/
//=========  (Fri Nov 10 14:10:19 2023) by ROOT version 6.22/00
   TCanvas *cany = new TCanvas("cany", "",0,0,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cany->Range(2.2,0.1052632,4.2,1.947368);
   cany->SetFillColor(0);
   cany->SetBorderMode(0);
   cany->SetBorderSize(2);
   cany->SetTickx(1);
   cany->SetTicky(1);
   cany->SetLeftMargin(0.15);
   cany->SetTopMargin(0.08);
   cany->SetBottomMargin(0.16);
   cany->SetFrameLineWidth(2);
   cany->SetFrameBorderMode(0);
   cany->SetFrameLineWidth(2);
   cany->SetFrameBorderMode(0);
   
   TH1D *FBy__3 = new TH1D("FBy__3","",3,2.5,4);
   FBy__3->SetBinContent(1,0.8917405);
   FBy__3->SetBinContent(2,0.8160076);
   FBy__3->SetBinContent(3,0.6921908);
   FBy__3->SetBinError(1,0.004928512);
   FBy__3->SetBinError(2,0.002658273);
   FBy__3->SetBinError(3,0.003581272);
   FBy__3->SetMinimum(0.4);
   FBy__3->SetMaximum(1.8);
   FBy__3->SetEntries(3);
   FBy__3->SetStats(0);
   FBy__3->SetLineWidth(2);
   FBy__3->SetMarkerStyle(20);
   FBy__3->GetXaxis()->SetTitle("|#it{y}*|");
   FBy__3->GetXaxis()->SetNdivisions(505);
   FBy__3->GetXaxis()->SetLabelFont(132);
   FBy__3->GetXaxis()->SetLabelOffset(0.01);
   FBy__3->GetXaxis()->SetLabelSize(0.06);
   FBy__3->GetXaxis()->SetTitleSize(0.072);
   FBy__3->GetXaxis()->SetTitleOffset(0.95);
   FBy__3->GetXaxis()->SetTitleFont(132);
   FBy__3->GetYaxis()->SetTitle("#it{R}_{FB}");
   FBy__3->GetYaxis()->SetNdivisions(504);
   FBy__3->GetYaxis()->SetLabelFont(132);
   FBy__3->GetYaxis()->SetLabelOffset(0.015);
   FBy__3->GetYaxis()->SetLabelSize(0.06);
   FBy__3->GetYaxis()->SetTitleSize(0.072);
   FBy__3->GetYaxis()->SetTitleOffset(1);
   FBy__3->GetYaxis()->SetTitleFont(132);
   FBy__3->GetZaxis()->SetLabelFont(132);
   FBy__3->GetZaxis()->SetLabelSize(0.06);
   FBy__3->GetZaxis()->SetTitleSize(0.072);
   FBy__3->GetZaxis()->SetTitleOffset(1.2);
   FBy__3->GetZaxis()->SetTitleFont(132);
   FBy__3->Draw("e");
   
   Double_t Graph0_fx3003[10] = {
   2.75,
   3.25,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75};
   Double_t Graph0_fy3003[10] = {
   0.7807971,
   0.7222748,
   0.6652695,
   0.6652695,
   0.6652695,
   0.6652695,
   0.6652695,
   0.6652695,
   0.6652695,
   0.6652695};
   Double_t Graph0_felx3003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3003[10] = {
   0.07299391,
   0.07378024,
   0.06922129,
   0.06922129,
   0.06922129,
   0.06922129,
   0.06922129,
   0.06922129,
   0.06922129,
   0.06922129};
   Double_t Graph0_fehx3003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3003[10] = {
   0.09958732,
   0.09960021,
   0.0922553,
   0.0922553,
   0.0922553,
   0.0922553,
   0.0922553,
   0.0922553,
   0.0922553,
   0.0922553};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3003,Graph0_fy3003,Graph0_felx3003,Graph0_fehx3003,Graph0_fely3003,Graph0_fehy3003);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03003 = new TH1F("Graph_Graph03003","Graph",100,2.65,3.85);
   Graph_Graph03003->SetMinimum(0.5676146);
   Graph_Graph03003->SetMaximum(0.9088181);
   Graph_Graph03003->SetDirectory(0);
   Graph_Graph03003->SetStats(0);
   Graph_Graph03003->SetLineWidth(2);
   Graph_Graph03003->SetMarkerStyle(20);
   Graph_Graph03003->GetXaxis()->SetNdivisions(505);
   Graph_Graph03003->GetXaxis()->SetLabelFont(132);
   Graph_Graph03003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03003->GetXaxis()->SetTitleFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph03003->GetYaxis()->SetTitleFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03003);
   
   grae->Draw("3,");
   
   Double_t graphy_fx1003[3] = {
   2.75,
   3.25,
   3.75};
   Double_t graphy_fy1003[3] = {
   0.8917405,
   0.8160076,
   0.6921908};
   Double_t graphy_fex1003[3] = {
   0.05,
   0.05,
   0.05};
   Double_t graphy_fey1003[3] = {
   0.1058003,
   0.0857882,
   0.07177803};
   TGraphErrors *gre = new TGraphErrors(3,graphy_fx1003,graphy_fy1003,graphy_fex1003,graphy_fey1003);
   gre->SetName("graphy");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graphy1003 = new TH1F("Graph_graphy1003","Graph",100,2.59,3.91);
   Graph_graphy1003->SetMinimum(0.5827);
   Graph_graphy1003->SetMaximum(1.035254);
   Graph_graphy1003->SetDirectory(0);
   Graph_graphy1003->SetStats(0);
   Graph_graphy1003->SetLineWidth(2);
   Graph_graphy1003->SetMarkerStyle(20);
   Graph_graphy1003->GetXaxis()->SetNdivisions(505);
   Graph_graphy1003->GetXaxis()->SetLabelFont(132);
   Graph_graphy1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_graphy1003->GetXaxis()->SetLabelSize(0.06);
   Graph_graphy1003->GetXaxis()->SetTitleSize(0.072);
   Graph_graphy1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_graphy1003->GetXaxis()->SetTitleFont(132);
   Graph_graphy1003->GetYaxis()->SetLabelFont(132);
   Graph_graphy1003->GetYaxis()->SetLabelOffset(0.015);
   Graph_graphy1003->GetYaxis()->SetLabelSize(0.06);
   Graph_graphy1003->GetYaxis()->SetTitleSize(0.072);
   Graph_graphy1003->GetYaxis()->SetTitleOffset(1.1);
   Graph_graphy1003->GetYaxis()->SetTitleFont(132);
   Graph_graphy1003->GetZaxis()->SetLabelFont(132);
   Graph_graphy1003->GetZaxis()->SetLabelSize(0.06);
   Graph_graphy1003->GetZaxis()->SetTitleSize(0.072);
   Graph_graphy1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_graphy1003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graphy1003);
   
   gre->Draw("e2,");
   TLine *line = new TLine(2.5,1,4,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph1_fx3004[10] = {
   2.75,
   3.25,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75,
   3.75};
   Double_t Graph1_fy3004[10] = {
   0.7849966,
   0.724078,
   0.6613372,
   0.6613372,
   0.6613372,
   0.6613372,
   0.6613372,
   0.6613372,
   0.6613372,
   0.6613372};
   Double_t Graph1_felx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3004[10] = {
   0.03862065,
   0.04177463,
   0.04564264,
   0.04564264,
   0.04564264,
   0.04564264,
   0.04564264,
   0.04564264,
   0.04564264,
   0.04564264};
   Double_t Graph1_fehx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3004[10] = {
   0.022611,
   0.02825808,
   0.0359977,
   0.0359977,
   0.0359977,
   0.0359977,
   0.0359977,
   0.0359977,
   0.0359977,
   0.0359977};
   grae = new TGraphAsymmErrors(10,Graph1_fx3004,Graph1_fy3004,Graph1_felx3004,Graph1_fehx3004,Graph1_fely3004,Graph1_fehy3004);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1182;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13004 = new TH1F("Graph_Graph13004","Graph",100,2.65,3.85);
   Graph_Graph13004->SetMinimum(0.5965033);
   Graph_Graph13004->SetMaximum(0.826799);
   Graph_Graph13004->SetDirectory(0);
   Graph_Graph13004->SetStats(0);
   Graph_Graph13004->SetLineWidth(2);
   Graph_Graph13004->SetMarkerStyle(20);
   Graph_Graph13004->GetXaxis()->SetNdivisions(505);
   Graph_Graph13004->GetXaxis()->SetLabelFont(132);
   Graph_Graph13004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13004->GetXaxis()->SetTitleFont(132);
   Graph_Graph13004->GetYaxis()->SetLabelFont(132);
   Graph_Graph13004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph13004->GetYaxis()->SetTitleFont(132);
   Graph_Graph13004->GetZaxis()->SetLabelFont(132);
   Graph_Graph13004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13004);
   
   grae->Draw("3,");
   
   TH1D *FBy__4 = new TH1D("FBy__4","",3,2.5,4);
   FBy__4->SetBinContent(1,0.8917405);
   FBy__4->SetBinContent(2,0.8160076);
   FBy__4->SetBinContent(3,0.6921908);
   FBy__4->SetBinError(1,0.004928512);
   FBy__4->SetBinError(2,0.002658273);
   FBy__4->SetBinError(3,0.003581272);
   FBy__4->SetMinimum(0.4);
   FBy__4->SetMaximum(1.8);
   FBy__4->SetEntries(3);
   FBy__4->SetStats(0);
   FBy__4->SetLineWidth(2);
   FBy__4->SetMarkerStyle(20);
   FBy__4->GetXaxis()->SetTitle("|#it{y}*|");
   FBy__4->GetXaxis()->SetNdivisions(505);
   FBy__4->GetXaxis()->SetLabelFont(132);
   FBy__4->GetXaxis()->SetLabelOffset(0.01);
   FBy__4->GetXaxis()->SetLabelSize(0.06);
   FBy__4->GetXaxis()->SetTitleSize(0.072);
   FBy__4->GetXaxis()->SetTitleOffset(0.95);
   FBy__4->GetXaxis()->SetTitleFont(132);
   FBy__4->GetYaxis()->SetTitle("#it{R}_{FB}");
   FBy__4->GetYaxis()->SetNdivisions(504);
   FBy__4->GetYaxis()->SetLabelFont(132);
   FBy__4->GetYaxis()->SetLabelOffset(0.015);
   FBy__4->GetYaxis()->SetLabelSize(0.06);
   FBy__4->GetYaxis()->SetTitleSize(0.072);
   FBy__4->GetYaxis()->SetTitleOffset(1);
   FBy__4->GetYaxis()->SetTitleFont(132);
   FBy__4->GetZaxis()->SetLabelFont(132);
   FBy__4->GetZaxis()->SetLabelSize(0.06);
   FBy__4->GetZaxis()->SetTitleSize(0.072);
   FBy__4->GetZaxis()->SetTitleOffset(1.2);
   FBy__4->GetZaxis()->SetTitleFont(132);
   FBy__4->Draw("e,same");
   
   Double_t graphy_fx1004[3] = {
   2.75,
   3.25,
   3.75};
   Double_t graphy_fy1004[3] = {
   0.8917405,
   0.8160076,
   0.6921908};
   Double_t graphy_fex1004[3] = {
   0.05,
   0.05,
   0.05};
   Double_t graphy_fey1004[3] = {
   0.1058003,
   0.0857882,
   0.07177803};
   gre = new TGraphErrors(3,graphy_fx1004,graphy_fy1004,graphy_fex1004,graphy_fey1004);
   gre->SetName("graphy");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_graphy10031004 = new TH1F("Graph_Graph_graphy10031004","Graph",100,2.59,3.91);
   Graph_Graph_graphy10031004->SetMinimum(0.5827);
   Graph_Graph_graphy10031004->SetMaximum(1.035254);
   Graph_Graph_graphy10031004->SetDirectory(0);
   Graph_Graph_graphy10031004->SetStats(0);
   Graph_Graph_graphy10031004->SetLineWidth(2);
   Graph_Graph_graphy10031004->SetMarkerStyle(20);
   Graph_Graph_graphy10031004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_graphy10031004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_graphy10031004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_graphy10031004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_graphy10031004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_graphy10031004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_graphy10031004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_graphy10031004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_graphy10031004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_graphy10031004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_graphy10031004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_graphy10031004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_graphy10031004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_graphy10031004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_graphy10031004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_graphy10031004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_graphy10031004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_graphy10031004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_graphy10031004);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.5,0.7,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1182;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb #it{p}Pb, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   cany->Modified();
   cany->cd();
   cany->SetSelected(cany);
}


==> figs/RFB_y_Ds.C <==
void RFB_y()
{
//=========Macro generated from canvas: y/
//=========  (Fri Nov 10 14:09:43 2023) by ROOT version 6.22/00
   TCanvas *y = new TCanvas("y", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   y->Range(2.2,0.1052632,4.2,1.947368);
   y->SetFillColor(0);
   y->SetBorderMode(0);
   y->SetBorderSize(2);
   y->SetTickx(1);
   y->SetTicky(1);
   y->SetLeftMargin(0.15);
   y->SetTopMargin(0.08);
   y->SetBottomMargin(0.16);
   y->SetFrameLineWidth(2);
   y->SetFrameBorderMode(0);
   y->SetFrameLineWidth(2);
   y->SetFrameBorderMode(0);
   
   TH1D *RFB_y_stat__3 = new TH1D("RFB_y_stat__3","",3,2.5,4);
   RFB_y_stat__3->SetBinContent(1,0.8541622);
   RFB_y_stat__3->SetBinContent(2,0.7899326);
   RFB_y_stat__3->SetBinContent(3,0.6227668);
   RFB_y_stat__3->SetBinError(1,0.02086463);
   RFB_y_stat__3->SetBinError(2,0.02138117);
   RFB_y_stat__3->SetBinError(3,0.03539693);
   RFB_y_stat__3->SetMinimum(0.4);
   RFB_y_stat__3->SetMaximum(1.8);
   RFB_y_stat__3->SetEntries(2395.167);
   RFB_y_stat__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1182;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   RFB_y_stat__3->SetFillColor(ci);
   RFB_y_stat__3->SetLineWidth(2);
   RFB_y_stat__3->SetMarkerStyle(20);
   RFB_y_stat__3->GetXaxis()->SetTitle("|#it{y}*|");
   RFB_y_stat__3->GetXaxis()->SetNdivisions(505);
   RFB_y_stat__3->GetXaxis()->SetLabelFont(132);
   RFB_y_stat__3->GetXaxis()->SetLabelOffset(0.01);
   RFB_y_stat__3->GetXaxis()->SetLabelSize(0.06);
   RFB_y_stat__3->GetXaxis()->SetTitleSize(0.072);
   RFB_y_stat__3->GetXaxis()->SetTitleOffset(0.95);
   RFB_y_stat__3->GetXaxis()->SetTitleFont(132);
   RFB_y_stat__3->GetYaxis()->SetTitle("#it{R}_{FB}");
   RFB_y_stat__3->GetYaxis()->SetNdivisions(504);
   RFB_y_stat__3->GetYaxis()->SetLabelFont(132);
   RFB_y_stat__3->GetYaxis()->SetLabelOffset(0.015);
   RFB_y_stat__3->GetYaxis()->SetLabelSize(0.06);
   RFB_y_stat__3->GetYaxis()->SetTitleSize(0.072);
   RFB_y_stat__3->GetYaxis()->SetTitleOffset(1);
   RFB_y_stat__3->GetYaxis()->SetTitleFont(132);
   RFB_y_stat__3->GetZaxis()->SetLabelFont(132);
   RFB_y_stat__3->GetZaxis()->SetLabelSize(0.06);
   RFB_y_stat__3->GetZaxis()->SetTitleSize(0.072);
   RFB_y_stat__3->GetZaxis()->SetTitleOffset(1.2);
   RFB_y_stat__3->GetZaxis()->SetTitleFont(132);
   RFB_y_stat__3->Draw(",e");
   
   Double_t Graph0_fx1003[3] = {
   2.75,
   3.25,
   3.75};
   Double_t Graph0_fy1003[3] = {
   0.8541622,
   0.7899326,
   0.6227668};
   Double_t Graph0_fex1003[3] = {
   0.05,
   0.05,
   0.05};
   Double_t Graph0_fey1003[3] = {
   0.118599,
   0.08389245,
   0.07050024};
   TGraphErrors *gre = new TGraphErrors(3,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","Graph",100,2.59,3.91);
   Graph_Graph01003->SetMinimum(0.510217);
   Graph_Graph01003->SetMaximum(1.014811);
   Graph_Graph01003->SetDirectory(0);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   gre->Draw("e2,");
   
   Double_t Graph1_fx3003[3] = {
   2.75,
   3.25,
   3.75};
   Double_t Graph1_fy3003[3] = {
   0.7786705,
   0.7207301,
   0.6637861};
   Double_t Graph1_felx3003[3] = {
   0,
   0,
   0};
   Double_t Graph1_fely3003[3] = {
   0.07220714,
   0.0729825,
   0.06824285};
   Double_t Graph1_fehx3003[3] = {
   0,
   0,
   0};
   Double_t Graph1_fehy3003[3] = {
   0.09501203,
   0.0965511,
   0.09031519};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(3,Graph1_fx3003,Graph1_fy3003,Graph1_felx3003,Graph1_fehx3003,Graph1_fely3003,Graph1_fehy3003);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13003 = new TH1F("Graph_Graph13003","Graph",100,2.65,3.85);
   Graph_Graph13003->SetMinimum(0.5677294);
   Graph_Graph13003->SetMaximum(0.9014965);
   Graph_Graph13003->SetDirectory(0);
   Graph_Graph13003->SetStats(0);
   Graph_Graph13003->SetLineWidth(2);
   Graph_Graph13003->SetMarkerStyle(20);
   Graph_Graph13003->GetXaxis()->SetNdivisions(505);
   Graph_Graph13003->GetXaxis()->SetLabelFont(132);
   Graph_Graph13003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13003->GetXaxis()->SetTitleFont(132);
   Graph_Graph13003->GetYaxis()->SetLabelFont(132);
   Graph_Graph13003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph13003->GetYaxis()->SetTitleFont(132);
   Graph_Graph13003->GetZaxis()->SetLabelFont(132);
   Graph_Graph13003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13003);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3004[3] = {
   2.75,
   3.25,
   3.75};
   Double_t Graph2_fy3004[3] = {
   0.7826284,
   0.7221647,
   0.6601915};
   Double_t Graph2_felx3004[3] = {
   0,
   0,
   0};
   Double_t Graph2_fely3004[3] = {
   0.03846193,
   0.04205046,
   0.04461528};
   Double_t Graph2_fehx3004[3] = {
   0,
   0,
   0};
   Double_t Graph2_fehy3004[3] = {
   0.0224847,
   0.02852865,
   0.03637123};
   grae = new TGraphAsymmErrors(3,Graph2_fx3004,Graph2_fy3004,Graph2_felx3004,Graph2_fehx3004,Graph2_fely3004,Graph2_fehy3004);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = 1183;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1184;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23004 = new TH1F("Graph_Graph23004","Graph",100,2.65,3.85);
   Graph_Graph23004->SetMinimum(0.5966225);
   Graph_Graph23004->SetMaximum(0.8240668);
   Graph_Graph23004->SetDirectory(0);
   Graph_Graph23004->SetStats(0);
   Graph_Graph23004->SetLineWidth(2);
   Graph_Graph23004->SetMarkerStyle(20);
   Graph_Graph23004->GetXaxis()->SetNdivisions(505);
   Graph_Graph23004->GetXaxis()->SetLabelFont(132);
   Graph_Graph23004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23004->GetXaxis()->SetTitleFont(132);
   Graph_Graph23004->GetYaxis()->SetLabelFont(132);
   Graph_Graph23004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23004->GetYaxis()->SetTitleFont(132);
   Graph_Graph23004->GetZaxis()->SetLabelFont(132);
   Graph_Graph23004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23004);
   
   grae->Draw("3,");
   
   TH1D *RFB_y_stat__4 = new TH1D("RFB_y_stat__4","",3,2.5,4);
   RFB_y_stat__4->SetBinContent(1,0.8541622);
   RFB_y_stat__4->SetBinContent(2,0.7899326);
   RFB_y_stat__4->SetBinContent(3,0.6227668);
   RFB_y_stat__4->SetBinError(1,0.02086463);
   RFB_y_stat__4->SetBinError(2,0.02138117);
   RFB_y_stat__4->SetBinError(3,0.03539693);
   RFB_y_stat__4->SetMinimum(0.4);
   RFB_y_stat__4->SetMaximum(1.8);
   RFB_y_stat__4->SetEntries(2395.167);
   RFB_y_stat__4->SetStats(0);

   ci = 1182;
   color = new TColor(ci, 1, 0, 0, " ", 0.3);
   RFB_y_stat__4->SetFillColor(ci);
   RFB_y_stat__4->SetLineWidth(2);
   RFB_y_stat__4->SetMarkerStyle(20);
   RFB_y_stat__4->GetXaxis()->SetTitle("|#it{y}*|");
   RFB_y_stat__4->GetXaxis()->SetNdivisions(505);
   RFB_y_stat__4->GetXaxis()->SetLabelFont(132);
   RFB_y_stat__4->GetXaxis()->SetLabelOffset(0.01);
   RFB_y_stat__4->GetXaxis()->SetLabelSize(0.06);
   RFB_y_stat__4->GetXaxis()->SetTitleSize(0.072);
   RFB_y_stat__4->GetXaxis()->SetTitleOffset(0.95);
   RFB_y_stat__4->GetXaxis()->SetTitleFont(132);
   RFB_y_stat__4->GetYaxis()->SetTitle("#it{R}_{FB}");
   RFB_y_stat__4->GetYaxis()->SetNdivisions(504);
   RFB_y_stat__4->GetYaxis()->SetLabelFont(132);
   RFB_y_stat__4->GetYaxis()->SetLabelOffset(0.015);
   RFB_y_stat__4->GetYaxis()->SetLabelSize(0.06);
   RFB_y_stat__4->GetYaxis()->SetTitleSize(0.072);
   RFB_y_stat__4->GetYaxis()->SetTitleOffset(1);
   RFB_y_stat__4->GetYaxis()->SetTitleFont(132);
   RFB_y_stat__4->GetZaxis()->SetLabelFont(132);
   RFB_y_stat__4->GetZaxis()->SetLabelSize(0.06);
   RFB_y_stat__4->GetZaxis()->SetTitleSize(0.072);
   RFB_y_stat__4->GetZaxis()->SetTitleOffset(1.2);
   RFB_y_stat__4->GetZaxis()->SetTitleFont(132);
   RFB_y_stat__4->Draw("same,e");
   
   Double_t Graph0_fx1004[3] = {
   2.75,
   3.25,
   3.75};
   Double_t Graph0_fy1004[3] = {
   0.8541622,
   0.7899326,
   0.6227668};
   Double_t Graph0_fex1004[3] = {
   0.05,
   0.05,
   0.05};
   Double_t Graph0_fey1004[3] = {
   0.118599,
   0.08389245,
   0.07050024};
   gre = new TGraphErrors(3,Graph0_fx1004,Graph0_fy1004,Graph0_fex1004,Graph0_fey1004);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010031004 = new TH1F("Graph_Graph_Graph010031004","Graph",100,2.59,3.91);
   Graph_Graph_Graph010031004->SetMinimum(0.510217);
   Graph_Graph_Graph010031004->SetMaximum(1.014811);
   Graph_Graph_Graph010031004->SetDirectory(0);
   Graph_Graph_Graph010031004->SetStats(0);
   Graph_Graph_Graph010031004->SetLineWidth(2);
   Graph_Graph_Graph010031004->SetMarkerStyle(20);
   Graph_Graph_Graph010031004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010031004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010031004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010031004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010031004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010031004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010031004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010031004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010031004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010031004);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.5,0.7,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph1","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","nCTEQ15 Rwgt","F");

   ci = 1183;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1184;
   color = new TColor(ci, 0, 1, 1, " ", 0.5);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb #it{p}Pb, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(2.5,1,4,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   y->Modified();
   y->cd();
   y->SetSelected(y);
}


==> figs/RpA_Dp_bwd.C <==
void RpA_Dp_bwd()
{
//=========Macro generated from canvas: pic_bwd/c1
//=========  (Fri Nov 10 00:53:23 2023) by ROOT version 6.22/00
   TCanvas *pic_bwd = new TCanvas("pic_bwd", "c1",200,32,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_bwd->Range(0,0,1,1);
   pic_bwd->SetFillColor(0);
   pic_bwd->SetBorderMode(0);
   pic_bwd->SetBorderSize(2);
   pic_bwd->SetTickx(1);
   pic_bwd->SetTicky(1);
   pic_bwd->SetLeftMargin(0.15);
   pic_bwd->SetTopMargin(0.08);
   pic_bwd->SetBottomMargin(0.16);
   pic_bwd->SetFrameLineWidth(2);
   pic_bwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_bwd_1
   TPad *pic_bwd_1 = new TPad("pic_bwd_1", "pic_bwd_1",0.01,0.51,0.49,0.99);
   pic_bwd_1->Draw();
   pic_bwd_1->cd();
   pic_bwd_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_1->SetFillColor(0);
   pic_bwd_1->SetBorderMode(0);
   pic_bwd_1->SetBorderSize(2);
   pic_bwd_1->SetTickx(1);
   pic_bwd_1->SetTicky(1);
   pic_bwd_1->SetLeftMargin(0.15);
   pic_bwd_1->SetTopMargin(0.08);
   pic_bwd_1->SetBottomMargin(0.16);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1199;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8032487);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.008814631, 0.008814631);
   tgme->SetPointEY(0, 1, 0.1201093, 0.1201093);
   tgme->SetPoint(1, 2.5, 0.7952028);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.002784957, 0.002784957);
   tgme->SetPointEY(1, 1, 0.09274858, 0.09274858);
   tgme->SetPoint(2, 3.5, 0.7685367);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.002329179, 0.002329179);
   tgme->SetPointEY(2, 1, 0.08385341, 0.08385341);
   tgme->SetPoint(3, 4.5, 0.7623346);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002796533, 0.002796533);
   tgme->SetPointEY(3, 1, 0.08001489, 0.08001489);
   tgme->SetPoint(4, 5.5, 0.750162);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.003087171, 0.003087171);
   tgme->SetPointEY(4, 1, 0.07533264, 0.07533264);
   tgme->SetPoint(5, 6.5, 0.7608005);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.007972817, 0.007972817);
   tgme->SetPointEY(5, 1, 0.07423098, 0.07423098);
   tgme->SetPoint(6, 7.5, 0.7760446);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01804338, 0.01804338);
   tgme->SetPointEY(6, 1, 0.07789594, 0.07789594);
   tgme->SetPoint(7, 8.5, 0.7302735);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.008122253, 0.008122253);
   tgme->SetPointEY(7, 1, 0.07921838, 0.07921838);
   tgme->SetPoint(8, 9.5, 0.8431407);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.004925648, 0.004925648);
   tgme->SetPointEY(8, 1, 0.09480636, 0.09480636);
   
   TH1F *Graph_gme_09 = new TH1F("Graph_gme_09","",100,0.1,10.9);
   Graph_gme_09->SetMinimum(0.3);
   Graph_gme_09->SetMaximum(2);
   Graph_gme_09->SetDirectory(0);
   Graph_gme_09->SetStats(0);
   Graph_gme_09->SetLineWidth(2);
   Graph_gme_09->SetMarkerStyle(20);
   Graph_gme_09->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_09->GetXaxis()->SetNdivisions(505);
   Graph_gme_09->GetXaxis()->SetLabelFont(132);
   Graph_gme_09->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_09->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_09->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_09->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_09->GetXaxis()->SetTitleFont(132);
   Graph_gme_09->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_09->GetYaxis()->SetLabelFont(132);
   Graph_gme_09->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_09->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_09->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_09->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_09->GetYaxis()->SetTitleFont(132);
   Graph_gme_09->GetZaxis()->SetLabelFont(132);
   Graph_gme_09->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_09->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_09->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_09->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_09);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3013[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3013[10] = {
   0.7372258,
   0.7761334,
   0.8349287,
   0.8928361,
   0.9417902,
   0.9814821,
   1.012764,
   1.037547,
   1.057137,
   1.072376};
   Double_t Graph0_felx3013[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3013[10] = {
   0.05641862,
   0.05338054,
   0.05018575,
   0.0481007,
   0.04643163,
   0.04453794,
   0.04231021,
   0.03976939,
   0.03712266,
   0.03446524};
   Double_t Graph0_fehx3013[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3013[10] = {
   0.1636854,
   0.1486861,
   0.1269406,
   0.1073653,
   0.09220291,
   0.08082197,
   0.07240844,
   0.065616,
   0.06005531,
   0.05578582};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03013 = new TH1F("Graph_Graph03013","Graph",100,0,10.4);
   Graph_Graph03013->SetMinimum(0.6360717);
   Graph_Graph03013->SetMaximum(1.172897);
   Graph_Graph03013->SetDirectory(0);
   Graph_Graph03013->SetStats(0);
   Graph_Graph03013->SetLineWidth(2);
   Graph_Graph03013->SetMarkerStyle(20);
   Graph_Graph03013->GetXaxis()->SetNdivisions(505);
   Graph_Graph03013->GetXaxis()->SetLabelFont(132);
   Graph_Graph03013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03013->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03013->GetXaxis()->SetTitleFont(132);
   Graph_Graph03013->GetYaxis()->SetLabelFont(132);
   Graph_Graph03013->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03013->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03013->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03013->GetYaxis()->SetTitleFont(132);
   Graph_Graph03013->GetZaxis()->SetLabelFont(132);
   Graph_Graph03013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03013);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3014[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3014[10] = {
   0.769911,
   0.8111801,
   0.8710232,
   0.9271781,
   0.9721997,
   1.00686,
   1.033342,
   1.053395,
   1.06742,
   1.077989};
   Double_t Graph1_felx3014[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3014[10] = {
   0.06105055,
   0.05859839,
   0.05397392,
   0.0491413,
   0.05332837,
   0.05287361,
   0.05056275,
   0.0460602,
   0.040573,
   0.04090202};
   Double_t Graph1_fehx3014[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3014[10] = {
   0.1090445,
   0.08904748,
   0.06312171,
   0.04881374,
   0.04465144,
   0.04198247,
   0.0406832,
   0.0403277,
   0.04285821,
   0.04938575};
   grae = new TGraphAsymmErrors(10,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1200;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1201;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13014 = new TH1F("Graph_Graph13014","Graph",100,0,10.4);
   Graph_Graph13014->SetMinimum(0.667009);
   Graph_Graph13014->SetMaximum(1.169226);
   Graph_Graph13014->SetDirectory(0);
   Graph_Graph13014->SetStats(0);
   Graph_Graph13014->SetLineWidth(2);
   Graph_Graph13014->SetMarkerStyle(20);
   Graph_Graph13014->GetXaxis()->SetNdivisions(505);
   Graph_Graph13014->GetXaxis()->SetLabelFont(132);
   Graph_Graph13014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13014->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13014->GetXaxis()->SetTitleFont(132);
   Graph_Graph13014->GetYaxis()->SetLabelFont(132);
   Graph_Graph13014->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13014->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13014->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13014->GetYaxis()->SetTitleFont(132);
   Graph_Graph13014->GetZaxis()->SetLabelFont(132);
   Graph_Graph13014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13014);
   
   grae->Draw("3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-3.0 < #it{y}* < -2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   ci = 1199;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8032487);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.008814631, 0.008814631);
   tgme->SetPointEY(0, 1, 0.1201093, 0.1201093);
   tgme->SetPoint(1, 2.5, 0.7952028);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.002784957, 0.002784957);
   tgme->SetPointEY(1, 1, 0.09274858, 0.09274858);
   tgme->SetPoint(2, 3.5, 0.7685367);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.002329179, 0.002329179);
   tgme->SetPointEY(2, 1, 0.08385341, 0.08385341);
   tgme->SetPoint(3, 4.5, 0.7623346);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002796533, 0.002796533);
   tgme->SetPointEY(3, 1, 0.08001489, 0.08001489);
   tgme->SetPoint(4, 5.5, 0.750162);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.003087171, 0.003087171);
   tgme->SetPointEY(4, 1, 0.07533264, 0.07533264);
   tgme->SetPoint(5, 6.5, 0.7608005);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.007972817, 0.007972817);
   tgme->SetPointEY(5, 1, 0.07423098, 0.07423098);
   tgme->SetPoint(6, 7.5, 0.7760446);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01804338, 0.01804338);
   tgme->SetPointEY(6, 1, 0.07789594, 0.07789594);
   tgme->SetPoint(7, 8.5, 0.7302735);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.008122253, 0.008122253);
   tgme->SetPointEY(7, 1, 0.07921838, 0.07921838);
   tgme->SetPoint(8, 9.5, 0.8431407);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.004925648, 0.004925648);
   tgme->SetPointEY(8, 1, 0.09480636, 0.09480636);
   
   TH1F *Graph_Graph_gme_0910 = new TH1F("Graph_Graph_gme_0910","",100,0.1,10.9);
   Graph_Graph_gme_0910->SetMinimum(0.3);
   Graph_Graph_gme_0910->SetMaximum(2);
   Graph_Graph_gme_0910->SetDirectory(0);
   Graph_Graph_gme_0910->SetStats(0);
   Graph_Graph_gme_0910->SetLineWidth(2);
   Graph_Graph_gme_0910->SetMarkerStyle(20);
   Graph_Graph_gme_0910->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_0910->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_0910->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_0910->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_0910->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_0910->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_0910);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_1->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_2
   TPad *pic_bwd_2 = new TPad("pic_bwd_2", "pic_bwd_2",0.51,0.51,0.99,0.99);
   pic_bwd_2->Draw();
   pic_bwd_2->cd();
   pic_bwd_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_2->SetFillColor(0);
   pic_bwd_2->SetBorderMode(0);
   pic_bwd_2->SetBorderSize(2);
   pic_bwd_2->SetTickx(1);
   pic_bwd_2->SetTicky(1);
   pic_bwd_2->SetLeftMargin(0.15);
   pic_bwd_2->SetTopMargin(0.08);
   pic_bwd_2->SetBottomMargin(0.16);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1202;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7476153);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.00317784, 0.00317784);
   tgme->SetPointEY(0, 1, 0.09062241, 0.09062241);
   tgme->SetPoint(1, 2.5, 0.8462151);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001586092, 0.001586092);
   tgme->SetPointEY(1, 1, 0.08963028, 0.08963028);
   tgme->SetPoint(2, 3.5, 0.8420509);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001455732, 0.001455732);
   tgme->SetPointEY(2, 1, 0.08052333, 0.08052333);
   tgme->SetPoint(3, 4.5, 0.8453981);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002086031, 0.002086031);
   tgme->SetPointEY(3, 1, 0.07832571, 0.07832571);
   tgme->SetPoint(4, 5.5, 0.8191122);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001541832, 0.001541832);
   tgme->SetPointEY(4, 1, 0.07566415, 0.07566415);
   tgme->SetPoint(5, 6.5, 0.7966295);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.001872741, 0.001872741);
   tgme->SetPointEY(5, 1, 0.07730644, 0.07730644);
   tgme->SetPoint(6, 7.5, 0.8028479);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005575793, 0.005575793);
   tgme->SetPointEY(6, 1, 0.08382212, 0.08382212);
   tgme->SetPoint(7, 8.5, 0.7802403);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.00406858, 0.00406858);
   tgme->SetPointEY(7, 1, 0.09231542, 0.09231542);
   tgme->SetPoint(8, 9.5, 0.8386513);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.008622303, 0.008622303);
   tgme->SetPointEY(8, 1, 0.1044852, 0.1044852);
   
   TH1F *Graph_gme_111 = new TH1F("Graph_gme_111","",100,0.1,10.9);
   Graph_gme_111->SetMinimum(0.3);
   Graph_gme_111->SetMaximum(2);
   Graph_gme_111->SetDirectory(0);
   Graph_gme_111->SetStats(0);
   Graph_gme_111->SetLineWidth(2);
   Graph_gme_111->SetMarkerStyle(20);
   Graph_gme_111->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_111->GetXaxis()->SetNdivisions(505);
   Graph_gme_111->GetXaxis()->SetLabelFont(132);
   Graph_gme_111->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_111->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_111->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_111->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_111->GetXaxis()->SetTitleFont(132);
   Graph_gme_111->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_111->GetYaxis()->SetLabelFont(132);
   Graph_gme_111->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_111->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_111->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_111->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_111->GetYaxis()->SetTitleFont(132);
   Graph_gme_111->GetZaxis()->SetLabelFont(132);
   Graph_gme_111->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_111->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_111->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_111->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_111);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3015[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3015[10] = {
   0.8021081,
   0.8464914,
   0.911088,
   0.9717346,
   1.019844,
   1.055956,
   1.081605,
   1.099394,
   1.111181,
   1.118662};
   Double_t Graph0_felx3015[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3015[10] = {
   0.05637622,
   0.05521488,
   0.05397562,
   0.05199279,
   0.04863477,
   0.04422342,
   0.03953286,
   0.03514544,
   0.03169094,
   0.02964031};
   Double_t Graph0_fehx3015[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3015[10] = {
   0.1560289,
   0.1407414,
   0.1185677,
   0.09790408,
   0.0815147,
   0.06892224,
   0.05994477,
   0.05371931,
   0.04986215,
   0.04769321};
   grae = new TGraphAsymmErrors(10,Graph0_fx3015,Graph0_fy3015,Graph0_felx3015,Graph0_fehx3015,Graph0_fely3015,Graph0_fehy3015);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03015 = new TH1F("Graph_Graph03015","Graph",100,0,10.4);
   Graph_Graph03015->SetMinimum(0.7036695);
   Graph_Graph03015->SetMaximum(1.208418);
   Graph_Graph03015->SetDirectory(0);
   Graph_Graph03015->SetStats(0);
   Graph_Graph03015->SetLineWidth(2);
   Graph_Graph03015->SetMarkerStyle(20);
   Graph_Graph03015->GetXaxis()->SetNdivisions(505);
   Graph_Graph03015->GetXaxis()->SetLabelFont(132);
   Graph_Graph03015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03015->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03015->GetXaxis()->SetTitleFont(132);
   Graph_Graph03015->GetYaxis()->SetLabelFont(132);
   Graph_Graph03015->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03015->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03015->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03015->GetYaxis()->SetTitleFont(132);
   Graph_Graph03015->GetZaxis()->SetLabelFont(132);
   Graph_Graph03015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03015);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3016[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3016[10] = {
   0.8410503,
   0.8854359,
   0.947128,
   1.001529,
   1.041875,
   1.070257,
   1.089565,
   1.102162,
   1.108905,
   1.112259};
   Double_t Graph1_felx3016[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3016[10] = {
   0.06220281,
   0.05846634,
   0.05271084,
   0.05264209,
   0.05117669,
   0.04655966,
   0.04747098,
   0.04822911,
   0.04828402,
   0.04777726};
   Double_t Graph1_fehx3016[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3016[10] = {
   0.08747677,
   0.0704768,
   0.05271078,
   0.04820691,
   0.046396,
   0.04708861,
   0.05420736,
   0.0616705,
   0.06924601,
   0.07550264};
   grae = new TGraphAsymmErrors(10,Graph1_fx3016,Graph1_fy3016,Graph1_felx3016,Graph1_fehx3016,Graph1_fely3016,Graph1_fehy3016);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1203;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1204;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13016 = new TH1F("Graph_Graph13016","Graph",100,0,10.4);
   Graph_Graph13016->SetMinimum(0.737956);
   Graph_Graph13016->SetMaximum(1.228653);
   Graph_Graph13016->SetDirectory(0);
   Graph_Graph13016->SetStats(0);
   Graph_Graph13016->SetLineWidth(2);
   Graph_Graph13016->SetMarkerStyle(20);
   Graph_Graph13016->GetXaxis()->SetNdivisions(505);
   Graph_Graph13016->GetXaxis()->SetLabelFont(132);
   Graph_Graph13016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13016->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13016->GetXaxis()->SetTitleFont(132);
   Graph_Graph13016->GetYaxis()->SetLabelFont(132);
   Graph_Graph13016->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13016->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13016->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13016->GetYaxis()->SetTitleFont(132);
   Graph_Graph13016->GetZaxis()->SetLabelFont(132);
   Graph_Graph13016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13016);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-3.5 < #it{y}* < -3.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1202;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7476153);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.00317784, 0.00317784);
   tgme->SetPointEY(0, 1, 0.09062241, 0.09062241);
   tgme->SetPoint(1, 2.5, 0.8462151);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001586092, 0.001586092);
   tgme->SetPointEY(1, 1, 0.08963028, 0.08963028);
   tgme->SetPoint(2, 3.5, 0.8420509);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001455732, 0.001455732);
   tgme->SetPointEY(2, 1, 0.08052333, 0.08052333);
   tgme->SetPoint(3, 4.5, 0.8453981);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002086031, 0.002086031);
   tgme->SetPointEY(3, 1, 0.07832571, 0.07832571);
   tgme->SetPoint(4, 5.5, 0.8191122);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001541832, 0.001541832);
   tgme->SetPointEY(4, 1, 0.07566415, 0.07566415);
   tgme->SetPoint(5, 6.5, 0.7966295);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.001872741, 0.001872741);
   tgme->SetPointEY(5, 1, 0.07730644, 0.07730644);
   tgme->SetPoint(6, 7.5, 0.8028479);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005575793, 0.005575793);
   tgme->SetPointEY(6, 1, 0.08382212, 0.08382212);
   tgme->SetPoint(7, 8.5, 0.7802403);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.00406858, 0.00406858);
   tgme->SetPointEY(7, 1, 0.09231542, 0.09231542);
   tgme->SetPoint(8, 9.5, 0.8386513);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.008622303, 0.008622303);
   tgme->SetPointEY(8, 1, 0.1044852, 0.1044852);
   
   TH1F *Graph_Graph_gme_11112 = new TH1F("Graph_Graph_gme_11112","",100,0.1,10.9);
   Graph_Graph_gme_11112->SetMinimum(0.3);
   Graph_Graph_gme_11112->SetMaximum(2);
   Graph_Graph_gme_11112->SetDirectory(0);
   Graph_Graph_gme_11112->SetStats(0);
   Graph_Graph_gme_11112->SetLineWidth(2);
   Graph_Graph_gme_11112->SetMarkerStyle(20);
   Graph_Graph_gme_11112->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_11112->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_11112->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_11112->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_11112->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_11112->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_11112);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_2->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_3
   TPad *pic_bwd_3 = new TPad("pic_bwd_3", "pic_bwd_3",0.01,0.01,0.49,0.49);
   pic_bwd_3->Draw();
   pic_bwd_3->cd();
   pic_bwd_3->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_3->SetFillColor(0);
   pic_bwd_3->SetBorderMode(0);
   pic_bwd_3->SetBorderSize(2);
   pic_bwd_3->SetTickx(1);
   pic_bwd_3->SetTicky(1);
   pic_bwd_3->SetLeftMargin(0.15);
   pic_bwd_3->SetTopMargin(0.08);
   pic_bwd_3->SetBottomMargin(0.16);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1205;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8403444);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003170295, 0.003170295);
   tgme->SetPointEY(0, 1, 0.08964535, 0.08964535);
   tgme->SetPoint(1, 2.5, 0.8741519);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.00152285, 0.00152285);
   tgme->SetPointEY(1, 1, 0.08374819, 0.08374819);
   tgme->SetPoint(2, 3.5, 0.8591525);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001567718, 0.001567718);
   tgme->SetPointEY(2, 1, 0.08061862, 0.08061862);
   tgme->SetPoint(3, 4.5, 0.8703832);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002599296, 0.002599296);
   tgme->SetPointEY(3, 1, 0.08853807, 0.08853807);
   tgme->SetPoint(4, 5.5, 0.8518547);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.004629146, 0.004629146);
   tgme->SetPointEY(4, 1, 0.08555015, 0.08555015);
   tgme->SetPoint(5, 6.5, 0.8433917);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.001992725, 0.001992725);
   tgme->SetPointEY(5, 1, 0.09932376, 0.09932376);
   tgme->SetPoint(6, 7.5, 0.8274983);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005197748, 0.005197748);
   tgme->SetPointEY(6, 1, 0.1000714, 0.1000714);
   tgme->SetPoint(7, 8.5, 0.7773605);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.009417965, 0.009417965);
   tgme->SetPointEY(7, 1, 0.1036694, 0.1036694);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_213 = new TH1F("Graph_gme_213","",100,0.1,10.9);
   Graph_gme_213->SetMinimum(0.3);
   Graph_gme_213->SetMaximum(2);
   Graph_gme_213->SetDirectory(0);
   Graph_gme_213->SetStats(0);
   Graph_gme_213->SetLineWidth(2);
   Graph_gme_213->SetMarkerStyle(20);
   Graph_gme_213->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_213->GetXaxis()->SetNdivisions(505);
   Graph_gme_213->GetXaxis()->SetLabelFont(132);
   Graph_gme_213->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_213->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_213->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_213->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_213->GetXaxis()->SetTitleFont(132);
   Graph_gme_213->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_213->GetYaxis()->SetLabelFont(132);
   Graph_gme_213->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_213->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_213->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_213->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_213->GetYaxis()->SetTitleFont(132);
   Graph_gme_213->GetZaxis()->SetLabelFont(132);
   Graph_gme_213->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_213->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_213->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_213->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_213);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3017[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3017[10] = {
   0.8908798,
   0.9388456,
   1.004556,
   1.059944,
   1.097948,
   1.120782,
   1.132135,
   1.13563,
   1.134219,
   1.129971};
   Double_t Graph0_felx3017[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3017[10] = {
   0.0606906,
   0.06019546,
   0.0574983,
   0.05146285,
   0.04383379,
   0.03717224,
   0.03359386,
   0.03329362,
   0.03498003,
   0.03773064};
   Double_t Graph0_fehx3017[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3017[10] = {
   0.1400084,
   0.1233681,
   0.09892729,
   0.07670238,
   0.06065872,
   0.05101108,
   0.04710237,
   0.04656402,
   0.04811401,
   0.05046209};
   grae = new TGraphAsymmErrors(10,Graph0_fx3017,Graph0_fy3017,Graph0_felx3017,Graph0_fehx3017,Graph0_fely3017,Graph0_fehy3017);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03017 = new TH1F("Graph_Graph03017","Graph",100,0,10.4);
   Graph_Graph03017->SetMinimum(0.7949748);
   Graph_Graph03017->SetMaximum(1.217548);
   Graph_Graph03017->SetDirectory(0);
   Graph_Graph03017->SetStats(0);
   Graph_Graph03017->SetLineWidth(2);
   Graph_Graph03017->SetMarkerStyle(20);
   Graph_Graph03017->GetXaxis()->SetNdivisions(505);
   Graph_Graph03017->GetXaxis()->SetLabelFont(132);
   Graph_Graph03017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03017->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03017->GetXaxis()->SetTitleFont(132);
   Graph_Graph03017->GetYaxis()->SetLabelFont(132);
   Graph_Graph03017->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03017->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03017->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03017->GetYaxis()->SetTitleFont(132);
   Graph_Graph03017->GetZaxis()->SetLabelFont(132);
   Graph_Graph03017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03017);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3018[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3018[10] = {
   0.9302127,
   0.9742648,
   1.031341,
   1.076129,
   1.10447,
   1.119797,
   1.126412,
   1.127122,
   1.122327,
   1.11602};
   Double_t Graph1_felx3018[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3018[10] = {
   0.05985667,
   0.05608518,
   0.05298902,
   0.0534639,
   0.05550809,
   0.05650778,
   0.05573252,
   0.05331089,
   0.0494529,
   0.04579869};
   Double_t Graph1_fehx3018[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3018[10] = {
   0.06722055,
   0.05771076,
   0.05298902,
   0.05477795,
   0.0630765,
   0.07208702,
   0.07914927,
   0.08437562,
   0.08890967,
   0.09164511};
   grae = new TGraphAsymmErrors(10,Graph1_fx3018,Graph1_fy3018,Graph1_felx3018,Graph1_fehx3018,Graph1_fely3018,Graph1_fehy3018);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1206;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1207;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13018 = new TH1F("Graph_Graph13018","Graph",100,0,10.4);
   Graph_Graph13018->SetMinimum(0.8362418);
   Graph_Graph13018->SetMaximum(1.245612);
   Graph_Graph13018->SetDirectory(0);
   Graph_Graph13018->SetStats(0);
   Graph_Graph13018->SetLineWidth(2);
   Graph_Graph13018->SetMarkerStyle(20);
   Graph_Graph13018->GetXaxis()->SetNdivisions(505);
   Graph_Graph13018->GetXaxis()->SetLabelFont(132);
   Graph_Graph13018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13018->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13018->GetXaxis()->SetTitleFont(132);
   Graph_Graph13018->GetYaxis()->SetLabelFont(132);
   Graph_Graph13018->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13018->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13018->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13018->GetYaxis()->SetTitleFont(132);
   Graph_Graph13018->GetZaxis()->SetLabelFont(132);
   Graph_Graph13018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13018);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.0 < #it{y}* < -3.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1205;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8403444);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003170295, 0.003170295);
   tgme->SetPointEY(0, 1, 0.08964535, 0.08964535);
   tgme->SetPoint(1, 2.5, 0.8741519);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.00152285, 0.00152285);
   tgme->SetPointEY(1, 1, 0.08374819, 0.08374819);
   tgme->SetPoint(2, 3.5, 0.8591525);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001567718, 0.001567718);
   tgme->SetPointEY(2, 1, 0.08061862, 0.08061862);
   tgme->SetPoint(3, 4.5, 0.8703832);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002599296, 0.002599296);
   tgme->SetPointEY(3, 1, 0.08853807, 0.08853807);
   tgme->SetPoint(4, 5.5, 0.8518547);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.004629146, 0.004629146);
   tgme->SetPointEY(4, 1, 0.08555015, 0.08555015);
   tgme->SetPoint(5, 6.5, 0.8433917);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.001992725, 0.001992725);
   tgme->SetPointEY(5, 1, 0.09932376, 0.09932376);
   tgme->SetPoint(6, 7.5, 0.8274983);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005197748, 0.005197748);
   tgme->SetPointEY(6, 1, 0.1000714, 0.1000714);
   tgme->SetPoint(7, 8.5, 0.7773605);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.009417965, 0.009417965);
   tgme->SetPointEY(7, 1, 0.1036694, 0.1036694);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_21314 = new TH1F("Graph_Graph_gme_21314","",100,0.1,10.9);
   Graph_Graph_gme_21314->SetMinimum(0.3);
   Graph_Graph_gme_21314->SetMaximum(2);
   Graph_Graph_gme_21314->SetDirectory(0);
   Graph_Graph_gme_21314->SetStats(0);
   Graph_Graph_gme_21314->SetLineWidth(2);
   Graph_Graph_gme_21314->SetMarkerStyle(20);
   Graph_Graph_gme_21314->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_21314->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_21314->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_21314->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_21314->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_21314->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_21314);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_3->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_4
   TPad *pic_bwd_4 = new TPad("pic_bwd_4", "pic_bwd_4",0.51,0.01,0.99,0.49);
   pic_bwd_4->Draw();
   pic_bwd_4->cd();
   pic_bwd_4->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_4->SetFillColor(0);
   pic_bwd_4->SetBorderMode(0);
   pic_bwd_4->SetBorderSize(2);
   pic_bwd_4->SetTickx(1);
   pic_bwd_4->SetTicky(1);
   pic_bwd_4->SetLeftMargin(0.15);
   pic_bwd_4->SetTopMargin(0.08);
   pic_bwd_4->SetBottomMargin(0.16);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1208;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.865777);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.01240775, 0.01240775);
   tgme->SetPointEY(0, 1, 0.09792187, 0.09792187);
   tgme->SetPoint(1, 2.5, 0.9271332);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.002418521, 0.002418521);
   tgme->SetPointEY(1, 1, 0.0857444, 0.0857444);
   tgme->SetPoint(2, 3.5, 0.9240616);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.002789609, 0.002789609);
   tgme->SetPointEY(2, 1, 0.09155421, 0.09155421);
   tgme->SetPoint(3, 4.5, 0.9108839);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.003453001, 0.003453001);
   tgme->SetPointEY(3, 1, 0.1068826, 0.1068826);
   tgme->SetPoint(4, 5.5, 0.881306);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.004289874, 0.004289874);
   tgme->SetPointEY(4, 1, 0.1401692, 0.1401692);
   tgme->SetPoint(5, 6.5, 0.9188213);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.007814026, 0.007814026);
   tgme->SetPointEY(5, 1, 0.1534196, 0.1534196);
   tgme->SetPoint(6, 7.5, 0);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0, 0);
   tgme->SetPointEY(6, 1, 0, 0);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_315 = new TH1F("Graph_gme_315","",100,0.1,10.9);
   Graph_gme_315->SetMinimum(0.3);
   Graph_gme_315->SetMaximum(2);
   Graph_gme_315->SetDirectory(0);
   Graph_gme_315->SetStats(0);
   Graph_gme_315->SetLineWidth(2);
   Graph_gme_315->SetMarkerStyle(20);
   Graph_gme_315->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_315->GetXaxis()->SetNdivisions(505);
   Graph_gme_315->GetXaxis()->SetLabelFont(132);
   Graph_gme_315->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_315->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_315->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_315->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_315->GetXaxis()->SetTitleFont(132);
   Graph_gme_315->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_315->GetYaxis()->SetLabelFont(132);
   Graph_gme_315->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_315->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_315->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_315->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_315->GetYaxis()->SetTitleFont(132);
   Graph_gme_315->GetZaxis()->SetLabelFont(132);
   Graph_gme_315->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_315->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_315->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_315->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_315);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3019[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3019[10] = {
   0.9986816,
   1.043999,
   1.098495,
   1.13366,
   1.147724,
   1.147217,
   1.1386,
   1.126535,
   1.114107,
   1.101601};
   Double_t Graph0_felx3019[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3019[10] = {
   0.06503638,
   0.06138569,
   0.05240287,
   0.04215523,
   0.03773304,
   0.03970607,
   0.04353864,
   0.04649204,
   0.04831324,
   0.04941261};
   Double_t Graph0_fehx3019[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3019[10] = {
   0.1108778,
   0.09204772,
   0.06700097,
   0.05054699,
   0.04495563,
   0.04790712,
   0.05246617,
   0.05656701,
   0.05913271,
   0.06086919};
   grae = new TGraphAsymmErrors(10,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03019 = new TH1F("Graph_Graph03019","Graph",100,0,10.4);
   Graph_Graph03019->SetMinimum(0.9074973);
   Graph_Graph03019->SetMaximum(1.221272);
   Graph_Graph03019->SetDirectory(0);
   Graph_Graph03019->SetStats(0);
   Graph_Graph03019->SetLineWidth(2);
   Graph_Graph03019->SetMarkerStyle(20);
   Graph_Graph03019->GetXaxis()->SetNdivisions(505);
   Graph_Graph03019->GetXaxis()->SetLabelFont(132);
   Graph_Graph03019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03019->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03019->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03019->GetXaxis()->SetTitleFont(132);
   Graph_Graph03019->GetYaxis()->SetLabelFont(132);
   Graph_Graph03019->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03019->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03019->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03019->GetYaxis()->SetTitleFont(132);
   Graph_Graph03019->GetZaxis()->SetLabelFont(132);
   Graph_Graph03019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03019);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3020[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3020[10] = {
   1.027753,
   1.065155,
   1.10757,
   1.13277,
   1.140504,
   1.136776,
   1.125701,
   1.110408,
   1.091702,
   1.07292};
   Double_t Graph1_felx3020[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3020[10] = {
   0.05889362,
   0.05942311,
   0.06305765,
   0.06583949,
   0.06407657,
   0.05843306,
   0.05090226,
   0.04426818,
   0.04115421,
   0.04279449};
   Double_t Graph1_fehx3020[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3020[10] = {
   0.06034281,
   0.06112329,
   0.06739425,
   0.07693408,
   0.08439092,
   0.08854241,
   0.0919745,
   0.09586952,
   0.1024555,
   0.1085076};
   grae = new TGraphAsymmErrors(10,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1209;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1210;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13020 = new TH1F("Graph_Graph13020","Graph",100,0,10.4);
   Graph_Graph13020->SetMinimum(0.9432139);
   Graph_Graph13020->SetMaximum(1.250964);
   Graph_Graph13020->SetDirectory(0);
   Graph_Graph13020->SetStats(0);
   Graph_Graph13020->SetLineWidth(2);
   Graph_Graph13020->SetMarkerStyle(20);
   Graph_Graph13020->GetXaxis()->SetNdivisions(505);
   Graph_Graph13020->GetXaxis()->SetLabelFont(132);
   Graph_Graph13020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13020->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13020->GetXaxis()->SetTitleFont(132);
   Graph_Graph13020->GetYaxis()->SetLabelFont(132);
   Graph_Graph13020->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13020->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13020->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13020->GetYaxis()->SetTitleFont(132);
   Graph_Graph13020->GetZaxis()->SetLabelFont(132);
   Graph_Graph13020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13020);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.5 < #it{y}* < -4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1208;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.865777);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.01240775, 0.01240775);
   tgme->SetPointEY(0, 1, 0.09792187, 0.09792187);
   tgme->SetPoint(1, 2.5, 0.9271332);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.002418521, 0.002418521);
   tgme->SetPointEY(1, 1, 0.0857444, 0.0857444);
   tgme->SetPoint(2, 3.5, 0.9240616);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.002789609, 0.002789609);
   tgme->SetPointEY(2, 1, 0.09155421, 0.09155421);
   tgme->SetPoint(3, 4.5, 0.9108839);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.003453001, 0.003453001);
   tgme->SetPointEY(3, 1, 0.1068826, 0.1068826);
   tgme->SetPoint(4, 5.5, 0.881306);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.004289874, 0.004289874);
   tgme->SetPointEY(4, 1, 0.1401692, 0.1401692);
   tgme->SetPoint(5, 6.5, 0.9188213);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.007814026, 0.007814026);
   tgme->SetPointEY(5, 1, 0.1534196, 0.1534196);
   tgme->SetPoint(6, 7.5, 0);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0, 0);
   tgme->SetPointEY(6, 1, 0, 0);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_31516 = new TH1F("Graph_Graph_gme_31516","",100,0.1,10.9);
   Graph_Graph_gme_31516->SetMinimum(0.3);
   Graph_Graph_gme_31516->SetMaximum(2);
   Graph_Graph_gme_31516->SetDirectory(0);
   Graph_Graph_gme_31516->SetStats(0);
   Graph_Graph_gme_31516->SetLineWidth(2);
   Graph_Graph_gme_31516->SetMarkerStyle(20);
   Graph_Graph_gme_31516->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_31516->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_31516->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_31516->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_31516->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_31516->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_31516);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_4->Modified();
   pic_bwd->cd();
   pic_bwd->Modified();
   pic_bwd->cd();
   pic_bwd->SetSelected(pic_bwd);
}


==> figs/RpA_Dp_fwd.C <==
void RpA_Dp_fwd()
{
//=========Macro generated from canvas: pic_fwd/c1
//=========  (Fri Nov 10 00:49:18 2023) by ROOT version 6.22/00
   TCanvas *pic_fwd = new TCanvas("pic_fwd", "c1",200,32,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_fwd->Range(0,0,1,1);
   pic_fwd->SetFillColor(0);
   pic_fwd->SetBorderMode(0);
   pic_fwd->SetBorderSize(2);
   pic_fwd->SetTickx(1);
   pic_fwd->SetTicky(1);
   pic_fwd->SetLeftMargin(0.15);
   pic_fwd->SetTopMargin(0.08);
   pic_fwd->SetBottomMargin(0.16);
   pic_fwd->SetFrameLineWidth(2);
   pic_fwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_fwd_1
   TPad *pic_fwd_1 = new TPad("pic_fwd_1", "pic_fwd_1",0.01,0.51,0.49,0.99);
   pic_fwd_1->Draw();
   pic_fwd_1->cd();
   pic_fwd_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_1->SetFillColor(0);
   pic_fwd_1->SetBorderMode(0);
   pic_fwd_1->SetBorderSize(2);
   pic_fwd_1->SetTickx(1);
   pic_fwd_1->SetTicky(1);
   pic_fwd_1->SetLeftMargin(0.15);
   pic_fwd_1->SetTopMargin(0.08);
   pic_fwd_1->SetBottomMargin(0.16);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.740876);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003815438, 0.003815438);
   tgme->SetPointEY(0, 1, 0.09078738, 0.09078738);
   tgme->SetPoint(1, 2.5, 0.7870279);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001595278, 0.001595278);
   tgme->SetPointEY(1, 1, 0.07094731, 0.07094731);
   tgme->SetPoint(2, 3.5, 0.7930956);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001738255, 0.001738255);
   tgme->SetPointEY(2, 1, 0.06346252, 0.06346252);
   tgme->SetPoint(3, 4.5, 0.7415242);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001121061, 0.001121061);
   tgme->SetPointEY(3, 1, 0.06743204, 0.06743204);
   tgme->SetPoint(4, 5.5, 0.7757041);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.00245032, 0.00245032);
   tgme->SetPointEY(4, 1, 0.05669742, 0.05669742);
   tgme->SetPoint(5, 6.5, 0.7863271);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.00406188, 0.00406188);
   tgme->SetPointEY(5, 1, 0.0622998, 0.0622998);
   tgme->SetPoint(6, 7.5, 0.7814918);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.004907322, 0.004907322);
   tgme->SetPointEY(6, 1, 0.05611763, 0.05611763);
   tgme->SetPoint(7, 8.5, 0.767574);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.005087574, 0.005087574);
   tgme->SetPointEY(7, 1, 0.05663262, 0.05663262);
   tgme->SetPoint(8, 9.5, 0.9585);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.007916125, 0.007916125);
   tgme->SetPointEY(8, 1, 0.07151545, 0.07151545);
   
   TH1F *Graph_gme_01 = new TH1F("Graph_gme_01","",100,0.1,10.9);
   Graph_gme_01->SetMinimum(0.3);
   Graph_gme_01->SetMaximum(2);
   Graph_gme_01->SetDirectory(0);
   Graph_gme_01->SetStats(0);
   Graph_gme_01->SetLineWidth(2);
   Graph_gme_01->SetMarkerStyle(20);
   Graph_gme_01->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_01->GetXaxis()->SetNdivisions(505);
   Graph_gme_01->GetXaxis()->SetLabelFont(132);
   Graph_gme_01->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_01->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_01->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_01->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_01->GetXaxis()->SetTitleFont(132);
   Graph_gme_01->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_01->GetYaxis()->SetLabelFont(132);
   Graph_gme_01->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_01->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_01->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_01->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_01->GetYaxis()->SetTitleFont(132);
   Graph_gme_01->GetZaxis()->SetLabelFont(132);
   Graph_gme_01->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_01->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_01->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_01->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_01);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3001[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3001[10] = {
   0.6605768,
   0.6728823,
   0.6929433,
   0.7142934,
   0.7336884,
   0.7504111,
   0.7646566,
   0.7769375,
   0.7873784,
   0.7963099};
   Double_t Graph0_felx3001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[10] = {
   0.04973453,
   0.04821182,
   0.04570981,
   0.04654116,
   0.05065842,
   0.05299018,
   0.05433082,
   0.05499413,
   0.05510051,
   0.05481926};
   Double_t Graph0_fehx3001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[10] = {
   0.07257734,
   0.06647084,
   0.05651323,
   0.04646148,
   0.04079593,
   0.03887965,
   0.0372955,
   0.03597695,
   0.03485961,
   0.03394211};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,10.4);
   Graph_Graph03001->SetMinimum(0.5889012);
   Graph_Graph03001->SetMaximum(0.852193);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3002[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3002[10] = {
   0.6365437,
   0.6547538,
   0.6826845,
   0.710562,
   0.7345304,
   0.7542982,
   0.7707388,
   0.7847707,
   0.7944432,
   0.8030687};
   Double_t Graph1_felx3002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[10] = {
   0.03224769,
   0.03220769,
   0.03205789,
   0.03543203,
   0.04475257,
   0.05105464,
   0.05542686,
   0.05884584,
   0.05997743,
   0.06103553};
   Double_t Graph1_fehx3002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[10] = {
   0.08320748,
   0.07191586,
   0.05500323,
   0.03909862,
   0.03138194,
   0.03096133,
   0.03054493,
   0.03015378,
   0.0297167,
   0.02933973};
   grae = new TGraphAsymmErrors(10,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,10.4);
   Graph_Graph13002->SetMinimum(0.5814847);
   Graph_Graph13002->SetMaximum(0.8552196);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3003[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t Graph2_fy3003[11] = {
   0.541112,
   0.560347,
   0.5988395,
   0.6422175,
   0.674657,
   0.7080095,
   0.7506065,
   0.7909555,
   0.8198645,
   0.8330055,
   0.8339535};
   Double_t Graph2_felx3003[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[11] = {
   0.083035,
   0.091673,
   0.0913325,
   0.0913865,
   0.083508,
   0.0809785,
   0.0769705,
   0.0627305,
   0.0433845,
   0.0278835,
   0.0182785};
   Double_t Graph2_fehx3003[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[11] = {
   0.083035,
   0.091673,
   0.0913325,
   0.0913865,
   0.083508,
   0.0809785,
   0.0769705,
   0.0627305,
   0.0433845,
   0.0278835,
   0.0182785};
   grae = new TGraphAsymmErrors(11,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23003 = new TH1F("Graph_Graph23003","Graph",100,0,5.49);
   Graph_Graph23003->SetMinimum(0.4175598);
   Graph_Graph23003->SetMaximum(0.9037662);
   Graph_Graph23003->SetDirectory(0);
   Graph_Graph23003->SetStats(0);
   Graph_Graph23003->SetLineWidth(2);
   Graph_Graph23003->SetMarkerStyle(20);
   Graph_Graph23003->GetXaxis()->SetNdivisions(505);
   Graph_Graph23003->GetXaxis()->SetLabelFont(132);
   Graph_Graph23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph23003->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetXaxis()->SetTitleFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph23003->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph23003->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph23003->GetYaxis()->SetTitleFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23003);
   
   grae->Draw("e3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.0 < #it{y}* < 2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.740876);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003815438, 0.003815438);
   tgme->SetPointEY(0, 1, 0.09078738, 0.09078738);
   tgme->SetPoint(1, 2.5, 0.7870279);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001595278, 0.001595278);
   tgme->SetPointEY(1, 1, 0.07094731, 0.07094731);
   tgme->SetPoint(2, 3.5, 0.7930956);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001738255, 0.001738255);
   tgme->SetPointEY(2, 1, 0.06346252, 0.06346252);
   tgme->SetPoint(3, 4.5, 0.7415242);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001121061, 0.001121061);
   tgme->SetPointEY(3, 1, 0.06743204, 0.06743204);
   tgme->SetPoint(4, 5.5, 0.7757041);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.00245032, 0.00245032);
   tgme->SetPointEY(4, 1, 0.05669742, 0.05669742);
   tgme->SetPoint(5, 6.5, 0.7863271);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.00406188, 0.00406188);
   tgme->SetPointEY(5, 1, 0.0622998, 0.0622998);
   tgme->SetPoint(6, 7.5, 0.7814918);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.004907322, 0.004907322);
   tgme->SetPointEY(6, 1, 0.05611763, 0.05611763);
   tgme->SetPoint(7, 8.5, 0.767574);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.005087574, 0.005087574);
   tgme->SetPointEY(7, 1, 0.05663262, 0.05663262);
   tgme->SetPoint(8, 9.5, 0.9585);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.007916125, 0.007916125);
   tgme->SetPointEY(8, 1, 0.07151545, 0.07151545);
   
   TH1F *Graph_Graph_gme_012 = new TH1F("Graph_Graph_gme_012","",100,0.1,10.9);
   Graph_Graph_gme_012->SetMinimum(0.3);
   Graph_Graph_gme_012->SetMaximum(2);
   Graph_Graph_gme_012->SetDirectory(0);
   Graph_Graph_gme_012->SetStats(0);
   Graph_Graph_gme_012->SetLineWidth(2);
   Graph_Graph_gme_012->SetMarkerStyle(20);
   Graph_Graph_gme_012->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_012->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_012->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_012->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_012->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_012->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_012);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_1->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_2
   TPad *pic_fwd_2 = new TPad("pic_fwd_2", "pic_fwd_2",0.51,0.51,0.99,0.99);
   pic_fwd_2->Draw();
   pic_fwd_2->cd();
   pic_fwd_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_2->SetFillColor(0);
   pic_fwd_2->SetBorderMode(0);
   pic_fwd_2->SetBorderSize(2);
   pic_fwd_2->SetTickx(1);
   pic_fwd_2->SetTicky(1);
   pic_fwd_2->SetLeftMargin(0.15);
   pic_fwd_2->SetTopMargin(0.08);
   pic_fwd_2->SetBottomMargin(0.16);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1184;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.6970285);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.0008184523, 0.0008184523);
   tgme->SetPointEY(0, 1, 0.05984777, 0.05984777);
   tgme->SetPoint(1, 2.5, 0.6912215);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.005176304, 0.005176304);
   tgme->SetPointEY(1, 1, 0.04917776, 0.04917776);
   tgme->SetPoint(2, 3.5, 0.6979879);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001326423, 0.001326423);
   tgme->SetPointEY(2, 1, 0.04207972, 0.04207972);
   tgme->SetPoint(3, 4.5, 0.7404579);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002404455, 0.002404455);
   tgme->SetPointEY(3, 1, 0.04956383, 0.04956383);
   tgme->SetPoint(4, 5.5, 0.7469182);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.002774669, 0.002774669);
   tgme->SetPointEY(4, 1, 0.05244676, 0.05244676);
   tgme->SetPoint(5, 6.5, 0.8084735);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.004776654, 0.004776654);
   tgme->SetPointEY(5, 1, 0.05549291, 0.05549291);
   tgme->SetPoint(6, 7.5, 0.822484);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.004657672, 0.004657672);
   tgme->SetPointEY(6, 1, 0.06263014, 0.06263014);
   tgme->SetPoint(7, 8.5, 0.8206741);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.006150099, 0.006150099);
   tgme->SetPointEY(7, 1, 0.06775174, 0.06775174);
   tgme->SetPoint(8, 9.5, 0.9145326);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01042495, 0.01042495);
   tgme->SetPointEY(8, 1, 0.07452001, 0.07452001);
   
   TH1F *Graph_gme_13 = new TH1F("Graph_gme_13","",100,0.1,10.9);
   Graph_gme_13->SetMinimum(0.3);
   Graph_gme_13->SetMaximum(2);
   Graph_gme_13->SetDirectory(0);
   Graph_gme_13->SetStats(0);
   Graph_gme_13->SetLineWidth(2);
   Graph_gme_13->SetMarkerStyle(20);
   Graph_gme_13->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_13->GetXaxis()->SetNdivisions(505);
   Graph_gme_13->GetXaxis()->SetLabelFont(132);
   Graph_gme_13->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_13->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_13->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_13->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_13->GetXaxis()->SetTitleFont(132);
   Graph_gme_13->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_13->GetYaxis()->SetLabelFont(132);
   Graph_gme_13->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_13->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_13->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_13->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_13->GetYaxis()->SetTitleFont(132);
   Graph_gme_13->GetZaxis()->SetLabelFont(132);
   Graph_gme_13->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_13->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_13->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_13->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_13);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3004[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3004[10] = {
   0.661658,
   0.6731719,
   0.6920035,
   0.7121297,
   0.7304444,
   0.7462607,
   0.7597814,
   0.7714921,
   0.7814636,
   0.789911};
   Double_t Graph0_felx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3004[10] = {
   0.04839762,
   0.04703962,
   0.04546052,
   0.05053171,
   0.05432496,
   0.05648422,
   0.0576572,
   0.05836357,
   0.05853192,
   0.05811688};
   Double_t Graph0_fehx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3004[10] = {
   0.06515396,
   0.05956792,
   0.05038975,
   0.04244746,
   0.04035802,
   0.03860289,
   0.03714127,
   0.0359131,
   0.03487236,
   0.03401687};
   grae = new TGraphAsymmErrors(10,Graph0_fx3004,Graph0_fy3004,Graph0_felx3004,Graph0_fehx3004,Graph0_fely3004,Graph0_fehy3004);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03004 = new TH1F("Graph_Graph03004","Graph",100,0,10.4);
   Graph_Graph03004->SetMinimum(0.5921936);
   Graph_Graph03004->SetMaximum(0.8449946);
   Graph_Graph03004->SetDirectory(0);
   Graph_Graph03004->SetStats(0);
   Graph_Graph03004->SetLineWidth(2);
   Graph_Graph03004->SetMarkerStyle(20);
   Graph_Graph03004->GetXaxis()->SetNdivisions(505);
   Graph_Graph03004->GetXaxis()->SetLabelFont(132);
   Graph_Graph03004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03004->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03004->GetXaxis()->SetTitleFont(132);
   Graph_Graph03004->GetYaxis()->SetLabelFont(132);
   Graph_Graph03004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03004->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03004->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03004->GetYaxis()->SetTitleFont(132);
   Graph_Graph03004->GetZaxis()->SetLabelFont(132);
   Graph_Graph03004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03004);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3005[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3005[10] = {
   0.6312652,
   0.6492017,
   0.6766988,
   0.7040685,
   0.7275478,
   0.7469085,
   0.7630258,
   0.7767182,
   0.7861008,
   0.7944142};
   Double_t Graph1_felx3005[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3005[10] = {
   0.03188318,
   0.03173409,
   0.03149539,
   0.03663995,
   0.04583497,
   0.05204527,
   0.05653775,
   0.06128052,
   0.06253819,
   0.06339625};
   Double_t Graph1_fehx3005[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3005[10] = {
   0.08022606,
   0.06908493,
   0.0523563,
   0.03669564,
   0.03082592,
   0.03044769,
   0.03007981,
   0.02973409,
   0.02933767,
   0.02899727};
   grae = new TGraphAsymmErrors(10,Graph1_fx3005,Graph1_fy3005,Graph1_felx3005,Graph1_fehx3005,Graph1_fely3005,Graph1_fehy3005);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1185;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1186;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13005 = new TH1F("Graph_Graph13005","Graph",100,0,10.4);
   Graph_Graph13005->SetMinimum(0.5769791);
   Graph_Graph13005->SetMaximum(0.8458144);
   Graph_Graph13005->SetDirectory(0);
   Graph_Graph13005->SetStats(0);
   Graph_Graph13005->SetLineWidth(2);
   Graph_Graph13005->SetMarkerStyle(20);
   Graph_Graph13005->GetXaxis()->SetNdivisions(505);
   Graph_Graph13005->GetXaxis()->SetLabelFont(132);
   Graph_Graph13005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13005->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13005->GetXaxis()->SetTitleFont(132);
   Graph_Graph13005->GetYaxis()->SetLabelFont(132);
   Graph_Graph13005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13005->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13005->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13005->GetYaxis()->SetTitleFont(132);
   Graph_Graph13005->GetZaxis()->SetLabelFont(132);
   Graph_Graph13005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13005);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3006[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t Graph2_fy3006[11] = {
   0.5200115,
   0.5402415,
   0.578989,
   0.6096665,
   0.6418935,
   0.686954,
   0.7343945,
   0.765805,
   0.782259,
   0.794485,
   0.808209};
   Double_t Graph2_felx3006[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3006[11] = {
   0.0876655,
   0.0930795,
   0.088765,
   0.0838615,
   0.0839805,
   0.08047,
   0.0689155,
   0.054597,
   0.040683,
   0.027687,
   0.0173};
   Double_t Graph2_fehx3006[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3006[11] = {
   0.0876655,
   0.0930795,
   0.088765,
   0.0838615,
   0.0839805,
   0.08047,
   0.0689155,
   0.054597,
   0.040683,
   0.027687,
   0.0173};
   grae = new TGraphAsymmErrors(11,Graph2_fx3006,Graph2_fy3006,Graph2_felx3006,Graph2_fehx3006,Graph2_fely3006,Graph2_fehy3006);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23006 = new TH1F("Graph_Graph23006","Graph",100,0,5.49);
   Graph_Graph23006->SetMinimum(0.3930297);
   Graph_Graph23006->SetMaximum(0.8648253);
   Graph_Graph23006->SetDirectory(0);
   Graph_Graph23006->SetStats(0);
   Graph_Graph23006->SetLineWidth(2);
   Graph_Graph23006->SetMarkerStyle(20);
   Graph_Graph23006->GetXaxis()->SetNdivisions(505);
   Graph_Graph23006->GetXaxis()->SetLabelFont(132);
   Graph_Graph23006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph23006->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph23006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23006->GetXaxis()->SetTitleFont(132);
   Graph_Graph23006->GetYaxis()->SetLabelFont(132);
   Graph_Graph23006->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph23006->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph23006->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph23006->GetYaxis()->SetTitleFont(132);
   Graph_Graph23006->GetZaxis()->SetLabelFont(132);
   Graph_Graph23006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23006);
   
   grae->Draw("e3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.5 < #it{y}* < 3.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1184;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.6970285);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.0008184523, 0.0008184523);
   tgme->SetPointEY(0, 1, 0.05984777, 0.05984777);
   tgme->SetPoint(1, 2.5, 0.6912215);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.005176304, 0.005176304);
   tgme->SetPointEY(1, 1, 0.04917776, 0.04917776);
   tgme->SetPoint(2, 3.5, 0.6979879);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001326423, 0.001326423);
   tgme->SetPointEY(2, 1, 0.04207972, 0.04207972);
   tgme->SetPoint(3, 4.5, 0.7404579);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002404455, 0.002404455);
   tgme->SetPointEY(3, 1, 0.04956383, 0.04956383);
   tgme->SetPoint(4, 5.5, 0.7469182);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.002774669, 0.002774669);
   tgme->SetPointEY(4, 1, 0.05244676, 0.05244676);
   tgme->SetPoint(5, 6.5, 0.8084735);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.004776654, 0.004776654);
   tgme->SetPointEY(5, 1, 0.05549291, 0.05549291);
   tgme->SetPoint(6, 7.5, 0.822484);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.004657672, 0.004657672);
   tgme->SetPointEY(6, 1, 0.06263014, 0.06263014);
   tgme->SetPoint(7, 8.5, 0.8206741);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.006150099, 0.006150099);
   tgme->SetPointEY(7, 1, 0.06775174, 0.06775174);
   tgme->SetPoint(8, 9.5, 0.9145326);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01042495, 0.01042495);
   tgme->SetPointEY(8, 1, 0.07452001, 0.07452001);
   
   TH1F *Graph_Graph_gme_134 = new TH1F("Graph_Graph_gme_134","",100,0.1,10.9);
   Graph_Graph_gme_134->SetMinimum(0.3);
   Graph_Graph_gme_134->SetMaximum(2);
   Graph_Graph_gme_134->SetDirectory(0);
   Graph_Graph_gme_134->SetStats(0);
   Graph_Graph_gme_134->SetLineWidth(2);
   Graph_Graph_gme_134->SetMarkerStyle(20);
   Graph_Graph_gme_134->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_134->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_134->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_134->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_134->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_134->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_134->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_134->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_134->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_134->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_134->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_134->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_134->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_134->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_134->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_134->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_134->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_134);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_2->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_3
   TPad *pic_fwd_3 = new TPad("pic_fwd_3", "pic_fwd_3",0.01,0.01,0.49,0.49);
   pic_fwd_3->Draw();
   pic_fwd_3->cd();
   pic_fwd_3->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_3->SetFillColor(0);
   pic_fwd_3->SetBorderMode(0);
   pic_fwd_3->SetBorderSize(2);
   pic_fwd_3->SetTickx(1);
   pic_fwd_3->SetTicky(1);
   pic_fwd_3->SetLeftMargin(0.15);
   pic_fwd_3->SetTopMargin(0.08);
   pic_fwd_3->SetBottomMargin(0.16);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1189;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.6132322);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003204026, 0.003204026);
   tgme->SetPointEY(0, 1, 0.04359818, 0.04359818);
   tgme->SetPoint(1, 2.5, 0.6566044);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001864994, 0.001864994);
   tgme->SetPointEY(1, 1, 0.04035568, 0.04035568);
   tgme->SetPoint(2, 3.5, 0.6844384);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.00154967, 0.00154967);
   tgme->SetPointEY(2, 1, 0.0479117, 0.0479117);
   tgme->SetPoint(3, 4.5, 0.7238189);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002715822, 0.002715822);
   tgme->SetPointEY(3, 1, 0.05392528, 0.05392528);
   tgme->SetPoint(4, 5.5, 0.7325892);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.003153957, 0.003153957);
   tgme->SetPointEY(4, 1, 0.05838931, 0.05838931);
   tgme->SetPoint(5, 6.5, 0.7639327);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.005344755, 0.005344755);
   tgme->SetPointEY(5, 1, 0.06641976, 0.06641976);
   tgme->SetPoint(6, 7.5, 0.7879958);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.007968544, 0.007968544);
   tgme->SetPointEY(6, 1, 0.07614957, 0.07614957);
   tgme->SetPoint(7, 8.5, 0.7876162);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01131654, 0.01131654);
   tgme->SetPointEY(7, 1, 0.09842002, 0.09842002);
   tgme->SetPoint(8, 9.5, 0.9040827);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01546545, 0.01546545);
   tgme->SetPointEY(8, 1, 0.1259986, 0.1259986);
   
   TH1F *Graph_gme_25 = new TH1F("Graph_gme_25","",100,0.1,10.9);
   Graph_gme_25->SetMinimum(0.3);
   Graph_gme_25->SetMaximum(2);
   Graph_gme_25->SetDirectory(0);
   Graph_gme_25->SetStats(0);
   Graph_gme_25->SetLineWidth(2);
   Graph_gme_25->SetMarkerStyle(20);
   Graph_gme_25->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_25->GetXaxis()->SetNdivisions(505);
   Graph_gme_25->GetXaxis()->SetLabelFont(132);
   Graph_gme_25->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_25->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_25->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_25->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_25->GetXaxis()->SetTitleFont(132);
   Graph_gme_25->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_25->GetYaxis()->SetLabelFont(132);
   Graph_gme_25->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_25->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_25->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_25->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_25->GetYaxis()->SetTitleFont(132);
   Graph_gme_25->GetZaxis()->SetLabelFont(132);
   Graph_gme_25->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_25->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_25->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_25->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_25);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3007[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3007[10] = {
   0.6620292,
   0.67287,
   0.6906685,
   0.7098134,
   0.7272816,
   0.7424377,
   0.7553629,
   0.7665719,
   0.7761027,
   0.7841456};
   Double_t Graph0_felx3007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3007[10] = {
   0.04739127,
   0.04614711,
   0.04916318,
   0.05388088,
   0.0574142,
   0.05945177,
   0.06105372,
   0.06242075,
   0.06318998,
   0.06320892};
   Double_t Graph0_fehx3007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3007[10] = {
   0.05899467,
   0.05380723,
   0.04527924,
   0.04194471,
   0.04001921,
   0.03839316,
   0.03702949,
   0.0358809,
   0.03490145,
   0.03409671};
   grae = new TGraphAsymmErrors(10,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03007 = new TH1F("Graph_Graph03007","Graph",100,0,10.4);
   Graph_Graph03007->SetMinimum(0.5942775);
   Graph_Graph03007->SetMaximum(0.8386028);
   Graph_Graph03007->SetDirectory(0);
   Graph_Graph03007->SetStats(0);
   Graph_Graph03007->SetLineWidth(2);
   Graph_Graph03007->SetMarkerStyle(20);
   Graph_Graph03007->GetXaxis()->SetNdivisions(505);
   Graph_Graph03007->GetXaxis()->SetLabelFont(132);
   Graph_Graph03007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03007->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03007->GetXaxis()->SetTitleFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03007->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03007->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03007->GetYaxis()->SetTitleFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03007);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3008[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3008[10] = {
   0.6248214,
   0.6426873,
   0.6700286,
   0.6971831,
   0.7204505,
   0.7396519,
   0.7555408,
   0.7690379,
   0.7783177,
   0.7864225};
   Double_t Graph1_felx3008[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3008[10] = {
   0.03186237,
   0.03156365,
   0.03117769,
   0.03726042,
   0.04642176,
   0.05271837,
   0.05835244,
   0.06312663,
   0.06449731,
   0.06538935};
   Double_t Graph1_fehx3008[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3008[10] = {
   0.07877749,
   0.06761763,
   0.05087758,
   0.03523118,
   0.03042314,
   0.03006098,
   0.02971805,
   0.02940248,
   0.02903896,
   0.02872349};
   grae = new TGraphAsymmErrors(10,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1190;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1191;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13008 = new TH1F("Graph_Graph13008","Graph",100,0,10.4);
   Graph_Graph13008->SetMinimum(0.5707403);
   Graph_Graph13008->SetMaximum(0.8373647);
   Graph_Graph13008->SetDirectory(0);
   Graph_Graph13008->SetStats(0);
   Graph_Graph13008->SetLineWidth(2);
   Graph_Graph13008->SetMarkerStyle(20);
   Graph_Graph13008->GetXaxis()->SetNdivisions(505);
   Graph_Graph13008->GetXaxis()->SetLabelFont(132);
   Graph_Graph13008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13008->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13008->GetXaxis()->SetTitleFont(132);
   Graph_Graph13008->GetYaxis()->SetLabelFont(132);
   Graph_Graph13008->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13008->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13008->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13008->GetYaxis()->SetTitleFont(132);
   Graph_Graph13008->GetZaxis()->SetLabelFont(132);
   Graph_Graph13008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13008);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3009[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t Graph2_fy3009[11] = {
   0.501143,
   0.525056,
   0.56077,
   0.5969405,
   0.6424455,
   0.6868145,
   0.7243245,
   0.758744,
   0.7869915,
   0.8070045,
   0.8222025};
   Double_t Graph2_felx3009[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3009[11] = {
   0.089738,
   0.094132,
   0.0925,
   0.0885525,
   0.0814845,
   0.0750955,
   0.0698045,
   0.062227,
   0.0528675,
   0.0450035,
   0.0400925};
   Double_t Graph2_fehx3009[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3009[11] = {
   0.089738,
   0.094132,
   0.0925,
   0.0885525,
   0.0814845,
   0.0750955,
   0.0698045,
   0.062227,
   0.0528675,
   0.0450035,
   0.0400925};
   grae = new TGraphAsymmErrors(11,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23009 = new TH1F("Graph_Graph23009","Graph",100,0,5.49);
   Graph_Graph23009->SetMinimum(0.366316);
   Graph_Graph23009->SetMaximum(0.907384);
   Graph_Graph23009->SetDirectory(0);
   Graph_Graph23009->SetStats(0);
   Graph_Graph23009->SetLineWidth(2);
   Graph_Graph23009->SetMarkerStyle(20);
   Graph_Graph23009->GetXaxis()->SetNdivisions(505);
   Graph_Graph23009->GetXaxis()->SetLabelFont(132);
   Graph_Graph23009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph23009->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph23009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23009->GetXaxis()->SetTitleFont(132);
   Graph_Graph23009->GetYaxis()->SetLabelFont(132);
   Graph_Graph23009->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph23009->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph23009->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph23009->GetYaxis()->SetTitleFont(132);
   Graph_Graph23009->GetZaxis()->SetLabelFont(132);
   Graph_Graph23009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23009);
   
   grae->Draw("e3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"3.0 < #it{y}* < 3.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1189;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.6132322);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003204026, 0.003204026);
   tgme->SetPointEY(0, 1, 0.04359818, 0.04359818);
   tgme->SetPoint(1, 2.5, 0.6566044);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001864994, 0.001864994);
   tgme->SetPointEY(1, 1, 0.04035568, 0.04035568);
   tgme->SetPoint(2, 3.5, 0.6844384);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.00154967, 0.00154967);
   tgme->SetPointEY(2, 1, 0.0479117, 0.0479117);
   tgme->SetPoint(3, 4.5, 0.7238189);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.002715822, 0.002715822);
   tgme->SetPointEY(3, 1, 0.05392528, 0.05392528);
   tgme->SetPoint(4, 5.5, 0.7325892);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.003153957, 0.003153957);
   tgme->SetPointEY(4, 1, 0.05838931, 0.05838931);
   tgme->SetPoint(5, 6.5, 0.7639327);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.005344755, 0.005344755);
   tgme->SetPointEY(5, 1, 0.06641976, 0.06641976);
   tgme->SetPoint(6, 7.5, 0.7879958);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.007968544, 0.007968544);
   tgme->SetPointEY(6, 1, 0.07614957, 0.07614957);
   tgme->SetPoint(7, 8.5, 0.7876162);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01131654, 0.01131654);
   tgme->SetPointEY(7, 1, 0.09842002, 0.09842002);
   tgme->SetPoint(8, 9.5, 0.9040827);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01546545, 0.01546545);
   tgme->SetPointEY(8, 1, 0.1259986, 0.1259986);
   
   TH1F *Graph_Graph_gme_256 = new TH1F("Graph_Graph_gme_256","",100,0.1,10.9);
   Graph_Graph_gme_256->SetMinimum(0.3);
   Graph_Graph_gme_256->SetMaximum(2);
   Graph_Graph_gme_256->SetDirectory(0);
   Graph_Graph_gme_256->SetStats(0);
   Graph_Graph_gme_256->SetLineWidth(2);
   Graph_Graph_gme_256->SetMarkerStyle(20);
   Graph_Graph_gme_256->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_256->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_256->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_256->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_256->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_256->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_256->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_256->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_256->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_256->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_256->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_256->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_256->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_256->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_256->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_256->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_256->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_256);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_3->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_4
   TPad *pic_fwd_4 = new TPad("pic_fwd_4", "pic_fwd_4",0.51,0.01,0.99,0.49);
   pic_fwd_4->Draw();
   pic_fwd_4->cd();
   pic_fwd_4->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_4->SetFillColor(0);
   pic_fwd_4->SetBorderMode(0);
   pic_fwd_4->SetBorderSize(2);
   pic_fwd_4->SetTickx(1);
   pic_fwd_4->SetTicky(1);
   pic_fwd_4->SetLeftMargin(0.15);
   pic_fwd_4->SetTopMargin(0.08);
   pic_fwd_4->SetBottomMargin(0.16);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.5361004);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.005255756, 0.005255756);
   tgme->SetPointEY(0, 1, 0.04408011, 0.04408011);
   tgme->SetPoint(1, 2.5, 0.6143691);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.003011197, 0.003011197);
   tgme->SetPointEY(1, 1, 0.06217981, 0.06217981);
   tgme->SetPoint(2, 3.5, 0.6649649);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.003859385, 0.003859385);
   tgme->SetPointEY(2, 1, 0.05722166, 0.05722166);
   tgme->SetPoint(3, 4.5, 0.6831582);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.005924042, 0.005924042);
   tgme->SetPointEY(3, 1, 0.07040504, 0.07040504);
   tgme->SetPoint(4, 5.5, 0.7068467);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.008222866, 0.008222866);
   tgme->SetPointEY(4, 1, 0.07716989, 0.07716989);
   tgme->SetPoint(5, 6.5, 0.7347769);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.02924457, 0.02924457);
   tgme->SetPointEY(5, 1, 0.1185767, 0.1185767);
   tgme->SetPoint(6, 7.5, 0.7331384);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.0299851, 0.0299851);
   tgme->SetPointEY(6, 1, 0.1175506, 0.1175506);
   tgme->SetPoint(7, 8.5, 0.7393247);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.06463472, 0.06463472);
   tgme->SetPointEY(7, 1, 0.1239988, 0.1239988);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_37 = new TH1F("Graph_gme_37","",100,0.1,10.9);
   Graph_gme_37->SetMinimum(0.3);
   Graph_gme_37->SetMaximum(2);
   Graph_gme_37->SetDirectory(0);
   Graph_gme_37->SetStats(0);
   Graph_gme_37->SetLineWidth(2);
   Graph_gme_37->SetMarkerStyle(20);
   Graph_gme_37->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_37->GetXaxis()->SetNdivisions(505);
   Graph_gme_37->GetXaxis()->SetLabelFont(132);
   Graph_gme_37->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_37->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_37->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_37->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_37->GetXaxis()->SetTitleFont(132);
   Graph_gme_37->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_37->GetYaxis()->SetLabelFont(132);
   Graph_gme_37->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_37->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_37->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_37->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_37->GetYaxis()->SetTitleFont(132);
   Graph_gme_37->GetZaxis()->SetLabelFont(132);
   Graph_gme_37->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_37->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_37->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_37->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_37);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3010[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3010[10] = {
   0.6618305,
   0.6721226,
   0.6890704,
   0.7073848,
   0.7241626,
   0.7387522,
   0.7512151,
   0.7620328,
   0.7712888,
   0.7789878};
   Double_t Graph0_felx3010[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3010[10] = {
   0.04669043,
   0.048139,
   0.0522575,
   0.05669551,
   0.06069725,
   0.06372997,
   0.06568493,
   0.06700968,
   0.06782439,
   0.06773227};
   Double_t Graph0_fehx3010[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3010[10] = {
   0.05394452,
   0.04905516,
   0.0435968,
   0.041577,
   0.03977314,
   0.03824586,
   0.03696272,
   0.03587713,
   0.03494783,
   0.03418303};
   grae = new TGraphAsymmErrors(10,Graph0_fx3010,Graph0_fy3010,Graph0_felx3010,Graph0_fehx3010,Graph0_fely3010,Graph0_fehy3010);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03010 = new TH1F("Graph_Graph03010","Graph",100,0,10.4);
   Graph_Graph03010->SetMinimum(0.595337);
   Graph_Graph03010->SetMaximum(0.8329739);
   Graph_Graph03010->SetDirectory(0);
   Graph_Graph03010->SetStats(0);
   Graph_Graph03010->SetLineWidth(2);
   Graph_Graph03010->SetMarkerStyle(20);
   Graph_Graph03010->GetXaxis()->SetNdivisions(505);
   Graph_Graph03010->GetXaxis()->SetLabelFont(132);
   Graph_Graph03010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03010->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03010->GetXaxis()->SetTitleFont(132);
   Graph_Graph03010->GetYaxis()->SetLabelFont(132);
   Graph_Graph03010->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03010->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03010->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03010->GetYaxis()->SetTitleFont(132);
   Graph_Graph03010->GetZaxis()->SetLabelFont(132);
   Graph_Graph03010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03010);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3011[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3011[10] = {
   0.6174285,
   0.635347,
   0.6627918,
   0.6899938,
   0.7132529,
   0.7323485,
   0.7482469,
   0.7616252,
   0.7708326,
   0.7787827};
   Double_t Graph1_felx3011[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3011[10] = {
   0.03215173,
   0.03167095,
   0.03108434,
   0.03736726,
   0.04664303,
   0.05318944,
   0.05961067,
   0.06439993,
   0.06593247,
   0.06681778};
   Double_t Graph1_fehx3011[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3011[10] = {
   0.07866752,
   0.06738216,
   0.05044842,
   0.03457451,
   0.03015834,
   0.02978202,
   0.02944772,
   0.02914554,
   0.02879907,
   0.02850365};
   grae = new TGraphAsymmErrors(10,Graph1_fx3011,Graph1_fy3011,Graph1_felx3011,Graph1_fehx3011,Graph1_fely3011,Graph1_fehy3011);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1196;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13011 = new TH1F("Graph_Graph13011","Graph",100,0,10.4);
   Graph_Graph13011->SetMinimum(0.5630758);
   Graph_Graph13011->SetMaximum(0.8294873);
   Graph_Graph13011->SetDirectory(0);
   Graph_Graph13011->SetStats(0);
   Graph_Graph13011->SetLineWidth(2);
   Graph_Graph13011->SetMarkerStyle(20);
   Graph_Graph13011->GetXaxis()->SetNdivisions(505);
   Graph_Graph13011->GetXaxis()->SetLabelFont(132);
   Graph_Graph13011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13011->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13011->GetXaxis()->SetTitleFont(132);
   Graph_Graph13011->GetYaxis()->SetLabelFont(132);
   Graph_Graph13011->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13011->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13011->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13011->GetYaxis()->SetTitleFont(132);
   Graph_Graph13011->GetZaxis()->SetLabelFont(132);
   Graph_Graph13011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13011);
   
   grae->Draw("3,");
   
   Double_t Graph2_fx3012[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t Graph2_fy3012[11] = {
   0.4848955,
   0.504494,
   0.5336815,
   0.568614,
   0.603163,
   0.635964,
   0.6670385,
   0.695315,
   0.717089,
   0.7316695,
   0.744652};
   Double_t Graph2_felx3012[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3012[11] = {
   0.0889555,
   0.090467,
   0.0891755,
   0.08728,
   0.081876,
   0.079236,
   0.0722655,
   0.056902,
   0.03911,
   0.0266645,
   0.020883};
   Double_t Graph2_fehx3012[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3012[11] = {
   0.0889555,
   0.090467,
   0.0891755,
   0.08728,
   0.081876,
   0.079236,
   0.0722655,
   0.056902,
   0.03911,
   0.0266645,
   0.020883};
   grae = new TGraphAsymmErrors(11,Graph2_fx3012,Graph2_fy3012,Graph2_felx3012,Graph2_fehx3012,Graph2_fely3012,Graph2_fehy3012);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23012 = new TH1F("Graph_Graph23012","Graph",100,0,5.49);
   Graph_Graph23012->SetMinimum(0.3589805);
   Graph_Graph23012->SetMaximum(0.8024945);
   Graph_Graph23012->SetDirectory(0);
   Graph_Graph23012->SetStats(0);
   Graph_Graph23012->SetLineWidth(2);
   Graph_Graph23012->SetMarkerStyle(20);
   Graph_Graph23012->GetXaxis()->SetNdivisions(505);
   Graph_Graph23012->GetXaxis()->SetLabelFont(132);
   Graph_Graph23012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph23012->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph23012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23012->GetXaxis()->SetTitleFont(132);
   Graph_Graph23012->GetYaxis()->SetLabelFont(132);
   Graph_Graph23012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph23012->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph23012->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph23012->GetYaxis()->SetTitleFont(132);
   Graph_Graph23012->GetZaxis()->SetLabelFont(132);
   Graph_Graph23012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23012);
   
   grae->Draw("e3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"3.5 < #it{y}* < 4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.5361004);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.005255756, 0.005255756);
   tgme->SetPointEY(0, 1, 0.04408011, 0.04408011);
   tgme->SetPoint(1, 2.5, 0.6143691);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.003011197, 0.003011197);
   tgme->SetPointEY(1, 1, 0.06217981, 0.06217981);
   tgme->SetPoint(2, 3.5, 0.6649649);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.003859385, 0.003859385);
   tgme->SetPointEY(2, 1, 0.05722166, 0.05722166);
   tgme->SetPoint(3, 4.5, 0.6831582);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.005924042, 0.005924042);
   tgme->SetPointEY(3, 1, 0.07040504, 0.07040504);
   tgme->SetPoint(4, 5.5, 0.7068467);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.008222866, 0.008222866);
   tgme->SetPointEY(4, 1, 0.07716989, 0.07716989);
   tgme->SetPoint(5, 6.5, 0.7347769);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.02924457, 0.02924457);
   tgme->SetPointEY(5, 1, 0.1185767, 0.1185767);
   tgme->SetPoint(6, 7.5, 0.7331384);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.0299851, 0.0299851);
   tgme->SetPointEY(6, 1, 0.1175506, 0.1175506);
   tgme->SetPoint(7, 8.5, 0.7393247);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.06463472, 0.06463472);
   tgme->SetPointEY(7, 1, 0.1239988, 0.1239988);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_378 = new TH1F("Graph_Graph_gme_378","",100,0.1,10.9);
   Graph_Graph_gme_378->SetMinimum(0.3);
   Graph_Graph_gme_378->SetMaximum(2);
   Graph_Graph_gme_378->SetDirectory(0);
   Graph_Graph_gme_378->SetStats(0);
   Graph_Graph_gme_378->SetLineWidth(2);
   Graph_Graph_gme_378->SetMarkerStyle(20);
   Graph_Graph_gme_378->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_378->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_378->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_378->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_378->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_378->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_378->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_378->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_378->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_378->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_378->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_378->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_378->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_378->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_378->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_378->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_378->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_378);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_4->Modified();
   pic_fwd->cd();
   pic_fwd->Modified();
   pic_fwd->cd();
   pic_fwd->SetSelected(pic_fwd);
}


==> figs/RpA_Dp_pt.C <==
void RpA_Dp_pt()
{
//=========Macro generated from canvas: pic_tot/c1
//=========  (Fri Nov 10 00:55:52 2023) by ROOT version 6.22/00
   TCanvas *pic_tot = new TCanvas("pic_tot", "c1",200,32,1200,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_tot->Range(0,0,1,1);
   pic_tot->SetFillColor(0);
   pic_tot->SetBorderMode(0);
   pic_tot->SetBorderSize(2);
   pic_tot->SetTickx(1);
   pic_tot->SetTicky(1);
   pic_tot->SetLeftMargin(0.15);
   pic_tot->SetTopMargin(0.08);
   pic_tot->SetBottomMargin(0.16);
   pic_tot->SetFrameLineWidth(2);
   pic_tot->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_tot_1
   TPad *pic_tot_1 = new TPad("pic_tot_1", "pic_tot_1",0.01,0.01,0.49,0.99);
   pic_tot_1->Draw();
   pic_tot_1->cd();
   pic_tot_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_tot_1->SetFillColor(0);
   pic_tot_1->SetBorderMode(0);
   pic_tot_1->SetBorderSize(2);
   pic_tot_1->SetTickx(1);
   pic_tot_1->SetTicky(1);
   pic_tot_1->SetLeftMargin(0.15);
   pic_tot_1->SetTopMargin(0.08);
   pic_tot_1->SetBottomMargin(0.16);
   pic_tot_1->SetFrameLineWidth(2);
   pic_tot_1->SetFrameBorderMode(0);
   pic_tot_1->SetFrameLineWidth(2);
   pic_tot_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1211;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.651727);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.001739712, 0.001739712);
   tgme->SetPointEY(0, 1, 0.0580836, 0.0580836);
   tgme->SetPoint(1, 2.5, 0.6928766);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001698414, 0.001698414);
   tgme->SetPointEY(1, 1, 0.05344588, 0.05344588);
   tgme->SetPoint(2, 3.5, 0.715346);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001035117, 0.001035117);
   tgme->SetPointEY(2, 1, 0.05063414, 0.05063414);
   tgme->SetPoint(3, 4.5, 0.7268734);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001434986, 0.001434986);
   tgme->SetPointEY(3, 1, 0.05891105, 0.05891105);
   tgme->SetPoint(4, 5.5, 0.7458981);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001921621, 0.001921621);
   tgme->SetPointEY(4, 1, 0.05832909, 0.05832909);
   tgme->SetPoint(5, 6.5, 0.7792478);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.005129089, 0.005129089);
   tgme->SetPointEY(5, 1, 0.0700334, 0.0700334);
   tgme->SetPoint(6, 7.5, 0.7868614);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005385945, 0.005385945);
   tgme->SetPointEY(6, 1, 0.07131852, 0.07131852);
   tgme->SetPoint(7, 8.5, 0.7827871);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01012809, 0.01012809);
   tgme->SetPointEY(7, 1, 0.07825984, 0.07825984);
   tgme->SetPoint(8, 9.5, 0.9293282);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.006245627, 0.006245627);
   tgme->SetPointEY(8, 1, 0.08707958, 0.08707958);
   
   TH1F *Graph_gme_pt_fwd17 = new TH1F("Graph_gme_pt_fwd17","",100,0.1,10.9);
   Graph_gme_pt_fwd17->SetMinimum(0.3);
   Graph_gme_pt_fwd17->SetMaximum(2);
   Graph_gme_pt_fwd17->SetDirectory(0);
   Graph_gme_pt_fwd17->SetStats(0);
   Graph_gme_pt_fwd17->SetLineWidth(2);
   Graph_gme_pt_fwd17->SetMarkerStyle(20);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_fwd17->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd17->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_fwd17);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t fwd_EPPS_fx3021[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_EPPS_fy3021[10] = {
   0.6615124,
   0.6727812,
   0.6912993,
   0.7112174,
   0.7294343,
   0.745246,
   0.758783,
   0.7705255,
   0.7805873,
   0.7890858};
   Double_t fwd_EPPS_felx3021[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fely3021[10] = {
   0.0480893,
   0.04678083,
   0.04635595,
   0.05121246,
   0.05484603,
   0.05690043,
   0.05801889,
   0.05861441,
   0.05874515,
   0.05823157};
   Double_t fwd_EPPS_fehx3021[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fehy3021[10] = {
   0.06347028,
   0.05812454,
   0.04931143,
   0.04233337,
   0.04029379,
   0.03857243,
   0.03713254,
   0.03592032,
   0.03488685,
   0.03403531};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,fwd_EPPS_fx3021,fwd_EPPS_fy3021,fwd_EPPS_felx3021,fwd_EPPS_fehx3021,fwd_EPPS_fely3021,fwd_EPPS_fehy3021);
   grae->SetName("fwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_EPPS3021 = new TH1F("Graph_fwd_EPPS3021","Graph",100,0,10.4);
   Graph_fwd_EPPS3021->SetMinimum(0.5924532);
   Graph_fwd_EPPS3021->SetMaximum(0.844091);
   Graph_fwd_EPPS3021->SetDirectory(0);
   Graph_fwd_EPPS3021->SetStats(0);
   Graph_fwd_EPPS3021->SetLineWidth(2);
   Graph_fwd_EPPS3021->SetMarkerStyle(20);
   Graph_fwd_EPPS3021->GetXaxis()->SetNdivisions(505);
   Graph_fwd_EPPS3021->GetXaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3021->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_EPPS3021->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3021->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3021->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_EPPS3021->GetXaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3021->GetYaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3021->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_EPPS3021->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3021->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3021->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_EPPS3021->GetYaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3021->GetZaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3021->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_EPPS3021->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_EPPS3021->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_EPPS3021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_EPPS3021);
   
   grae->Draw("3,");
   
   Double_t fwd_nCTEQ_fx3022[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_nCTEQ_fy3022[10] = {
   0.6277617,
   0.6458972,
   0.6736981,
   0.7013766,
   0.725157,
   0.7447798,
   0.7611218,
   0.7749982,
   0.7846445,
   0.7931261};
   Double_t fwd_nCTEQ_felx3022[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fely3022[10] = {
   0.03203529,
   0.03180278,
   0.03148323,
   0.03626804,
   0.0455304,
   0.05180994,
   0.05629585,
   0.06096758,
   0.06232755,
   0.06317063};
   Double_t fwd_nCTEQ_fehx3022[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fehy3022[10] = {
   0.08105446,
   0.06981392,
   0.0529646,
   0.03717733,
   0.03076559,
   0.03039144,
   0.03003146,
   0.02969385,
   0.02930895,
   0.02897529};
   grae = new TGraphAsymmErrors(10,fwd_nCTEQ_fx3022,fwd_nCTEQ_fy3022,fwd_nCTEQ_felx3022,fwd_nCTEQ_fehx3022,fwd_nCTEQ_fely3022,fwd_nCTEQ_fehy3022);
   grae->SetName("fwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1212;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1213;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_nCTEQ3022 = new TH1F("Graph_fwd_nCTEQ3022","Graph",100,0,10.4);
   Graph_fwd_nCTEQ3022->SetMinimum(0.5730889);
   Graph_fwd_nCTEQ3022->SetMaximum(0.8447389);
   Graph_fwd_nCTEQ3022->SetDirectory(0);
   Graph_fwd_nCTEQ3022->SetStats(0);
   Graph_fwd_nCTEQ3022->SetLineWidth(2);
   Graph_fwd_nCTEQ3022->SetMarkerStyle(20);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetNdivisions(505);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_nCTEQ3022->GetXaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_nCTEQ3022->GetYaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3022->GetZaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3022->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_nCTEQ3022->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_nCTEQ3022->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_nCTEQ3022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_nCTEQ3022);
   
   grae->Draw("3,");
   
   Double_t CGC2_pt_fx3023[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t CGC2_pt_fy3023[11] = {
   0.5099845,
   0.5349345,
   0.56026,
   0.6038095,
   0.6503565,
   0.6827665,
   0.711216,
   0.7446115,
   0.778614,
   0.8059845,
   0.826443};
   Double_t CGC2_pt_felx3023[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_pt_fely3023[11] = {
   0.0880645,
   0.0888975,
   0.09109,
   0.0865375,
   0.0768955,
   0.0671575,
   0.057665,
   0.0512705,
   0.049217,
   0.0516155,
   0.054835};
   Double_t CGC2_pt_fehx3023[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_pt_fehy3023[11] = {
   0.0880645,
   0.0888975,
   0.09109,
   0.0865375,
   0.0768955,
   0.0671575,
   0.057665,
   0.0512705,
   0.049217,
   0.0516155,
   0.054835};
   grae = new TGraphAsymmErrors(11,CGC2_pt_fx3023,CGC2_pt_fy3023,CGC2_pt_felx3023,CGC2_pt_fehx3023,CGC2_pt_fely3023,CGC2_pt_fehy3023);
   grae->SetName("CGC2_pt");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC2_pt3023 = new TH1F("Graph_CGC2_pt3023","Graph",100,0,5.49);
   Graph_CGC2_pt3023->SetMinimum(0.3759842);
   Graph_CGC2_pt3023->SetMaximum(0.9272138);
   Graph_CGC2_pt3023->SetDirectory(0);
   Graph_CGC2_pt3023->SetStats(0);
   Graph_CGC2_pt3023->SetLineWidth(2);
   Graph_CGC2_pt3023->SetMarkerStyle(20);
   Graph_CGC2_pt3023->GetXaxis()->SetNdivisions(505);
   Graph_CGC2_pt3023->GetXaxis()->SetLabelFont(132);
   Graph_CGC2_pt3023->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC2_pt3023->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC2_pt3023->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC2_pt3023->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC2_pt3023->GetXaxis()->SetTitleFont(132);
   Graph_CGC2_pt3023->GetYaxis()->SetLabelFont(132);
   Graph_CGC2_pt3023->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC2_pt3023->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC2_pt3023->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC2_pt3023->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC2_pt3023->GetYaxis()->SetTitleFont(132);
   Graph_CGC2_pt3023->GetZaxis()->SetLabelFont(132);
   Graph_CGC2_pt3023->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC2_pt3023->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC2_pt3023->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC2_pt3023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC2_pt3023);
   
   grae->Draw("e3,");
   
   Double_t CGC1_pt_fx3024[22] = {
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   5,
   6,
   7,
   8,
   9,
   10};
   Double_t CGC1_pt_fy3024[22] = {
   0.5864585,
   0.591478,
   0.599498,
   0.6087845,
   0.619547,
   0.6294245,
   0.6388725,
   0.6485325,
   0.658441,
   0.6673775,
   0.710567,
   0.7484995,
   0.7802955,
   0.8055745,
   0.8242845,
   0.839907,
   0.8626415,
   0.8765315,
   0.890157,
   0.8986725,
   0.9088505,
   0.917172};
   Double_t CGC1_pt_felx3024[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_pt_fely3024[22] = {
   0.0153135,
   0.014282,
   0.013484,
   0.0146175,
   0.014156,
   0.0141535,
   0.0133635,
   0.0127425,
   0.011565,
   0.0100515,
   0.003221,
   0.0027865,
   0.0045985,
   0.0060955,
   0.0071835,
   0.005883,
   0.0056205,
   0.0043045,
   0.004745,
   0.0044655,
   0.0052305,
   0.004489};
   Double_t CGC1_pt_fehx3024[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_pt_fehy3024[22] = {
   0.0153135,
   0.014282,
   0.013484,
   0.0146175,
   0.014156,
   0.0141535,
   0.0133635,
   0.0127425,
   0.011565,
   0.0100515,
   0.003221,
   0.0027865,
   0.0045985,
   0.0060955,
   0.0071835,
   0.005883,
   0.0056205,
   0.0043045,
   0.004745,
   0.0044655,
   0.0052305,
   0.004489};
   grae = new TGraphAsymmErrors(22,CGC1_pt_fx3024,CGC1_pt_fy3024,CGC1_pt_felx3024,CGC1_pt_fehx3024,CGC1_pt_fely3024,CGC1_pt_fehy3024);
   grae->SetName("CGC1_pt");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#663300");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#663300");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC1_pt3024 = new TH1F("Graph_CGC1_pt3024","Graph",100,0,10.99);
   Graph_CGC1_pt3024->SetMinimum(0.5360934);
   Graph_CGC1_pt3024->SetMaximum(0.9567126);
   Graph_CGC1_pt3024->SetDirectory(0);
   Graph_CGC1_pt3024->SetStats(0);
   Graph_CGC1_pt3024->SetLineWidth(2);
   Graph_CGC1_pt3024->SetMarkerStyle(20);
   Graph_CGC1_pt3024->GetXaxis()->SetNdivisions(505);
   Graph_CGC1_pt3024->GetXaxis()->SetLabelFont(132);
   Graph_CGC1_pt3024->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC1_pt3024->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC1_pt3024->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC1_pt3024->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC1_pt3024->GetXaxis()->SetTitleFont(132);
   Graph_CGC1_pt3024->GetYaxis()->SetLabelFont(132);
   Graph_CGC1_pt3024->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC1_pt3024->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC1_pt3024->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC1_pt3024->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC1_pt3024->GetYaxis()->SetTitleFont(132);
   Graph_CGC1_pt3024->GetZaxis()->SetLabelFont(132);
   Graph_CGC1_pt3024->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC1_pt3024->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC1_pt3024->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC1_pt3024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC1_pt3024);
   
   grae->Draw("e3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt","F");

   ci = 1212;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1213;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC1_pt","CGC1","F");

   ci = TColor::GetColor("#663300");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#663300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC2_pt","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.0 < #it{y}* < 4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   ci = 1211;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.651727);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.001739712, 0.001739712);
   tgme->SetPointEY(0, 1, 0.0580836, 0.0580836);
   tgme->SetPoint(1, 2.5, 0.6928766);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001698414, 0.001698414);
   tgme->SetPointEY(1, 1, 0.05344588, 0.05344588);
   tgme->SetPoint(2, 3.5, 0.715346);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001035117, 0.001035117);
   tgme->SetPointEY(2, 1, 0.05063414, 0.05063414);
   tgme->SetPoint(3, 4.5, 0.7268734);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001434986, 0.001434986);
   tgme->SetPointEY(3, 1, 0.05891105, 0.05891105);
   tgme->SetPoint(4, 5.5, 0.7458981);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001921621, 0.001921621);
   tgme->SetPointEY(4, 1, 0.05832909, 0.05832909);
   tgme->SetPoint(5, 6.5, 0.7792478);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.005129089, 0.005129089);
   tgme->SetPointEY(5, 1, 0.0700334, 0.0700334);
   tgme->SetPoint(6, 7.5, 0.7868614);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005385945, 0.005385945);
   tgme->SetPointEY(6, 1, 0.07131852, 0.07131852);
   tgme->SetPoint(7, 8.5, 0.7827871);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01012809, 0.01012809);
   tgme->SetPointEY(7, 1, 0.07825984, 0.07825984);
   tgme->SetPoint(8, 9.5, 0.9293282);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.006245627, 0.006245627);
   tgme->SetPointEY(8, 1, 0.08707958, 0.08707958);
   
   TH1F *Graph_Graph_gme_pt_fwd1718 = new TH1F("Graph_Graph_gme_pt_fwd1718","",100,0.1,10.9);
   Graph_Graph_gme_pt_fwd1718->SetMinimum(0.3);
   Graph_Graph_gme_pt_fwd1718->SetMaximum(2);
   Graph_Graph_gme_pt_fwd1718->SetDirectory(0);
   Graph_Graph_gme_pt_fwd1718->SetStats(0);
   Graph_Graph_gme_pt_fwd1718->SetLineWidth(2);
   Graph_Graph_gme_pt_fwd1718->SetMarkerStyle(20);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_fwd1718);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_tot_1->Modified();
   pic_tot->cd();
  
// ------------>Primitives in pad: pic_tot_2
   TPad *pic_tot_2 = new TPad("pic_tot_2", "pic_tot_2",0.51,0.01,0.99,0.99);
   pic_tot_2->Draw();
   pic_tot_2->cd();
   pic_tot_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_tot_2->SetFillColor(0);
   pic_tot_2->SetBorderMode(0);
   pic_tot_2->SetBorderSize(2);
   pic_tot_2->SetTickx(1);
   pic_tot_2->SetTicky(1);
   pic_tot_2->SetLeftMargin(0.15);
   pic_tot_2->SetTopMargin(0.08);
   pic_tot_2->SetBottomMargin(0.16);
   pic_tot_2->SetFrameLineWidth(2);
   pic_tot_2->SetFrameBorderMode(0);
   pic_tot_2->SetFrameLineWidth(2);
   pic_tot_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1218;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8079446);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003651803, 0.003651803);
   tgme->SetPointEY(0, 1, 0.1002222, 0.1002222);
   tgme->SetPoint(1, 2.5, 0.8498226);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001132343, 0.001132343);
   tgme->SetPointEY(1, 1, 0.08869002, 0.08869002);
   tgme->SetPoint(2, 3.5, 0.8337746);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001042499, 0.001042499);
   tgme->SetPointEY(2, 1, 0.08334283, 0.08334283);
   tgme->SetPoint(3, 4.5, 0.8311974);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001374553, 0.001374553);
   tgme->SetPointEY(3, 1, 0.08498151, 0.08498151);
   tgme->SetPoint(4, 5.5, 0.8094435);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001661785, 0.001661785);
   tgme->SetPointEY(4, 1, 0.08464904, 0.08464904);
   tgme->SetPoint(5, 6.5, 0.8081056);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.003162892, 0.003162892);
   tgme->SetPointEY(5, 1, 0.08809464, 0.08809464);
   tgme->SetPoint(6, 7.5, 0.7972564);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.008006041, 0.008006041);
   tgme->SetPointEY(6, 1, 0.08481735, 0.08481735);
   tgme->SetPoint(7, 8.5, 0.7577417);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.004365072, 0.004365072);
   tgme->SetPointEY(7, 1, 0.08871765, 0.08871765);
   tgme->SetPoint(8, 9.5, 0.8411634);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.004692292, 0.004692292);
   tgme->SetPointEY(8, 1, 0.09780774, 0.09780774);
   
   TH1F *Graph_gme_pt_bwd19 = new TH1F("Graph_gme_pt_bwd19","",100,0.1,10.9);
   Graph_gme_pt_bwd19->SetMinimum(0.3);
   Graph_gme_pt_bwd19->SetMaximum(2);
   Graph_gme_pt_bwd19->SetDirectory(0);
   Graph_gme_pt_bwd19->SetStats(0);
   Graph_gme_pt_bwd19->SetLineWidth(2);
   Graph_gme_pt_bwd19->SetMarkerStyle(20);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_bwd19->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd19->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_bwd19);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t bwd_EPPS_fx3025[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_EPPS_fy3025[10] = {
   0.8500824,
   0.8914494,
   0.9486008,
   0.9982815,
   1.034915,
   1.060579,
   1.077762,
   1.089231,
   1.096766,
   1.101555};
   Double_t bwd_EPPS_felx3025[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fely3025[10] = {
   0.05937022,
   0.05723261,
   0.05340323,
   0.04885856,
   0.04494864,
   0.04201626,
   0.03979706,
   0.03801825,
   0.03662374,
   0.03570187};
   Double_t bwd_EPPS_fehx3025[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fehy3025[10] = {
   0.1368893,
   0.1216208,
   0.1003136,
   0.08257389,
   0.07037648,
   0.06245803,
   0.05779251,
   0.05475748,
   0.05291233,
   0.05164659};
   grae = new TGraphAsymmErrors(10,bwd_EPPS_fx3025,bwd_EPPS_fy3025,bwd_EPPS_felx3025,bwd_EPPS_fehx3025,bwd_EPPS_fely3025,bwd_EPPS_fehy3025);
   grae->SetName("bwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_EPPS3025 = new TH1F("Graph_bwd_EPPS3025","Graph",100,0,10.4);
   Graph_bwd_EPPS3025->SetMinimum(0.7544633);
   Graph_bwd_EPPS3025->SetMaximum(1.18945);
   Graph_bwd_EPPS3025->SetDirectory(0);
   Graph_bwd_EPPS3025->SetStats(0);
   Graph_bwd_EPPS3025->SetLineWidth(2);
   Graph_bwd_EPPS3025->SetMarkerStyle(20);
   Graph_bwd_EPPS3025->GetXaxis()->SetNdivisions(505);
   Graph_bwd_EPPS3025->GetXaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3025->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_EPPS3025->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3025->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3025->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_EPPS3025->GetXaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3025->GetYaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3025->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_EPPS3025->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3025->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3025->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_EPPS3025->GetYaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3025->GetZaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3025->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_EPPS3025->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_EPPS3025->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_EPPS3025->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_EPPS3025);
   
   grae->Draw("3,");
   
   Double_t bwd_nCTEQ_fx3026[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_nCTEQ_fy3026[10] = {
   0.8852434,
   0.9246576,
   0.9770507,
   1.020589,
   1.051004,
   1.071137,
   1.083843,
   1.091485,
   1.094218,
   1.095197};
   Double_t bwd_nCTEQ_felx3026[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fely3026[10] = {
   0.06058047,
   0.0581246,
   0.05520268,
   0.05289109,
   0.05098004,
   0.04919797,
   0.04747289,
   0.04595393,
   0.04474282,
   0.04416464};
   Double_t bwd_nCTEQ_fehx3026[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fehy3026[10] = {
   0.07510959,
   0.06343505,
   0.05520268,
   0.05289105,
   0.05097996,
   0.05049487,
   0.05532099,
   0.06042823,
   0.06701825,
   0.07229593};
   grae = new TGraphAsymmErrors(10,bwd_nCTEQ_fx3026,bwd_nCTEQ_fy3026,bwd_nCTEQ_felx3026,bwd_nCTEQ_fehx3026,bwd_nCTEQ_fely3026,bwd_nCTEQ_fehy3026);
   grae->SetName("bwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1219;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1220;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_nCTEQ3026 = new TH1F("Graph_bwd_nCTEQ3026","Graph",100,0,10.4);
   Graph_bwd_nCTEQ3026->SetMinimum(0.7903799);
   Graph_bwd_nCTEQ3026->SetMaximum(1.201776);
   Graph_bwd_nCTEQ3026->SetDirectory(0);
   Graph_bwd_nCTEQ3026->SetStats(0);
   Graph_bwd_nCTEQ3026->SetLineWidth(2);
   Graph_bwd_nCTEQ3026->SetMarkerStyle(20);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetNdivisions(505);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_nCTEQ3026->GetXaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_nCTEQ3026->GetYaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3026->GetZaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3026->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_nCTEQ3026->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_nCTEQ3026->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_nCTEQ3026->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_nCTEQ3026);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.5 < #it{y}* < -2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1218;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8079446);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003651803, 0.003651803);
   tgme->SetPointEY(0, 1, 0.1002222, 0.1002222);
   tgme->SetPoint(1, 2.5, 0.8498226);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001132343, 0.001132343);
   tgme->SetPointEY(1, 1, 0.08869002, 0.08869002);
   tgme->SetPoint(2, 3.5, 0.8337746);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001042499, 0.001042499);
   tgme->SetPointEY(2, 1, 0.08334283, 0.08334283);
   tgme->SetPoint(3, 4.5, 0.8311974);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001374553, 0.001374553);
   tgme->SetPointEY(3, 1, 0.08498151, 0.08498151);
   tgme->SetPoint(4, 5.5, 0.8094435);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001661785, 0.001661785);
   tgme->SetPointEY(4, 1, 0.08464904, 0.08464904);
   tgme->SetPoint(5, 6.5, 0.8081056);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.003162892, 0.003162892);
   tgme->SetPointEY(5, 1, 0.08809464, 0.08809464);
   tgme->SetPoint(6, 7.5, 0.7972564);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.008006041, 0.008006041);
   tgme->SetPointEY(6, 1, 0.08481735, 0.08481735);
   tgme->SetPoint(7, 8.5, 0.7577417);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.004365072, 0.004365072);
   tgme->SetPointEY(7, 1, 0.08871765, 0.08871765);
   tgme->SetPoint(8, 9.5, 0.8411634);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.004692292, 0.004692292);
   tgme->SetPointEY(8, 1, 0.09780774, 0.09780774);
   
   TH1F *Graph_Graph_gme_pt_bwd1920 = new TH1F("Graph_Graph_gme_pt_bwd1920","",100,0.1,10.9);
   Graph_Graph_gme_pt_bwd1920->SetMinimum(0.3);
   Graph_Graph_gme_pt_bwd1920->SetMaximum(2);
   Graph_Graph_gme_pt_bwd1920->SetDirectory(0);
   Graph_Graph_gme_pt_bwd1920->SetStats(0);
   Graph_Graph_gme_pt_bwd1920->SetLineWidth(2);
   Graph_Graph_gme_pt_bwd1920->SetMarkerStyle(20);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_bwd1920);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_tot_2->Modified();
   pic_tot->cd();
   pic_tot->Modified();
   pic_tot->cd();
   pic_tot->SetSelected(pic_tot);
}


==> figs/RpA_Dp_y.C <==
void RpA_Dp_y()
{
//=========Macro generated from canvas: pic_y/c1
//=========  (Fri Nov 10 00:57:27 2023) by ROOT version 6.22/00
   TCanvas *pic_y = new TCanvas("pic_y", "c1",200,32,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_y->Range(-7.39,-0.05789471,6.21,2.178947);
   pic_y->SetFillColor(0);
   pic_y->SetBorderMode(0);
   pic_y->SetBorderSize(2);
   pic_y->SetTickx(1);
   pic_y->SetTicky(1);
   pic_y->SetLeftMargin(0.15);
   pic_y->SetTopMargin(0.08);
   pic_y->SetBottomMargin(0.16);
   pic_y->SetFrameLineWidth(2);
   pic_y->SetFrameBorderMode(0);
   pic_y->SetFrameLineWidth(2);
   pic_y->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1221;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 0.8919624);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.006708151, 0.006708151);
   tgme->SetPointEY(0, 1, 0.09552194, 0.09552194);
   tgme->SetPoint(1, -3.75, 0.853733);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.001645879, 0.001645879);
   tgme->SetPointEY(1, 1, 0.08683986, 0.08683986);
   tgme->SetPoint(2, -3.25, 0.7957377);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.001616301, 0.001616301);
   tgme->SetPointEY(2, 1, 0.08775338, 0.08775338);
   tgme->SetPoint(3, -2.75, 0.7905552);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.004031381, 0.004031381);
   tgme->SetPointEY(3, 1, 0.1017292, 0.1017292);
   tgme->SetPoint(4, 2.25, 0.7641353);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.001764485, 0.001764485);
   tgme->SetPointEY(4, 1, 0.07761227, 0.07761227);
   tgme->SetPoint(5, 2.75, 0.7041112);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.001544846, 0.001544846);
   tgme->SetPointEY(5, 1, 0.05340467, 0.05340467);
   tgme->SetPoint(6, 3.25, 0.6488951);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.001659419, 0.001659419);
   tgme->SetPointEY(6, 1, 0.04504412, 0.04504412);
   tgme->SetPoint(7, 3.75, 0.5909462);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.002837173, 0.002837173);
   tgme->SetPointEY(7, 1, 0.05452242, 0.05452242);
   
   TH1F *Graph_gme_y21 = new TH1F("Graph_gme_y21","",100,-5.35,4.85);
   Graph_gme_y21->SetMinimum(0.3);
   Graph_gme_y21->SetMaximum(2);
   Graph_gme_y21->SetDirectory(0);
   Graph_gme_y21->SetStats(0);
   Graph_gme_y21->SetLineWidth(2);
   Graph_gme_y21->SetMarkerStyle(20);
   Graph_gme_y21->GetXaxis()->SetTitle("#it{y}*");
   Graph_gme_y21->GetXaxis()->SetNdivisions(505);
   Graph_gme_y21->GetXaxis()->SetLabelFont(132);
   Graph_gme_y21->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_y21->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_y21->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_y21->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_y21->GetXaxis()->SetTitleFont(132);
   Graph_gme_y21->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_y21->GetYaxis()->SetLabelFont(132);
   Graph_gme_y21->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_y21->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_y21->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_y21->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_y21->GetYaxis()->SetTitleFont(132);
   Graph_gme_y21->GetZaxis()->SetLabelFont(132);
   Graph_gme_y21->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_y21->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_y21->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_y21->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_y21);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t y_EPPS_fx3027[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_EPPS_fy3027[8] = {
   1.078255,
   0.9895861,
   0.9033847,
   0.8325629,
   0.6941193,
   0.6923997,
   0.690232,
   0.6876978};
   Double_t y_EPPS_felx3027[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fely3027[8] = {
   0.05475989,
   0.05628204,
   0.05322557,
   0.05067464,
   0.04561714,
   0.04480016,
   0.04826792,
   0.05111255};
   Double_t y_EPPS_fehx3027[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fehy3027[8] = {
   0.0777184,
   0.1060499,
   0.1233031,
   0.1305494,
   0.05682615,
   0.05108858,
   0.04639407,
   0.04378537};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,y_EPPS_fx3027,y_EPPS_fy3027,y_EPPS_felx3027,y_EPPS_fehx3027,y_EPPS_fely3027,y_EPPS_fehy3027);
   grae->SetName("y_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_EPPS3027 = new TH1F("Graph_y_EPPS3027","Graph",100,-5.05,4.55);
   Graph_y_EPPS3027->SetMinimum(0.5846464);
   Graph_y_EPPS3027->SetMaximum(1.207913);
   Graph_y_EPPS3027->SetDirectory(0);
   Graph_y_EPPS3027->SetStats(0);
   Graph_y_EPPS3027->SetLineWidth(2);
   Graph_y_EPPS3027->SetMarkerStyle(20);
   Graph_y_EPPS3027->GetXaxis()->SetNdivisions(505);
   Graph_y_EPPS3027->GetXaxis()->SetLabelFont(132);
   Graph_y_EPPS3027->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_EPPS3027->GetXaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3027->GetXaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3027->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_EPPS3027->GetXaxis()->SetTitleFont(132);
   Graph_y_EPPS3027->GetYaxis()->SetLabelFont(132);
   Graph_y_EPPS3027->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_EPPS3027->GetYaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3027->GetYaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3027->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_EPPS3027->GetYaxis()->SetTitleFont(132);
   Graph_y_EPPS3027->GetZaxis()->SetLabelFont(132);
   Graph_y_EPPS3027->GetZaxis()->SetLabelSize(0.06);
   Graph_y_EPPS3027->GetZaxis()->SetTitleSize(0.072);
   Graph_y_EPPS3027->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_EPPS3027->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_EPPS3027);
   
   grae->Draw("3,");
   
   Double_t y_nCTEQ_fx3028[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_nCTEQ_fy3028[8] = {
   1.090755,
   1.01675,
   0.9376515,
   0.8666327,
   0.6829377,
   0.675904,
   0.667933,
   0.6592011};
   Double_t y_nCTEQ_felx3028[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fely3028[8] = {
   0.06112208,
   0.05483316,
   0.05422999,
   0.05407411,
   0.0319401,
   0.03143615,
   0.03119026,
   0.03118711};
   Double_t y_nCTEQ_fehx3028[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fehy3028[8] = {
   0.06960586,
   0.05988248,
   0.06132224,
   0.07054713,
   0.05608739,
   0.05411815,
   0.05349397,
   0.0540011};
   grae = new TGraphAsymmErrors(8,y_nCTEQ_fx3028,y_nCTEQ_fy3028,y_nCTEQ_felx3028,y_nCTEQ_fehx3028,y_nCTEQ_fely3028,y_nCTEQ_fehy3028);
   grae->SetName("y_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1222;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1223;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_nCTEQ3028 = new TH1F("Graph_y_nCTEQ3028","Graph",100,-5.05,4.55);
   Graph_y_nCTEQ3028->SetMinimum(0.5747793);
   Graph_y_nCTEQ3028->SetMaximum(1.213595);
   Graph_y_nCTEQ3028->SetDirectory(0);
   Graph_y_nCTEQ3028->SetStats(0);
   Graph_y_nCTEQ3028->SetLineWidth(2);
   Graph_y_nCTEQ3028->SetMarkerStyle(20);
   Graph_y_nCTEQ3028->GetXaxis()->SetNdivisions(505);
   Graph_y_nCTEQ3028->GetXaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3028->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_nCTEQ3028->GetXaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3028->GetXaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3028->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_nCTEQ3028->GetXaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3028->GetYaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3028->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_nCTEQ3028->GetYaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3028->GetYaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3028->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_nCTEQ3028->GetYaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3028->GetZaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3028->GetZaxis()->SetLabelSize(0.06);
   Graph_y_nCTEQ3028->GetZaxis()->SetTitleSize(0.072);
   Graph_y_nCTEQ3028->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_nCTEQ3028->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_nCTEQ3028);
   
   grae->Draw("3,");
   
   Double_t CGC2_y_fx3029[11] = {
   0,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t CGC2_y_fy3029[11] = {
   0.8005805,
   0.773708,
   0.744601,
   0.719012,
   0.698543,
   0.6811145,
   0.658486,
   0.6528675,
   0.625201,
   0.610623,
   0.5861715};
   Double_t CGC2_y_felx3029[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_y_fely3029[11] = {
   0.0491705,
   0.050292,
   0.053957,
   0.064757,
   0.068717,
   0.0660855,
   0.061079,
   0.0724905,
   0.068954,
   0.075407,
   0.0744825};
   Double_t CGC2_y_fehx3029[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_y_fehy3029[11] = {
   0.0491705,
   0.050292,
   0.053957,
   0.064757,
   0.068717,
   0.0660855,
   0.061079,
   0.0724905,
   0.068954,
   0.075407,
   0.0744825};
   grae = new TGraphAsymmErrors(11,CGC2_y_fx3029,CGC2_y_fy3029,CGC2_y_felx3029,CGC2_y_fehx3029,CGC2_y_fely3029,CGC2_y_fehy3029);
   grae->SetName("CGC2_y");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC2_y3029 = new TH1F("Graph_CGC2_y3029","Graph",100,0,5.5);
   Graph_CGC2_y3029->SetMinimum(0.4778828);
   Graph_CGC2_y3029->SetMaximum(0.8835572);
   Graph_CGC2_y3029->SetDirectory(0);
   Graph_CGC2_y3029->SetStats(0);
   Graph_CGC2_y3029->SetLineWidth(2);
   Graph_CGC2_y3029->SetMarkerStyle(20);
   Graph_CGC2_y3029->GetXaxis()->SetNdivisions(505);
   Graph_CGC2_y3029->GetXaxis()->SetLabelFont(132);
   Graph_CGC2_y3029->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC2_y3029->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC2_y3029->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC2_y3029->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC2_y3029->GetXaxis()->SetTitleFont(132);
   Graph_CGC2_y3029->GetYaxis()->SetLabelFont(132);
   Graph_CGC2_y3029->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC2_y3029->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC2_y3029->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC2_y3029->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC2_y3029->GetYaxis()->SetTitleFont(132);
   Graph_CGC2_y3029->GetZaxis()->SetLabelFont(132);
   Graph_CGC2_y3029->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC2_y3029->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC2_y3029->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC2_y3029->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC2_y3029);
   
   grae->Draw("e3,");
   
   Double_t CGC1_y_fx3030[9] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4};
   Double_t CGC1_y_fy3030[9] = {
   0.8002435,
   0.789254,
   0.779449,
   0.7695345,
   0.7592735,
   0.750309,
   0.7398505,
   0.730818,
   0.721854};
   Double_t CGC1_y_felx3030[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_y_fely3030[9] = {
   0.0202015,
   0.018928,
   0.017672,
   0.0183435,
   0.0176655,
   0.015459,
   0.0156025,
   0.013781,
   0.01314};
   Double_t CGC1_y_fehx3030[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_y_fehy3030[9] = {
   0.0202015,
   0.018928,
   0.017672,
   0.0183435,
   0.0176655,
   0.015459,
   0.0156025,
   0.013781,
   0.01314};
   grae = new TGraphAsymmErrors(9,CGC1_y_fx3030,CGC1_y_fy3030,CGC1_y_felx3030,CGC1_y_fehx3030,CGC1_y_fely3030,CGC1_y_fehy3030);
   grae->SetName("CGC1_y");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#663300");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#663300");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC1_y3030 = new TH1F("Graph_CGC1_y3030","Graph",100,1.8,4.2);
   Graph_CGC1_y3030->SetMinimum(0.6975409);
   Graph_CGC1_y3030->SetMaximum(0.8316181);
   Graph_CGC1_y3030->SetDirectory(0);
   Graph_CGC1_y3030->SetStats(0);
   Graph_CGC1_y3030->SetLineWidth(2);
   Graph_CGC1_y3030->SetMarkerStyle(20);
   Graph_CGC1_y3030->GetXaxis()->SetNdivisions(505);
   Graph_CGC1_y3030->GetXaxis()->SetLabelFont(132);
   Graph_CGC1_y3030->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC1_y3030->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC1_y3030->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC1_y3030->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC1_y3030->GetXaxis()->SetTitleFont(132);
   Graph_CGC1_y3030->GetYaxis()->SetLabelFont(132);
   Graph_CGC1_y3030->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC1_y3030->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC1_y3030->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC1_y3030->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC1_y3030->GetYaxis()->SetTitleFont(132);
   Graph_CGC1_y3030->GetZaxis()->SetLabelFont(132);
   Graph_CGC1_y3030->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC1_y3030->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC1_y3030->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC1_y3030->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC1_y3030);
   
   grae->Draw("e3,");
   TLine *line = new TLine(-5,1,4.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt","F");

   ci = 1212;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1213;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC1_pt","CGC1","F");

   ci = TColor::GetColor("#663300");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#663300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC2_pt","CGC2","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"1.0 < #it{p}_{T} < 10.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   ci = 1221;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 0.8919624);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.006708151, 0.006708151);
   tgme->SetPointEY(0, 1, 0.09552194, 0.09552194);
   tgme->SetPoint(1, -3.75, 0.853733);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.001645879, 0.001645879);
   tgme->SetPointEY(1, 1, 0.08683986, 0.08683986);
   tgme->SetPoint(2, -3.25, 0.7957377);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.001616301, 0.001616301);
   tgme->SetPointEY(2, 1, 0.08775338, 0.08775338);
   tgme->SetPoint(3, -2.75, 0.7905552);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.004031381, 0.004031381);
   tgme->SetPointEY(3, 1, 0.1017292, 0.1017292);
   tgme->SetPoint(4, 2.25, 0.7641353);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.001764485, 0.001764485);
   tgme->SetPointEY(4, 1, 0.07761227, 0.07761227);
   tgme->SetPoint(5, 2.75, 0.7041112);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.001544846, 0.001544846);
   tgme->SetPointEY(5, 1, 0.05340467, 0.05340467);
   tgme->SetPoint(6, 3.25, 0.6488951);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.001659419, 0.001659419);
   tgme->SetPointEY(6, 1, 0.04504412, 0.04504412);
   tgme->SetPoint(7, 3.75, 0.5909462);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.002837173, 0.002837173);
   tgme->SetPointEY(7, 1, 0.05452242, 0.05452242);
   
   TH1F *Graph_Graph_gme_y2122 = new TH1F("Graph_Graph_gme_y2122","",100,-5.35,4.85);
   Graph_Graph_gme_y2122->SetMinimum(0.3);
   Graph_Graph_gme_y2122->SetMaximum(2);
   Graph_Graph_gme_y2122->SetDirectory(0);
   Graph_Graph_gme_y2122->SetStats(0);
   Graph_Graph_gme_y2122->SetLineWidth(2);
   Graph_Graph_gme_y2122->SetMarkerStyle(20);
   Graph_Graph_gme_y2122->GetXaxis()->SetTitle("#it{y}*");
   Graph_Graph_gme_y2122->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_y2122->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_y2122->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_y2122->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y2122->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y2122->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_y2122->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_y2122->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_y2122->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_y2122->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_y2122->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y2122->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y2122->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_y2122->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_y2122->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_y2122->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_y2122->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_y2122->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_y2122->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_y2122);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_y->Modified();
   pic_y->cd();
   pic_y->SetSelected(pic_y);
}


==> figs/RpA_Ds_bwd.C <==
void RpA_Ds_bwd()
{
//=========Macro generated from canvas: pic_bwd/c1
//=========  (Fri Nov 10 01:11:07 2023) by ROOT version 6.22/00
   TCanvas *pic_bwd = new TCanvas("pic_bwd", "c1",200,32,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_bwd->Range(0,0,1,1);
   pic_bwd->SetFillColor(0);
   pic_bwd->SetBorderMode(0);
   pic_bwd->SetBorderSize(2);
   pic_bwd->SetTickx(1);
   pic_bwd->SetTicky(1);
   pic_bwd->SetLeftMargin(0.15);
   pic_bwd->SetTopMargin(0.08);
   pic_bwd->SetBottomMargin(0.16);
   pic_bwd->SetFrameLineWidth(2);
   pic_bwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_bwd_1
   TPad *pic_bwd_1 = new TPad("pic_bwd_1", "pic_bwd_1",0.01,0.51,0.49,0.99);
   pic_bwd_1->Draw();
   pic_bwd_1->cd();
   pic_bwd_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_1->SetFillColor(0);
   pic_bwd_1->SetBorderMode(0);
   pic_bwd_1->SetBorderSize(2);
   pic_bwd_1->SetTickx(1);
   pic_bwd_1->SetTicky(1);
   pic_bwd_1->SetLeftMargin(0.15);
   pic_bwd_1->SetTopMargin(0.08);
   pic_bwd_1->SetBottomMargin(0.16);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1191;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8809301);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03897555, 0.03897555);
   tgme->SetPointEY(0, 1, 0.1970205, 0.1970205);
   tgme->SetPoint(1, 2.5, 0.864574);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.0169474, 0.0169474);
   tgme->SetPointEY(1, 1, 0.1142984, 0.1142984);
   tgme->SetPoint(2, 3.5, 0.8777465);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.008607429, 0.008607429);
   tgme->SetPointEY(2, 1, 0.1015317, 0.1015317);
   tgme->SetPoint(3, 4.5, 0.8494538);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.02043472, 0.02043472);
   tgme->SetPointEY(3, 1, 0.09393834, 0.09393834);
   tgme->SetPoint(4, 5.5, 0.8595854);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.02553584, 0.02553584);
   tgme->SetPointEY(4, 1, 0.1012201, 0.1012201);
   tgme->SetPoint(5, 6.5, 0.7073755);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.02990487, 0.02990487);
   tgme->SetPointEY(5, 1, 0.08662231, 0.08662231);
   tgme->SetPoint(6, 7.5, 0.8346662);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02151268, 0.02151268);
   tgme->SetPointEY(6, 1, 0.08835034, 0.08835034);
   tgme->SetPoint(7, 8.5, 0.9162734);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02877119, 0.02877119);
   tgme->SetPointEY(7, 1, 0.1178859, 0.1178859);
   tgme->SetPoint(8, 9.5, 0.8035771);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.0423752, 0.0423752);
   tgme->SetPointEY(8, 1, 0.1193333, 0.1193333);
   
   TH1F *Graph_gme_09 = new TH1F("Graph_gme_09","",100,0.1,10.9);
   Graph_gme_09->SetMinimum(0.3);
   Graph_gme_09->SetMaximum(2);
   Graph_gme_09->SetDirectory(0);
   Graph_gme_09->SetStats(0);
   Graph_gme_09->SetLineWidth(2);
   Graph_gme_09->SetMarkerStyle(20);
   Graph_gme_09->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_09->GetXaxis()->SetNdivisions(505);
   Graph_gme_09->GetXaxis()->SetLabelFont(132);
   Graph_gme_09->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_09->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_09->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_09->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_09->GetXaxis()->SetTitleFont(132);
   Graph_gme_09->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_09->GetYaxis()->SetLabelFont(132);
   Graph_gme_09->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_09->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_09->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_09->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_09->GetYaxis()->SetTitleFont(132);
   Graph_gme_09->GetZaxis()->SetLabelFont(132);
   Graph_gme_09->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_09->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_09->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_09->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_09);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3009[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3009[10] = {
   0.7587503,
   0.7929046,
   0.8456799,
   0.8991325,
   0.9456253,
   0.9836409,
   1.014115,
   1.038467,
   1.057761,
   1.072731};
   Double_t Graph0_felx3009[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3009[10] = {
   0.05388115,
   0.05160758,
   0.04918477,
   0.04746957,
   0.04597527,
   0.04420496,
   0.042056,
   0.03949945,
   0.03697259,
   0.03430542};
   Double_t Graph0_fehx3009[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3009[10] = {
   0.1508331,
   0.1388992,
   0.1209991,
   0.104096,
   0.09042836,
   0.07976688,
   0.07154046,
   0.06535542,
   0.05990933,
   0.05559411};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3009,Graph0_fy3009,Graph0_felx3009,Graph0_fehx3009,Graph0_fely3009,Graph0_fehy3009);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03009 = new TH1F("Graph_Graph03009","Graph",100,0,10.4);
   Graph_Graph03009->SetMinimum(0.6625235);
   Graph_Graph03009->SetMaximum(1.170671);
   Graph_Graph03009->SetDirectory(0);
   Graph_Graph03009->SetStats(0);
   Graph_Graph03009->SetLineWidth(2);
   Graph_Graph03009->SetMarkerStyle(20);
   Graph_Graph03009->GetXaxis()->SetNdivisions(505);
   Graph_Graph03009->GetXaxis()->SetLabelFont(132);
   Graph_Graph03009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03009->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03009->GetXaxis()->SetTitleFont(132);
   Graph_Graph03009->GetYaxis()->SetLabelFont(132);
   Graph_Graph03009->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03009->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03009->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03009->GetYaxis()->SetTitleFont(132);
   Graph_Graph03009->GetZaxis()->SetLabelFont(132);
   Graph_Graph03009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03009);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3010[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3010[10] = {
   0.7921722,
   0.8280211,
   0.8813958,
   0.9330106,
   0.9754821,
   1.008721,
   1.034431,
   1.054203,
   1.06756,
   1.078323};
   Double_t Graph1_felx3010[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3010[10] = {
   0.0585263,
   0.05644692,
   0.05242573,
   0.05056189,
   0.05368,
   0.05277405,
   0.05017159,
   0.0459147,
   0.04040802,
   0.04090891};
   Double_t Graph1_fehx3010[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3010[10] = {
   0.09482319,
   0.07884408,
   0.05752148,
   0.04785302,
   0.04410008,
   0.0416797,
   0.04053032,
   0.04025451,
   0.04344994,
   0.04961799};
   grae = new TGraphAsymmErrors(10,Graph1_fx3010,Graph1_fy3010,Graph1_felx3010,Graph1_fehx3010,Graph1_fely3010,Graph1_fehy3010);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1192;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1193;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13010 = new TH1F("Graph_Graph13010","Graph",100,0,10.4);
   Graph_Graph13010->SetMinimum(0.6942164);
   Graph_Graph13010->SetMaximum(1.16737);
   Graph_Graph13010->SetDirectory(0);
   Graph_Graph13010->SetStats(0);
   Graph_Graph13010->SetLineWidth(2);
   Graph_Graph13010->SetMarkerStyle(20);
   Graph_Graph13010->GetXaxis()->SetNdivisions(505);
   Graph_Graph13010->GetXaxis()->SetLabelFont(132);
   Graph_Graph13010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13010->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13010->GetXaxis()->SetTitleFont(132);
   Graph_Graph13010->GetYaxis()->SetLabelFont(132);
   Graph_Graph13010->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13010->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13010->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13010->GetYaxis()->SetTitleFont(132);
   Graph_Graph13010->GetZaxis()->SetLabelFont(132);
   Graph_Graph13010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13010);
   
   grae->Draw("3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-3.0 < #it{y}* < -2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   ci = 1191;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8809301);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03897555, 0.03897555);
   tgme->SetPointEY(0, 1, 0.1970205, 0.1970205);
   tgme->SetPoint(1, 2.5, 0.864574);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.0169474, 0.0169474);
   tgme->SetPointEY(1, 1, 0.1142984, 0.1142984);
   tgme->SetPoint(2, 3.5, 0.8777465);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.008607429, 0.008607429);
   tgme->SetPointEY(2, 1, 0.1015317, 0.1015317);
   tgme->SetPoint(3, 4.5, 0.8494538);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.02043472, 0.02043472);
   tgme->SetPointEY(3, 1, 0.09393834, 0.09393834);
   tgme->SetPoint(4, 5.5, 0.8595854);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.02553584, 0.02553584);
   tgme->SetPointEY(4, 1, 0.1012201, 0.1012201);
   tgme->SetPoint(5, 6.5, 0.7073755);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.02990487, 0.02990487);
   tgme->SetPointEY(5, 1, 0.08662231, 0.08662231);
   tgme->SetPoint(6, 7.5, 0.8346662);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02151268, 0.02151268);
   tgme->SetPointEY(6, 1, 0.08835034, 0.08835034);
   tgme->SetPoint(7, 8.5, 0.9162734);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02877119, 0.02877119);
   tgme->SetPointEY(7, 1, 0.1178859, 0.1178859);
   tgme->SetPoint(8, 9.5, 0.8035771);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.0423752, 0.0423752);
   tgme->SetPointEY(8, 1, 0.1193333, 0.1193333);
   
   TH1F *Graph_Graph_gme_0910 = new TH1F("Graph_Graph_gme_0910","",100,0.1,10.9);
   Graph_Graph_gme_0910->SetMinimum(0.3);
   Graph_Graph_gme_0910->SetMaximum(2);
   Graph_Graph_gme_0910->SetDirectory(0);
   Graph_Graph_gme_0910->SetStats(0);
   Graph_Graph_gme_0910->SetLineWidth(2);
   Graph_Graph_gme_0910->SetMarkerStyle(20);
   Graph_Graph_gme_0910->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_0910->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_0910->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_0910->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_0910->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_0910->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_0910->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_0910->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_0910->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_0910->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_0910->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_0910);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_1->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_2
   TPad *pic_bwd_2 = new TPad("pic_bwd_2", "pic_bwd_2",0.51,0.51,0.99,0.99);
   pic_bwd_2->Draw();
   pic_bwd_2->cd();
   pic_bwd_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_2->SetFillColor(0);
   pic_bwd_2->SetBorderMode(0);
   pic_bwd_2->SetBorderSize(2);
   pic_bwd_2->SetTickx(1);
   pic_bwd_2->SetTicky(1);
   pic_bwd_2->SetLeftMargin(0.15);
   pic_bwd_2->SetTopMargin(0.08);
   pic_bwd_2->SetBottomMargin(0.16);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.9802903);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03545218, 0.03545218);
   tgme->SetPointEY(0, 1, 0.1328272, 0.1328272);
   tgme->SetPoint(1, 2.5, 0.8834858);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.0198624, 0.0198624);
   tgme->SetPointEY(1, 1, 0.09742202, 0.09742202);
   tgme->SetPoint(2, 3.5, 0.9614268);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.02289399, 0.02289399);
   tgme->SetPointEY(2, 1, 0.09573382, 0.09573382);
   tgme->SetPoint(3, 4.5, 0.9604438);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01053072, 0.01053072);
   tgme->SetPointEY(3, 1, 0.09650061, 0.09650061);
   tgme->SetPoint(4, 5.5, 0.8476455);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.0103215, 0.0103215);
   tgme->SetPointEY(4, 1, 0.0908044, 0.0908044);
   tgme->SetPoint(5, 6.5, 0.9018461);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01154914, 0.01154914);
   tgme->SetPointEY(5, 1, 0.1074213, 0.1074213);
   tgme->SetPoint(6, 7.5, 0.9214048);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02346626, 0.02346626);
   tgme->SetPointEY(6, 1, 0.109774, 0.109774);
   tgme->SetPoint(7, 8.5, 0.8034027);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01953707, 0.01953707);
   tgme->SetPointEY(7, 1, 0.153748, 0.153748);
   tgme->SetPoint(8, 9.5, 0.8385646);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.03343916, 0.03343916);
   tgme->SetPointEY(8, 1, 0.1385065, 0.1385065);
   
   TH1F *Graph_gme_111 = new TH1F("Graph_gme_111","",100,0.1,10.9);
   Graph_gme_111->SetMinimum(0.3);
   Graph_gme_111->SetMaximum(2);
   Graph_gme_111->SetDirectory(0);
   Graph_gme_111->SetStats(0);
   Graph_gme_111->SetLineWidth(2);
   Graph_gme_111->SetMarkerStyle(20);
   Graph_gme_111->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_111->GetXaxis()->SetNdivisions(505);
   Graph_gme_111->GetXaxis()->SetLabelFont(132);
   Graph_gme_111->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_111->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_111->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_111->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_111->GetXaxis()->SetTitleFont(132);
   Graph_gme_111->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_111->GetYaxis()->SetLabelFont(132);
   Graph_gme_111->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_111->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_111->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_111->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_111->GetYaxis()->SetTitleFont(132);
   Graph_gme_111->GetZaxis()->SetLabelFont(132);
   Graph_gme_111->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_111->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_111->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_111->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_111);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3011[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3011[10] = {
   0.823371,
   0.8625502,
   0.9209996,
   0.9772585,
   1.022962,
   1.057608,
   1.082367,
   1.099921,
   1.111421,
   1.118727};
   Double_t Graph0_felx3011[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3011[10] = {
   0.05462508,
   0.05391654,
   0.05302241,
   0.05118591,
   0.04796213,
   0.04371657,
   0.03916867,
   0.03488036,
   0.03154445,
   0.02959787};
   Double_t Graph0_fehx3011[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3011[10] = {
   0.1444085,
   0.1320726,
   0.1132507,
   0.09498233,
   0.07981844,
   0.06801031,
   0.05950128,
   0.05326785,
   0.04959285,
   0.04769208};
   grae = new TGraphAsymmErrors(10,Graph0_fx3011,Graph0_fy3011,Graph0_felx3011,Graph0_fehx3011,Graph0_fely3011,Graph0_fehy3011);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03011 = new TH1F("Graph_Graph03011","Graph",100,0,10.4);
   Graph_Graph03011->SetMinimum(0.7289786);
   Graph_Graph03011->SetMaximum(1.206186);
   Graph_Graph03011->SetDirectory(0);
   Graph_Graph03011->SetStats(0);
   Graph_Graph03011->SetLineWidth(2);
   Graph_Graph03011->SetMarkerStyle(20);
   Graph_Graph03011->GetXaxis()->SetNdivisions(505);
   Graph_Graph03011->GetXaxis()->SetLabelFont(132);
   Graph_Graph03011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03011->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03011->GetXaxis()->SetTitleFont(132);
   Graph_Graph03011->GetYaxis()->SetLabelFont(132);
   Graph_Graph03011->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03011->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03011->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03011->GetYaxis()->SetTitleFont(132);
   Graph_Graph03011->GetZaxis()->SetLabelFont(132);
   Graph_Graph03011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03011);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3012[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3012[10] = {
   0.8619828,
   0.9007236,
   0.955898,
   1.006012,
   1.044305,
   1.071388,
   1.090236,
   1.10252,
   1.108728,
   1.112164};
   Double_t Graph1_felx3012[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3012[10] = {
   0.05928709,
   0.05612213,
   0.05125832,
   0.05298607,
   0.05124449,
   0.0463888,
   0.04735316,
   0.0480864,
   0.04817498,
   0.0477021};
   Double_t Graph1_fehx3012[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3012[10] = {
   0.07585476,
   0.06274922,
   0.05125832,
   0.04749391,
   0.04607014,
   0.04720822,
   0.05420746,
   0.06164934,
   0.06941445,
   0.07567447};
   grae = new TGraphAsymmErrors(10,Graph1_fx3012,Graph1_fy3012,Graph1_felx3012,Graph1_fehx3012,Graph1_fely3012,Graph1_fehy3012);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1196;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13012 = new TH1F("Graph_Graph13012","Graph",100,0,10.4);
   Graph_Graph13012->SetMinimum(0.7641814);
   Graph_Graph13012->SetMaximum(1.226353);
   Graph_Graph13012->SetDirectory(0);
   Graph_Graph13012->SetStats(0);
   Graph_Graph13012->SetLineWidth(2);
   Graph_Graph13012->SetMarkerStyle(20);
   Graph_Graph13012->GetXaxis()->SetNdivisions(505);
   Graph_Graph13012->GetXaxis()->SetLabelFont(132);
   Graph_Graph13012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13012->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13012->GetXaxis()->SetTitleFont(132);
   Graph_Graph13012->GetYaxis()->SetLabelFont(132);
   Graph_Graph13012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13012->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13012->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13012->GetYaxis()->SetTitleFont(132);
   Graph_Graph13012->GetZaxis()->SetLabelFont(132);
   Graph_Graph13012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13012);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-3.5 < #it{y}* < -3.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.9802903);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03545218, 0.03545218);
   tgme->SetPointEY(0, 1, 0.1328272, 0.1328272);
   tgme->SetPoint(1, 2.5, 0.8834858);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.0198624, 0.0198624);
   tgme->SetPointEY(1, 1, 0.09742202, 0.09742202);
   tgme->SetPoint(2, 3.5, 0.9614268);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.02289399, 0.02289399);
   tgme->SetPointEY(2, 1, 0.09573382, 0.09573382);
   tgme->SetPoint(3, 4.5, 0.9604438);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01053072, 0.01053072);
   tgme->SetPointEY(3, 1, 0.09650061, 0.09650061);
   tgme->SetPoint(4, 5.5, 0.8476455);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.0103215, 0.0103215);
   tgme->SetPointEY(4, 1, 0.0908044, 0.0908044);
   tgme->SetPoint(5, 6.5, 0.9018461);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01154914, 0.01154914);
   tgme->SetPointEY(5, 1, 0.1074213, 0.1074213);
   tgme->SetPoint(6, 7.5, 0.9214048);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02346626, 0.02346626);
   tgme->SetPointEY(6, 1, 0.109774, 0.109774);
   tgme->SetPoint(7, 8.5, 0.8034027);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01953707, 0.01953707);
   tgme->SetPointEY(7, 1, 0.153748, 0.153748);
   tgme->SetPoint(8, 9.5, 0.8385646);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.03343916, 0.03343916);
   tgme->SetPointEY(8, 1, 0.1385065, 0.1385065);
   
   TH1F *Graph_Graph_gme_11112 = new TH1F("Graph_Graph_gme_11112","",100,0.1,10.9);
   Graph_Graph_gme_11112->SetMinimum(0.3);
   Graph_Graph_gme_11112->SetMaximum(2);
   Graph_Graph_gme_11112->SetDirectory(0);
   Graph_Graph_gme_11112->SetStats(0);
   Graph_Graph_gme_11112->SetLineWidth(2);
   Graph_Graph_gme_11112->SetMarkerStyle(20);
   Graph_Graph_gme_11112->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_11112->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_11112->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_11112->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_11112->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_11112->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_11112->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_11112->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_11112->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_11112->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_11112->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_11112);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_2->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_3
   TPad *pic_bwd_3 = new TPad("pic_bwd_3", "pic_bwd_3",0.01,0.01,0.49,0.49);
   pic_bwd_3->Draw();
   pic_bwd_3->cd();
   pic_bwd_3->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_3->SetFillColor(0);
   pic_bwd_3->SetBorderMode(0);
   pic_bwd_3->SetBorderSize(2);
   pic_bwd_3->SetTickx(1);
   pic_bwd_3->SetTicky(1);
   pic_bwd_3->SetLeftMargin(0.15);
   pic_bwd_3->SetTopMargin(0.08);
   pic_bwd_3->SetBottomMargin(0.16);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1197;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 1.026413);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.04165235, 0.04165235);
   tgme->SetPointEY(0, 1, 0.1479071, 0.1479071);
   tgme->SetPoint(1, 2.5, 1.049231);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01067417, 0.01067417);
   tgme->SetPointEY(1, 1, 0.1053758, 0.1053758);
   tgme->SetPoint(2, 3.5, 0.9612939);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01689672, 0.01689672);
   tgme->SetPointEY(2, 1, 0.09443017, 0.09443017);
   tgme->SetPoint(3, 4.5, 0.9728204);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.02057528, 0.02057528);
   tgme->SetPointEY(3, 1, 0.1052127, 0.1052127);
   tgme->SetPoint(4, 5.5, 0.9563326);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01238089, 0.01238089);
   tgme->SetPointEY(4, 1, 0.1049204, 0.1049204);
   tgme->SetPoint(5, 6.5, 0.9164682);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.0201042, 0.0201042);
   tgme->SetPointEY(5, 1, 0.1244327, 0.1244327);
   tgme->SetPoint(6, 7.5, 0.9112123);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02071803, 0.02071803);
   tgme->SetPointEY(6, 1, 0.151144, 0.151144);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_213 = new TH1F("Graph_gme_213","",100,0.1,10.9);
   Graph_gme_213->SetMinimum(0.3);
   Graph_gme_213->SetMaximum(2);
   Graph_gme_213->SetDirectory(0);
   Graph_gme_213->SetStats(0);
   Graph_gme_213->SetLineWidth(2);
   Graph_gme_213->SetMarkerStyle(20);
   Graph_gme_213->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_213->GetXaxis()->SetNdivisions(505);
   Graph_gme_213->GetXaxis()->SetLabelFont(132);
   Graph_gme_213->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_213->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_213->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_213->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_213->GetXaxis()->SetTitleFont(132);
   Graph_gme_213->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_213->GetYaxis()->SetLabelFont(132);
   Graph_gme_213->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_213->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_213->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_213->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_213->GetYaxis()->SetTitleFont(132);
   Graph_gme_213->GetZaxis()->SetLabelFont(132);
   Graph_gme_213->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_213->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_213->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_213->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_213);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3013[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3013[10] = {
   0.9107946,
   0.9531855,
   1.012453,
   1.063744,
   1.099631,
   1.121239,
   1.132167,
   1.135407,
   1.133996,
   1.129537};
   Double_t Graph0_felx3013[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3013[10] = {
   0.05920533,
   0.05872152,
   0.05609828,
   0.05029276,
   0.04299545,
   0.03665902,
   0.03341839,
   0.03323507,
   0.03505907,
   0.03761819};
   Double_t Graph0_fehx3013[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3013[10] = {
   0.1297321,
   0.1157704,
   0.09450325,
   0.07447679,
   0.05951973,
   0.05076585,
   0.04701497,
   0.04683984,
   0.04786842,
   0.05061352};
   grae = new TGraphAsymmErrors(10,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03013 = new TH1F("Graph_Graph03013","Graph",100,0,10.4);
   Graph_Graph03013->SetMinimum(0.8185235);
   Graph_Graph03013->SetMaximum(1.215312);
   Graph_Graph03013->SetDirectory(0);
   Graph_Graph03013->SetStats(0);
   Graph_Graph03013->SetLineWidth(2);
   Graph_Graph03013->SetMarkerStyle(20);
   Graph_Graph03013->GetXaxis()->SetNdivisions(505);
   Graph_Graph03013->GetXaxis()->SetLabelFont(132);
   Graph_Graph03013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03013->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03013->GetXaxis()->SetTitleFont(132);
   Graph_Graph03013->GetYaxis()->SetLabelFont(132);
   Graph_Graph03013->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03013->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03013->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03013->GetYaxis()->SetTitleFont(132);
   Graph_Graph03013->GetZaxis()->SetLabelFont(132);
   Graph_Graph03013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03013);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3014[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3014[10] = {
   0.9484671,
   0.9868656,
   1.037761,
   1.07891,
   1.105361,
   1.119968,
   1.126338,
   1.12663,
   1.122182,
   1.115241};
   Double_t Graph1_felx3014[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3014[10] = {
   0.05707751,
   0.0542347,
   0.05217099,
   0.0531628,
   0.05522735,
   0.05621307,
   0.05545313,
   0.0529182,
   0.04942224,
   0.0453589};
   Double_t Graph1_fehx3014[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3014[10] = {
   0.05978222,
   0.0542348,
   0.05217097,
   0.05477118,
   0.06357037,
   0.07245426,
   0.07945043,
   0.08431917,
   0.0888267,
   0.09214292};
   grae = new TGraphAsymmErrors(10,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1198;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1199;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13014 = new TH1F("Graph_Graph13014","Graph",100,0,10.4);
   Graph_Graph13014->SetMinimum(0.8594277);
   Graph_Graph13014->SetMaximum(1.24297);
   Graph_Graph13014->SetDirectory(0);
   Graph_Graph13014->SetStats(0);
   Graph_Graph13014->SetLineWidth(2);
   Graph_Graph13014->SetMarkerStyle(20);
   Graph_Graph13014->GetXaxis()->SetNdivisions(505);
   Graph_Graph13014->GetXaxis()->SetLabelFont(132);
   Graph_Graph13014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13014->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13014->GetXaxis()->SetTitleFont(132);
   Graph_Graph13014->GetYaxis()->SetLabelFont(132);
   Graph_Graph13014->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13014->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13014->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13014->GetYaxis()->SetTitleFont(132);
   Graph_Graph13014->GetZaxis()->SetLabelFont(132);
   Graph_Graph13014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13014);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.0 < #it{y}* < -3.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1197;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 1.026413);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.04165235, 0.04165235);
   tgme->SetPointEY(0, 1, 0.1479071, 0.1479071);
   tgme->SetPoint(1, 2.5, 1.049231);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01067417, 0.01067417);
   tgme->SetPointEY(1, 1, 0.1053758, 0.1053758);
   tgme->SetPoint(2, 3.5, 0.9612939);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01689672, 0.01689672);
   tgme->SetPointEY(2, 1, 0.09443017, 0.09443017);
   tgme->SetPoint(3, 4.5, 0.9728204);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.02057528, 0.02057528);
   tgme->SetPointEY(3, 1, 0.1052127, 0.1052127);
   tgme->SetPoint(4, 5.5, 0.9563326);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01238089, 0.01238089);
   tgme->SetPointEY(4, 1, 0.1049204, 0.1049204);
   tgme->SetPoint(5, 6.5, 0.9164682);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.0201042, 0.0201042);
   tgme->SetPointEY(5, 1, 0.1244327, 0.1244327);
   tgme->SetPoint(6, 7.5, 0.9112123);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02071803, 0.02071803);
   tgme->SetPointEY(6, 1, 0.151144, 0.151144);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_21314 = new TH1F("Graph_Graph_gme_21314","",100,0.1,10.9);
   Graph_Graph_gme_21314->SetMinimum(0.3);
   Graph_Graph_gme_21314->SetMaximum(2);
   Graph_Graph_gme_21314->SetDirectory(0);
   Graph_Graph_gme_21314->SetStats(0);
   Graph_Graph_gme_21314->SetLineWidth(2);
   Graph_Graph_gme_21314->SetMarkerStyle(20);
   Graph_Graph_gme_21314->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_21314->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_21314->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_21314->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_21314->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_21314->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_21314->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_21314->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_21314->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_21314->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_21314->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_21314);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_3->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_4
   TPad *pic_bwd_4 = new TPad("pic_bwd_4", "pic_bwd_4",0.51,0.01,0.99,0.49);
   pic_bwd_4->Draw();
   pic_bwd_4->cd();
   pic_bwd_4->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_bwd_4->SetFillColor(0);
   pic_bwd_4->SetBorderMode(0);
   pic_bwd_4->SetBorderSize(2);
   pic_bwd_4->SetTickx(1);
   pic_bwd_4->SetTicky(1);
   pic_bwd_4->SetLeftMargin(0.15);
   pic_bwd_4->SetTopMargin(0.08);
   pic_bwd_4->SetBottomMargin(0.16);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1200;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0, 0);
   tgme->SetPointEY(0, 1, 0, 0);
   tgme->SetPoint(1, 2.5, 1.252423);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.02031864, 0.02031864);
   tgme->SetPointEY(1, 1, 0.1591915, 0.1591915);
   tgme->SetPoint(2, 3.5, 1.124807);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01562549, 0.01562549);
   tgme->SetPointEY(2, 1, 0.1299077, 0.1299077);
   tgme->SetPoint(3, 4.5, 0.991773);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01163437, 0.01163437);
   tgme->SetPointEY(3, 1, 0.1195257, 0.1195257);
   tgme->SetPoint(4, 5.5, 1.006954);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.03036353, 0.03036353);
   tgme->SetPointEY(4, 1, 0.1840938, 0.1840938);
   tgme->SetPoint(5, 6.5, 0);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0, 0);
   tgme->SetPointEY(5, 1, 0, 0);
   tgme->SetPoint(6, 7.5, 0);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0, 0);
   tgme->SetPointEY(6, 1, 0, 0);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_315 = new TH1F("Graph_gme_315","",100,0.1,10.9);
   Graph_gme_315->SetMinimum(0.3);
   Graph_gme_315->SetMaximum(2);
   Graph_gme_315->SetDirectory(0);
   Graph_gme_315->SetStats(0);
   Graph_gme_315->SetLineWidth(2);
   Graph_gme_315->SetMarkerStyle(20);
   Graph_gme_315->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_315->GetXaxis()->SetNdivisions(505);
   Graph_gme_315->GetXaxis()->SetLabelFont(132);
   Graph_gme_315->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_315->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_315->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_315->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_315->GetXaxis()->SetTitleFont(132);
   Graph_gme_315->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_315->GetYaxis()->SetLabelFont(132);
   Graph_gme_315->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_315->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_315->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_315->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_315->GetYaxis()->SetTitleFont(132);
   Graph_gme_315->GetZaxis()->SetLabelFont(132);
   Graph_gme_315->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_315->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_315->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_315->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_315);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3015[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3015[10] = {
   1.015241,
   1.054794,
   1.103082,
   1.134772,
   1.147426,
   1.146421,
   1.137806,
   1.125979,
   1.113314,
   1.100914};
   Double_t Graph0_felx3015[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3015[10] = {
   0.0626138,
   0.05888871,
   0.05037852,
   0.0411003,
   0.03745953,
   0.03974017,
   0.04356179,
   0.04655174,
   0.04826824,
   0.04936528};
   Double_t Graph0_fehx3015[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3015[10] = {
   0.102055,
   0.08581201,
   0.0641001,
   0.04970223,
   0.04501923,
   0.04819461,
   0.05259715,
   0.05663251,
   0.05939945,
   0.06117286};
   grae = new TGraphAsymmErrors(10,Graph0_fx3015,Graph0_fy3015,Graph0_felx3015,Graph0_fehx3015,Graph0_fely3015,Graph0_fehy3015);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03015 = new TH1F("Graph_Graph03015","Graph",100,0,10.4);
   Graph_Graph03015->SetMinimum(0.9284281);
   Graph_Graph03015->SetMaximum(1.218814);
   Graph_Graph03015->SetDirectory(0);
   Graph_Graph03015->SetStats(0);
   Graph_Graph03015->SetLineWidth(2);
   Graph_Graph03015->SetMarkerStyle(20);
   Graph_Graph03015->GetXaxis()->SetNdivisions(505);
   Graph_Graph03015->GetXaxis()->SetLabelFont(132);
   Graph_Graph03015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03015->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03015->GetXaxis()->SetTitleFont(132);
   Graph_Graph03015->GetYaxis()->SetLabelFont(132);
   Graph_Graph03015->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03015->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03015->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03015->GetYaxis()->SetTitleFont(132);
   Graph_Graph03015->GetZaxis()->SetLabelFont(132);
   Graph_Graph03015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03015);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3016[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3016[10] = {
   1.04148,
   1.073616,
   1.110602,
   1.133154,
   1.139967,
   1.135761,
   1.124839,
   1.109598,
   1.091076,
   1.071714};
   Double_t Graph1_felx3016[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3016[10] = {
   0.05762326,
   0.05886487,
   0.06263856,
   0.06518468,
   0.06337863,
   0.05769177,
   0.05038195,
   0.04398382,
   0.0411133,
   0.04289049};
   Double_t Graph1_fehx3016[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3016[10] = {
   0.05781318,
   0.06018839,
   0.06786836,
   0.07745643,
   0.08469936,
   0.08893613,
   0.09199293,
   0.09601802,
   0.1032475,
   0.1093733};
   grae = new TGraphAsymmErrors(10,Graph1_fx3016,Graph1_fy3016,Graph1_felx3016,Graph1_fehx3016,Graph1_fely3016,Graph1_fehy3016);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1201;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1202;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13016 = new TH1F("Graph_Graph13016","Graph",100,0,10.4);
   Graph_Graph13016->SetMinimum(0.9597726);
   Graph_Graph13016->SetMaximum(1.248781);
   Graph_Graph13016->SetDirectory(0);
   Graph_Graph13016->SetStats(0);
   Graph_Graph13016->SetLineWidth(2);
   Graph_Graph13016->SetMarkerStyle(20);
   Graph_Graph13016->GetXaxis()->SetNdivisions(505);
   Graph_Graph13016->GetXaxis()->SetLabelFont(132);
   Graph_Graph13016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13016->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13016->GetXaxis()->SetTitleFont(132);
   Graph_Graph13016->GetYaxis()->SetLabelFont(132);
   Graph_Graph13016->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13016->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13016->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13016->GetYaxis()->SetTitleFont(132);
   Graph_Graph13016->GetZaxis()->SetLabelFont(132);
   Graph_Graph13016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13016);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.5 < #it{y}* < -4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1200;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0, 0);
   tgme->SetPointEY(0, 1, 0, 0);
   tgme->SetPoint(1, 2.5, 1.252423);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.02031864, 0.02031864);
   tgme->SetPointEY(1, 1, 0.1591915, 0.1591915);
   tgme->SetPoint(2, 3.5, 1.124807);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01562549, 0.01562549);
   tgme->SetPointEY(2, 1, 0.1299077, 0.1299077);
   tgme->SetPoint(3, 4.5, 0.991773);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01163437, 0.01163437);
   tgme->SetPointEY(3, 1, 0.1195257, 0.1195257);
   tgme->SetPoint(4, 5.5, 1.006954);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.03036353, 0.03036353);
   tgme->SetPointEY(4, 1, 0.1840938, 0.1840938);
   tgme->SetPoint(5, 6.5, 0);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0, 0);
   tgme->SetPointEY(5, 1, 0, 0);
   tgme->SetPoint(6, 7.5, 0);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0, 0);
   tgme->SetPointEY(6, 1, 0, 0);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_31516 = new TH1F("Graph_Graph_gme_31516","",100,0.1,10.9);
   Graph_Graph_gme_31516->SetMinimum(0.3);
   Graph_Graph_gme_31516->SetMaximum(2);
   Graph_Graph_gme_31516->SetDirectory(0);
   Graph_Graph_gme_31516->SetStats(0);
   Graph_Graph_gme_31516->SetLineWidth(2);
   Graph_Graph_gme_31516->SetMarkerStyle(20);
   Graph_Graph_gme_31516->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_31516->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_31516->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_31516->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_31516->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_31516->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_31516->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_31516->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_31516->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_31516->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_31516->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_31516);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_bwd_4->Modified();
   pic_bwd->cd();
   pic_bwd->Modified();
   pic_bwd->cd();
   pic_bwd->SetSelected(pic_bwd);
}


==> figs/RpA_Ds_fwd.C <==
void RpA_Ds_fwd()
{
//=========Macro generated from canvas: pic_fwd/c1
//=========  (Fri Nov 10 01:06:44 2023) by ROOT version 6.22/00
   TCanvas *pic_fwd = new TCanvas("pic_fwd", "c1",200,32,800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_fwd->Range(0,0,1,1);
   pic_fwd->SetFillColor(0);
   pic_fwd->SetBorderMode(0);
   pic_fwd->SetBorderSize(2);
   pic_fwd->SetTickx(1);
   pic_fwd->SetTicky(1);
   pic_fwd->SetLeftMargin(0.15);
   pic_fwd->SetTopMargin(0.08);
   pic_fwd->SetBottomMargin(0.16);
   pic_fwd->SetFrameLineWidth(2);
   pic_fwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_fwd_1
   TPad *pic_fwd_1 = new TPad("pic_fwd_1", "pic_fwd_1",0.01,0.51,0.49,0.99);
   pic_fwd_1->Draw();
   pic_fwd_1->cd();
   pic_fwd_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_1->SetFillColor(0);
   pic_fwd_1->SetBorderMode(0);
   pic_fwd_1->SetBorderSize(2);
   pic_fwd_1->SetTickx(1);
   pic_fwd_1->SetTicky(1);
   pic_fwd_1->SetLeftMargin(0.15);
   pic_fwd_1->SetTopMargin(0.08);
   pic_fwd_1->SetBottomMargin(0.16);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 1.080436);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.0309852, 0.0309852);
   tgme->SetPointEY(0, 1, 0.2321095, 0.2321095);
   tgme->SetPoint(1, 2.5, 0.7643658);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.006866841, 0.006866841);
   tgme->SetPointEY(1, 1, 0.0983712, 0.0983712);
   tgme->SetPoint(2, 3.5, 0.8156687);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01170777, 0.01170777);
   tgme->SetPointEY(2, 1, 0.08083272, 0.08083272);
   tgme->SetPoint(3, 4.5, 0.8421832);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01127294, 0.01127294);
   tgme->SetPointEY(3, 1, 0.07609962, 0.07609962);
   tgme->SetPoint(4, 5.5, 0.7847823);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.0148335, 0.0148335);
   tgme->SetPointEY(4, 1, 0.06650718, 0.06650718);
   tgme->SetPoint(5, 6.5, 0.8463067);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.009794611, 0.009794611);
   tgme->SetPointEY(5, 1, 0.07373226, 0.07373226);
   tgme->SetPoint(6, 7.5, 0.7610982);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01411716, 0.01411716);
   tgme->SetPointEY(6, 1, 0.07262653, 0.07262653);
   tgme->SetPoint(7, 8.5, 0.9462752);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02885432, 0.02885432);
   tgme->SetPointEY(7, 1, 0.1249831, 0.1249831);
   tgme->SetPoint(8, 9.5, 0.8502593);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01908975, 0.01908975);
   tgme->SetPointEY(8, 1, 0.1065515, 0.1065515);
   
   TH1F *Graph_gme_01 = new TH1F("Graph_gme_01","",100,0.1,10.9);
   Graph_gme_01->SetMinimum(0.3);
   Graph_gme_01->SetMaximum(2);
   Graph_gme_01->SetDirectory(0);
   Graph_gme_01->SetStats(0);
   Graph_gme_01->SetLineWidth(2);
   Graph_gme_01->SetMarkerStyle(20);
   Graph_gme_01->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_01->GetXaxis()->SetNdivisions(505);
   Graph_gme_01->GetXaxis()->SetLabelFont(132);
   Graph_gme_01->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_01->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_01->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_01->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_01->GetXaxis()->SetTitleFont(132);
   Graph_gme_01->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_01->GetYaxis()->SetLabelFont(132);
   Graph_gme_01->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_01->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_01->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_01->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_01->GetYaxis()->SetTitleFont(132);
   Graph_gme_01->GetZaxis()->SetLabelFont(132);
   Graph_gme_01->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_01->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_01->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_01->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_01);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3001[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3001[10] = {
   0.6715192,
   0.6818504,
   0.6992776,
   0.7185105,
   0.7365092,
   0.7523143,
   0.7660025,
   0.7779797,
   0.7881663,
   0.7967912};
   Double_t Graph0_felx3001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[10] = {
   0.04807668,
   0.0468673,
   0.04479629,
   0.04800354,
   0.05142492,
   0.05341632,
   0.05450128,
   0.05519066,
   0.05519971,
   0.05472145};
   Double_t Graph0_fehx3001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[10] = {
   0.06528127,
   0.06064437,
   0.05260493,
   0.04403713,
   0.04042187,
   0.03863235,
   0.03712788,
   0.03585294,
   0.03476808,
   0.03387994};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,10.4);
   Graph_Graph03001->SetMinimum(0.6027197);
   Graph_Graph03001->SetMaximum(0.851394);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3002[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3002[10] = {
   0.6512649,
   0.6664922,
   0.6906332,
   0.7155938,
   0.7377605,
   0.7564508,
   0.7722732,
   0.7857492,
   0.7950217,
   0.8036197};
   Double_t Graph1_felx3002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[10] = {
   0.03207498,
   0.03203293,
   0.03190413,
   0.03796811,
   0.04612157,
   0.05179849,
   0.05589668,
   0.05919466,
   0.06011888,
   0.06120207};
   Double_t Graph1_fehx3002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[10] = {
   0.07233051,
   0.06345614,
   0.04954542,
   0.03586607,
   0.03127893,
   0.03088169,
   0.03048204,
   0.03010151,
   0.02967056,
   0.02930786};
   grae = new TGraphAsymmErrors(10,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,10.4);
   Graph_Graph13002->SetMinimum(0.5978161);
   Graph_Graph13002->SetMaximum(0.8543014);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.0 < #it{y}* < 2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_0");
   tgme->SetTitle("");

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 1.080436);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.0309852, 0.0309852);
   tgme->SetPointEY(0, 1, 0.2321095, 0.2321095);
   tgme->SetPoint(1, 2.5, 0.7643658);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.006866841, 0.006866841);
   tgme->SetPointEY(1, 1, 0.0983712, 0.0983712);
   tgme->SetPoint(2, 3.5, 0.8156687);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01170777, 0.01170777);
   tgme->SetPointEY(2, 1, 0.08083272, 0.08083272);
   tgme->SetPoint(3, 4.5, 0.8421832);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01127294, 0.01127294);
   tgme->SetPointEY(3, 1, 0.07609962, 0.07609962);
   tgme->SetPoint(4, 5.5, 0.7847823);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.0148335, 0.0148335);
   tgme->SetPointEY(4, 1, 0.06650718, 0.06650718);
   tgme->SetPoint(5, 6.5, 0.8463067);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.009794611, 0.009794611);
   tgme->SetPointEY(5, 1, 0.07373226, 0.07373226);
   tgme->SetPoint(6, 7.5, 0.7610982);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01411716, 0.01411716);
   tgme->SetPointEY(6, 1, 0.07262653, 0.07262653);
   tgme->SetPoint(7, 8.5, 0.9462752);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02885432, 0.02885432);
   tgme->SetPointEY(7, 1, 0.1249831, 0.1249831);
   tgme->SetPoint(8, 9.5, 0.8502593);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01908975, 0.01908975);
   tgme->SetPointEY(8, 1, 0.1065515, 0.1065515);
   
   TH1F *Graph_Graph_gme_012 = new TH1F("Graph_Graph_gme_012","",100,0.1,10.9);
   Graph_Graph_gme_012->SetMinimum(0.3);
   Graph_Graph_gme_012->SetMaximum(2);
   Graph_Graph_gme_012->SetDirectory(0);
   Graph_Graph_gme_012->SetStats(0);
   Graph_Graph_gme_012->SetLineWidth(2);
   Graph_Graph_gme_012->SetMarkerStyle(20);
   Graph_Graph_gme_012->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_012->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_012->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_012->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_012->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_012->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_012);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_1->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_2
   TPad *pic_fwd_2 = new TPad("pic_fwd_2", "pic_fwd_2",0.51,0.51,0.99,0.99);
   pic_fwd_2->Draw();
   pic_fwd_2->cd();
   pic_fwd_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_2->SetFillColor(0);
   pic_fwd_2->SetBorderMode(0);
   pic_fwd_2->SetBorderSize(2);
   pic_fwd_2->SetTickx(1);
   pic_fwd_2->SetTicky(1);
   pic_fwd_2->SetLeftMargin(0.15);
   pic_fwd_2->SetTopMargin(0.08);
   pic_fwd_2->SetBottomMargin(0.16);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1182;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7615818);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02563664, 0.02563664);
   tgme->SetPointEY(0, 1, 0.09695726, 0.09695726);
   tgme->SetPoint(1, 2.5, 0.7041899);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.006345391, 0.006345391);
   tgme->SetPointEY(1, 1, 0.05721235, 0.05721235);
   tgme->SetPoint(2, 3.5, 0.7244721);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.007032252, 0.007032252);
   tgme->SetPointEY(2, 1, 0.04731182, 0.04731182);
   tgme->SetPoint(3, 4.5, 0.7433577);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.008081194, 0.008081194);
   tgme->SetPointEY(3, 1, 0.05187116, 0.05187116);
   tgme->SetPoint(4, 5.5, 0.8284509);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01164809, 0.01164809);
   tgme->SetPointEY(4, 1, 0.06404868, 0.06404868);
   tgme->SetPoint(5, 6.5, 0.736608);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01278122, 0.01278122);
   tgme->SetPointEY(5, 1, 0.05613544, 0.05613544);
   tgme->SetPoint(6, 7.5, 0.8773501);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02137042, 0.02137042);
   tgme->SetPointEY(6, 1, 0.07098607, 0.07098607);
   tgme->SetPoint(7, 8.5, 0.8949644);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02208716, 0.02208716);
   tgme->SetPointEY(7, 1, 0.1047193, 0.1047193);
   tgme->SetPoint(8, 9.5, 0.8925154);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.03143665, 0.03143665);
   tgme->SetPointEY(8, 1, 0.1000775, 0.1000775);
   
   TH1F *Graph_gme_13 = new TH1F("Graph_gme_13","",100,0.1,10.9);
   Graph_gme_13->SetMinimum(0.3);
   Graph_gme_13->SetMaximum(2);
   Graph_gme_13->SetDirectory(0);
   Graph_gme_13->SetStats(0);
   Graph_gme_13->SetLineWidth(2);
   Graph_gme_13->SetMarkerStyle(20);
   Graph_gme_13->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_13->GetXaxis()->SetNdivisions(505);
   Graph_gme_13->GetXaxis()->SetLabelFont(132);
   Graph_gme_13->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_13->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_13->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_13->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_13->GetXaxis()->SetTitleFont(132);
   Graph_gme_13->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_13->GetYaxis()->SetLabelFont(132);
   Graph_gme_13->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_13->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_13->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_13->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_13->GetYaxis()->SetTitleFont(132);
   Graph_gme_13->GetZaxis()->SetLabelFont(132);
   Graph_gme_13->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_13->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_13->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_13->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_13);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3003[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3003[10] = {
   0.6717635,
   0.6814818,
   0.6979142,
   0.7160642,
   0.7330987,
   0.7480758,
   0.761061,
   0.7724579,
   0.7821603,
   0.7903924};
   Double_t Graph0_felx3003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3003[10] = {
   0.04694442,
   0.04585469,
   0.04749,
   0.05186051,
   0.05502742,
   0.05682137,
   0.05786918,
   0.0585359,
   0.05852723,
   0.05811826};
   Double_t Graph0_fehx3003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3003[10] = {
   0.05855565,
   0.05427764,
   0.04680865,
   0.04192546,
   0.04001992,
   0.0383763,
   0.03698545,
   0.03580259,
   0.03479003,
   0.03395846};
   grae = new TGraphAsymmErrors(10,Graph0_fx3003,Graph0_fy3003,Graph0_felx3003,Graph0_fehx3003,Graph0_fely3003,Graph0_fehy3003);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03003 = new TH1F("Graph_Graph03003","Graph",100,0,10.4);
   Graph_Graph03003->SetMinimum(0.6048659);
   Graph_Graph03003->SetMaximum(0.844304);
   Graph_Graph03003->SetDirectory(0);
   Graph_Graph03003->SetStats(0);
   Graph_Graph03003->SetLineWidth(2);
   Graph_Graph03003->SetMarkerStyle(20);
   Graph_Graph03003->GetXaxis()->SetNdivisions(505);
   Graph_Graph03003->GetXaxis()->SetLabelFont(132);
   Graph_Graph03003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03003->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03003->GetXaxis()->SetTitleFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelFont(132);
   Graph_Graph03003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03003->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03003->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03003->GetYaxis()->SetTitleFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelFont(132);
   Graph_Graph03003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03003);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3004[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3004[10] = {
   0.6454435,
   0.6605741,
   0.6843691,
   0.7089413,
   0.7307085,
   0.7490255,
   0.7645539,
   0.777658,
   0.786696,
   0.7950126};
   Double_t Graph1_felx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3004[10] = {
   0.03168821,
   0.03155914,
   0.03135519,
   0.03908526,
   0.04715363,
   0.05283254,
   0.05730775,
   0.06157186,
   0.06259171,
   0.06358537};
   Double_t Graph1_fehx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3004[10] = {
   0.06983905,
   0.06092943,
   0.04712862,
   0.03356137,
   0.03073689,
   0.03037878,
   0.03002809,
   0.02968673,
   0.02929748,
   0.02897002};
   grae = new TGraphAsymmErrors(10,Graph1_fx3004,Graph1_fy3004,Graph1_felx3004,Graph1_fehx3004,Graph1_fely3004,Graph1_fehy3004);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1183;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1184;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13004 = new TH1F("Graph_Graph13004","Graph",100,0,10.4);
   Graph_Graph13004->SetMinimum(0.5927325);
   Graph_Graph13004->SetMaximum(0.8450054);
   Graph_Graph13004->SetDirectory(0);
   Graph_Graph13004->SetStats(0);
   Graph_Graph13004->SetLineWidth(2);
   Graph_Graph13004->SetMarkerStyle(20);
   Graph_Graph13004->GetXaxis()->SetNdivisions(505);
   Graph_Graph13004->GetXaxis()->SetLabelFont(132);
   Graph_Graph13004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13004->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13004->GetXaxis()->SetTitleFont(132);
   Graph_Graph13004->GetYaxis()->SetLabelFont(132);
   Graph_Graph13004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13004->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13004->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13004->GetYaxis()->SetTitleFont(132);
   Graph_Graph13004->GetZaxis()->SetLabelFont(132);
   Graph_Graph13004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13004);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.5 < #it{y}* < 3.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_1");
   tgme->SetTitle("");

   ci = 1182;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7615818);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02563664, 0.02563664);
   tgme->SetPointEY(0, 1, 0.09695726, 0.09695726);
   tgme->SetPoint(1, 2.5, 0.7041899);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.006345391, 0.006345391);
   tgme->SetPointEY(1, 1, 0.05721235, 0.05721235);
   tgme->SetPoint(2, 3.5, 0.7244721);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.007032252, 0.007032252);
   tgme->SetPointEY(2, 1, 0.04731182, 0.04731182);
   tgme->SetPoint(3, 4.5, 0.7433577);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.008081194, 0.008081194);
   tgme->SetPointEY(3, 1, 0.05187116, 0.05187116);
   tgme->SetPoint(4, 5.5, 0.8284509);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01164809, 0.01164809);
   tgme->SetPointEY(4, 1, 0.06404868, 0.06404868);
   tgme->SetPoint(5, 6.5, 0.736608);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01278122, 0.01278122);
   tgme->SetPointEY(5, 1, 0.05613544, 0.05613544);
   tgme->SetPoint(6, 7.5, 0.8773501);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02137042, 0.02137042);
   tgme->SetPointEY(6, 1, 0.07098607, 0.07098607);
   tgme->SetPoint(7, 8.5, 0.8949644);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02208716, 0.02208716);
   tgme->SetPointEY(7, 1, 0.1047193, 0.1047193);
   tgme->SetPoint(8, 9.5, 0.8925154);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.03143665, 0.03143665);
   tgme->SetPointEY(8, 1, 0.1000775, 0.1000775);
   
   TH1F *Graph_Graph_gme_134 = new TH1F("Graph_Graph_gme_134","",100,0.1,10.9);
   Graph_Graph_gme_134->SetMinimum(0.3);
   Graph_Graph_gme_134->SetMaximum(2);
   Graph_Graph_gme_134->SetDirectory(0);
   Graph_Graph_gme_134->SetStats(0);
   Graph_Graph_gme_134->SetLineWidth(2);
   Graph_Graph_gme_134->SetMarkerStyle(20);
   Graph_Graph_gme_134->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_134->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_134->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_134->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_134->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_134->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_134->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_134->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_134->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_134->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_134->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_134->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_134->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_134->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_134->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_134->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_134->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_134->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_134);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_2->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_3
   TPad *pic_fwd_3 = new TPad("pic_fwd_3", "pic_fwd_3",0.01,0.01,0.49,0.49);
   pic_fwd_3->Draw();
   pic_fwd_3->cd();
   pic_fwd_3->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_3->SetFillColor(0);
   pic_fwd_3->SetBorderMode(0);
   pic_fwd_3->SetBorderSize(2);
   pic_fwd_3->SetTickx(1);
   pic_fwd_3->SetTicky(1);
   pic_fwd_3->SetLeftMargin(0.15);
   pic_fwd_3->SetTopMargin(0.08);
   pic_fwd_3->SetBottomMargin(0.16);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1185;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7631275);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03275805, 0.03275805);
   tgme->SetPointEY(0, 1, 0.08122242, 0.08122242);
   tgme->SetPoint(1, 2.5, 0.7171108);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01074374, 0.01074374);
   tgme->SetPointEY(1, 1, 0.05803576, 0.05803576);
   tgme->SetPoint(2, 3.5, 0.7503872);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01030568, 0.01030568);
   tgme->SetPointEY(2, 1, 0.05139323, 0.05139323);
   tgme->SetPoint(3, 4.5, 0.7001241);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01664059, 0.01664059);
   tgme->SetPointEY(3, 1, 0.04823489, 0.04823489);
   tgme->SetPoint(4, 5.5, 0.7040538);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01363442, 0.01363442);
   tgme->SetPointEY(4, 1, 0.05333253, 0.05333253);
   tgme->SetPoint(5, 6.5, 0.8192748);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.03360446, 0.03360446);
   tgme->SetPointEY(5, 1, 0.08897633, 0.08897633);
   tgme->SetPoint(6, 7.5, 0.8292313);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.04019063, 0.04019063);
   tgme->SetPointEY(6, 1, 0.0927362, 0.0927362);
   tgme->SetPoint(7, 8.5, 0.6846402);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02967319, 0.02967319);
   tgme->SetPointEY(7, 1, 0.1161678, 0.1161678);
   tgme->SetPoint(8, 9.5, 0.7792136);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.05538411, 0.05538411);
   tgme->SetPointEY(8, 1, 0.1222199, 0.1222199);
   
   TH1F *Graph_gme_25 = new TH1F("Graph_gme_25","",100,0.1,10.9);
   Graph_gme_25->SetMinimum(0.3);
   Graph_gme_25->SetMaximum(2);
   Graph_gme_25->SetDirectory(0);
   Graph_gme_25->SetStats(0);
   Graph_gme_25->SetLineWidth(2);
   Graph_gme_25->SetMarkerStyle(20);
   Graph_gme_25->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_25->GetXaxis()->SetNdivisions(505);
   Graph_gme_25->GetXaxis()->SetLabelFont(132);
   Graph_gme_25->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_25->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_25->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_25->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_25->GetXaxis()->SetTitleFont(132);
   Graph_gme_25->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_25->GetYaxis()->SetLabelFont(132);
   Graph_gme_25->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_25->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_25->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_25->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_25->GetYaxis()->SetTitleFont(132);
   Graph_gme_25->GetZaxis()->SetLabelFont(132);
   Graph_gme_25->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_25->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_25->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_25->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_25);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3005[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3005[10] = {
   0.6714355,
   0.6806426,
   0.6962324,
   0.7135519,
   0.7298089,
   0.7441672,
   0.7566031,
   0.7675093,
   0.7767667,
   0.7846369};
   Double_t Graph0_felx3005[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3005[10] = {
   0.04609643,
   0.04736899,
   0.05102092,
   0.05511646,
   0.05806364,
   0.0597964,
   0.06133572,
   0.06270221,
   0.06332521,
   0.06324949};
   Double_t Graph0_fehx3005[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3005[10] = {
   0.05295921,
   0.04894321,
   0.04336998,
   0.04146824,
   0.03970785,
   0.03818166,
   0.0368837,
   0.03577335,
   0.03482376,
   0.03403898};
   grae = new TGraphAsymmErrors(10,Graph0_fx3005,Graph0_fy3005,Graph0_felx3005,Graph0_fehx3005,Graph0_fely3005,Graph0_fehy3005);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03005 = new TH1F("Graph_Graph03005","Graph",100,0,10.4);
   Graph_Graph03005->SetMinimum(0.6060054);
   Graph_Graph03005->SetMaximum(0.8380096);
   Graph_Graph03005->SetDirectory(0);
   Graph_Graph03005->SetStats(0);
   Graph_Graph03005->SetLineWidth(2);
   Graph_Graph03005->SetMarkerStyle(20);
   Graph_Graph03005->GetXaxis()->SetNdivisions(505);
   Graph_Graph03005->GetXaxis()->SetLabelFont(132);
   Graph_Graph03005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03005->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03005->GetXaxis()->SetTitleFont(132);
   Graph_Graph03005->GetYaxis()->SetLabelFont(132);
   Graph_Graph03005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03005->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03005->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03005->GetYaxis()->SetTitleFont(132);
   Graph_Graph03005->GetZaxis()->SetLabelFont(132);
   Graph_Graph03005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03005);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3006[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3006[10] = {
   0.6386352,
   0.6538086,
   0.6775391,
   0.7019584,
   0.7235175,
   0.7416658,
   0.7570501,
   0.7700176,
   0.7787606,
   0.7869737};
   Double_t Graph1_felx3006[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3006[10] = {
   0.03160924,
   0.03136122,
   0.03103424,
   0.03966576,
   0.04772655,
   0.05339996,
   0.05905319,
   0.06351148,
   0.06444311,
   0.06559818};
   Double_t Graph1_fehx3006[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3006[10] = {
   0.06871846,
   0.05967136,
   0.04577956,
   0.03218172,
   0.03034069,
   0.02999662,
   0.02967088,
   0.02936342,
   0.02899718,
   0.02869763};
   grae = new TGraphAsymmErrors(10,Graph1_fx3006,Graph1_fy3006,Graph1_felx3006,Graph1_fehx3006,Graph1_fely3006,Graph1_fehy3006);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1186;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1187;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13006 = new TH1F("Graph_Graph13006","Graph",100,0,10.4);
   Graph_Graph13006->SetMinimum(0.5861614);
   Graph_Graph13006->SetMaximum(0.8365359);
   Graph_Graph13006->SetDirectory(0);
   Graph_Graph13006->SetStats(0);
   Graph_Graph13006->SetLineWidth(2);
   Graph_Graph13006->SetMarkerStyle(20);
   Graph_Graph13006->GetXaxis()->SetNdivisions(505);
   Graph_Graph13006->GetXaxis()->SetLabelFont(132);
   Graph_Graph13006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13006->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13006->GetXaxis()->SetTitleFont(132);
   Graph_Graph13006->GetYaxis()->SetLabelFont(132);
   Graph_Graph13006->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13006->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13006->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13006->GetYaxis()->SetTitleFont(132);
   Graph_Graph13006->GetZaxis()->SetLabelFont(132);
   Graph_Graph13006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13006);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"3.0 < #it{y}* < 3.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_2");
   tgme->SetTitle("");

   ci = 1185;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7631275);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.03275805, 0.03275805);
   tgme->SetPointEY(0, 1, 0.08122242, 0.08122242);
   tgme->SetPoint(1, 2.5, 0.7171108);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01074374, 0.01074374);
   tgme->SetPointEY(1, 1, 0.05803576, 0.05803576);
   tgme->SetPoint(2, 3.5, 0.7503872);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.01030568, 0.01030568);
   tgme->SetPointEY(2, 1, 0.05139323, 0.05139323);
   tgme->SetPoint(3, 4.5, 0.7001241);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.01664059, 0.01664059);
   tgme->SetPointEY(3, 1, 0.04823489, 0.04823489);
   tgme->SetPoint(4, 5.5, 0.7040538);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01363442, 0.01363442);
   tgme->SetPointEY(4, 1, 0.05333253, 0.05333253);
   tgme->SetPoint(5, 6.5, 0.8192748);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.03360446, 0.03360446);
   tgme->SetPointEY(5, 1, 0.08897633, 0.08897633);
   tgme->SetPoint(6, 7.5, 0.8292313);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.04019063, 0.04019063);
   tgme->SetPointEY(6, 1, 0.0927362, 0.0927362);
   tgme->SetPoint(7, 8.5, 0.6846402);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.02967319, 0.02967319);
   tgme->SetPointEY(7, 1, 0.1161678, 0.1161678);
   tgme->SetPoint(8, 9.5, 0.7792136);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.05538411, 0.05538411);
   tgme->SetPointEY(8, 1, 0.1222199, 0.1222199);
   
   TH1F *Graph_Graph_gme_256 = new TH1F("Graph_Graph_gme_256","",100,0.1,10.9);
   Graph_Graph_gme_256->SetMinimum(0.3);
   Graph_Graph_gme_256->SetMaximum(2);
   Graph_Graph_gme_256->SetDirectory(0);
   Graph_Graph_gme_256->SetStats(0);
   Graph_Graph_gme_256->SetLineWidth(2);
   Graph_Graph_gme_256->SetMarkerStyle(20);
   Graph_Graph_gme_256->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_256->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_256->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_256->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_256->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_256->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_256->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_256->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_256->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_256->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_256->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_256->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_256->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_256->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_256->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_256->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_256->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_256->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_256);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_3->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_4
   TPad *pic_fwd_4 = new TPad("pic_fwd_4", "pic_fwd_4",0.51,0.01,0.99,0.49);
   pic_fwd_4->Draw();
   pic_fwd_4->cd();
   pic_fwd_4->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_fwd_4->SetFillColor(0);
   pic_fwd_4->SetBorderMode(0);
   pic_fwd_4->SetBorderSize(2);
   pic_fwd_4->SetTickx(1);
   pic_fwd_4->SetTicky(1);
   pic_fwd_4->SetLeftMargin(0.15);
   pic_fwd_4->SetTopMargin(0.08);
   pic_fwd_4->SetBottomMargin(0.16);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1188;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.647419);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.07259625, 0.07259625);
   tgme->SetPointEY(0, 1, 0.08575323, 0.08575323);
   tgme->SetPoint(1, 2.5, 0.608437);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01823257, 0.01823257);
   tgme->SetPointEY(1, 1, 0.05193588, 0.05193588);
   tgme->SetPoint(2, 3.5, 0.5970216);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.02172712, 0.02172712);
   tgme->SetPointEY(2, 1, 0.04989929, 0.04989929);
   tgme->SetPoint(3, 4.5, 0.6304743);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.0254365, 0.0254365);
   tgme->SetPointEY(3, 1, 0.0564494, 0.0564494);
   tgme->SetPoint(4, 5.5, 0.7125149);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.03090298, 0.03090298);
   tgme->SetPointEY(4, 1, 0.07211078, 0.07211078);
   tgme->SetPoint(5, 6.5, 0.9103315);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.06935658, 0.06935658);
   tgme->SetPointEY(5, 1, 0.131237, 0.131237);
   tgme->SetPoint(6, 7.5, 0.9107309);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.121277, 0.121277);
   tgme->SetPointEY(6, 1, 0.1630506, 0.1630506);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_gme_37 = new TH1F("Graph_gme_37","",100,0.1,10.9);
   Graph_gme_37->SetMinimum(0.3);
   Graph_gme_37->SetMaximum(2);
   Graph_gme_37->SetDirectory(0);
   Graph_gme_37->SetStats(0);
   Graph_gme_37->SetLineWidth(2);
   Graph_gme_37->SetMarkerStyle(20);
   Graph_gme_37->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_37->GetXaxis()->SetNdivisions(505);
   Graph_gme_37->GetXaxis()->SetLabelFont(132);
   Graph_gme_37->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_37->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_37->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_37->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_37->GetXaxis()->SetTitleFont(132);
   Graph_gme_37->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_37->GetYaxis()->SetLabelFont(132);
   Graph_gme_37->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_37->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_37->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_37->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_37->GetYaxis()->SetTitleFont(132);
   Graph_gme_37->GetZaxis()->SetLabelFont(132);
   Graph_gme_37->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_37->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_37->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_37->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_37);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t Graph0_fx3007[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph0_fy3007[10] = {
   0.6706666,
   0.6794485,
   0.6943454,
   0.7109349,
   0.7265726,
   0.7404083,
   0.7524315,
   0.7629547,
   0.7719039,
   0.7795165};
   Double_t Graph0_felx3007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3007[10] = {
   0.04882502,
   0.05055926,
   0.05396736,
   0.05789867,
   0.06158025,
   0.0641922,
   0.0660404,
   0.0672651,
   0.06784053,
   0.06777633};
   Double_t Graph0_fehx3007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3007[10] = {
   0.04835834,
   0.04454678,
   0.04292393,
   0.04113713,
   0.03948532,
   0.03804988,
   0.03682489,
   0.03577471,
   0.034875,
   0.03412588};
   grae = new TGraphAsymmErrors(10,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03007 = new TH1F("Graph_Graph03007","Graph",100,0,10.4);
   Graph_Graph03007->SetMinimum(0.6026615);
   Graph_Graph03007->SetMaximum(0.8328225);
   Graph_Graph03007->SetDirectory(0);
   Graph_Graph03007->SetStats(0);
   Graph_Graph03007->SetLineWidth(2);
   Graph_Graph03007->SetMarkerStyle(20);
   Graph_Graph03007->GetXaxis()->SetNdivisions(505);
   Graph_Graph03007->GetXaxis()->SetLabelFont(132);
   Graph_Graph03007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph03007->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph03007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03007->GetXaxis()->SetTitleFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelFont(132);
   Graph_Graph03007->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph03007->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph03007->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph03007->GetYaxis()->SetTitleFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelFont(132);
   Graph_Graph03007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03007);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3008[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t Graph1_fy3008[10] = {
   0.6310364,
   0.6463581,
   0.6702028,
   0.6947215,
   0.7162771,
   0.7344072,
   0.7496888,
   0.7625582,
   0.7713186,
   0.7793868};
   Double_t Graph1_felx3008[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3008[10] = {
   0.03181021,
   0.03141643,
   0.03092157,
   0.0397561,
   0.04791079,
   0.05426437,
   0.0602946,
   0.06473885,
   0.06587971,
   0.06701522};
   Double_t Graph1_fehx3008[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3008[10] = {
   0.06878908,
   0.05952543,
   0.04541782,
   0.03159036,
   0.03007845,
   0.0297235,
   0.02940355,
   0.0291075,
   0.0287635,
   0.02848017};
   grae = new TGraphAsymmErrors(10,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1189;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1190;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13008 = new TH1F("Graph_Graph13008","Graph",100,0,10.4);
   Graph_Graph13008->SetMinimum(0.5783621);
   Graph_Graph13008->SetMaximum(0.828731);
   Graph_Graph13008->SetDirectory(0);
   Graph_Graph13008->SetStats(0);
   Graph_Graph13008->SetLineWidth(2);
   Graph_Graph13008->SetMarkerStyle(20);
   Graph_Graph13008->GetXaxis()->SetNdivisions(505);
   Graph_Graph13008->GetXaxis()->SetLabelFont(132);
   Graph_Graph13008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13008->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph13008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13008->GetXaxis()->SetTitleFont(132);
   Graph_Graph13008->GetYaxis()->SetLabelFont(132);
   Graph_Graph13008->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13008->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph13008->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph13008->GetYaxis()->SetTitleFont(132);
   Graph_Graph13008->GetZaxis()->SetLabelFont(132);
   Graph_Graph13008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13008);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"3.5 < #it{y}* < 4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_3");
   tgme->SetTitle("");

   ci = 1188;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.647419);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.07259625, 0.07259625);
   tgme->SetPointEY(0, 1, 0.08575323, 0.08575323);
   tgme->SetPoint(1, 2.5, 0.608437);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.01823257, 0.01823257);
   tgme->SetPointEY(1, 1, 0.05193588, 0.05193588);
   tgme->SetPoint(2, 3.5, 0.5970216);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.02172712, 0.02172712);
   tgme->SetPointEY(2, 1, 0.04989929, 0.04989929);
   tgme->SetPoint(3, 4.5, 0.6304743);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.0254365, 0.0254365);
   tgme->SetPointEY(3, 1, 0.0564494, 0.0564494);
   tgme->SetPoint(4, 5.5, 0.7125149);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.03090298, 0.03090298);
   tgme->SetPointEY(4, 1, 0.07211078, 0.07211078);
   tgme->SetPoint(5, 6.5, 0.9103315);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.06935658, 0.06935658);
   tgme->SetPointEY(5, 1, 0.131237, 0.131237);
   tgme->SetPoint(6, 7.5, 0.9107309);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.121277, 0.121277);
   tgme->SetPointEY(6, 1, 0.1630506, 0.1630506);
   tgme->SetPoint(7, 8.5, 0);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0, 0);
   tgme->SetPointEY(7, 1, 0, 0);
   tgme->SetPoint(8, 9.5, 0);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0, 0);
   tgme->SetPointEY(8, 1, 0, 0);
   
   TH1F *Graph_Graph_gme_378 = new TH1F("Graph_Graph_gme_378","",100,0.1,10.9);
   Graph_Graph_gme_378->SetMinimum(0.3);
   Graph_Graph_gme_378->SetMaximum(2);
   Graph_Graph_gme_378->SetDirectory(0);
   Graph_Graph_gme_378->SetStats(0);
   Graph_Graph_gme_378->SetLineWidth(2);
   Graph_Graph_gme_378->SetMarkerStyle(20);
   Graph_Graph_gme_378->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_378->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_378->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_378->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_378->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_378->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_378->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_378->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_378->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_378->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_378->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_378->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_378->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_378->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_378->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_378->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_378->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_378->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_378);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_fwd_4->Modified();
   pic_fwd->cd();
   pic_fwd->Modified();
   pic_fwd->cd();
   pic_fwd->SetSelected(pic_fwd);
}


==> figs/RpA_Ds_pt.C <==
void RpA_Ds_pt()
{
//=========Macro generated from canvas: pic_tot/c1
//=========  (Fri Nov 10 01:13:45 2023) by ROOT version 6.22/00
   TCanvas *pic_tot = new TCanvas("pic_tot", "c1",200,32,1200,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_tot->Range(0,0,1,1);
   pic_tot->SetFillColor(0);
   pic_tot->SetBorderMode(0);
   pic_tot->SetBorderSize(2);
   pic_tot->SetTickx(1);
   pic_tot->SetTicky(1);
   pic_tot->SetLeftMargin(0.15);
   pic_tot->SetTopMargin(0.08);
   pic_tot->SetBottomMargin(0.16);
   pic_tot->SetFrameLineWidth(2);
   pic_tot->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_tot_1
   TPad *pic_tot_1 = new TPad("pic_tot_1", "pic_tot_1",0.01,0.01,0.49,0.99);
   pic_tot_1->Draw();
   pic_tot_1->cd();
   pic_tot_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_tot_1->SetFillColor(0);
   pic_tot_1->SetBorderMode(0);
   pic_tot_1->SetBorderSize(2);
   pic_tot_1->SetTickx(1);
   pic_tot_1->SetTicky(1);
   pic_tot_1->SetLeftMargin(0.15);
   pic_tot_1->SetTopMargin(0.08);
   pic_tot_1->SetBottomMargin(0.16);
   pic_tot_1->SetFrameLineWidth(2);
   pic_tot_1->SetFrameBorderMode(0);
   pic_tot_1->SetFrameLineWidth(2);
   pic_tot_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1203;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7995175);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02110909, 0.02110909);
   tgme->SetPointEY(0, 1, 0.1122274, 0.1122274);
   tgme->SetPoint(1, 2.5, 0.7052924);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.005137359, 0.005137359);
   tgme->SetPointEY(1, 1, 0.06576986, 0.06576986);
   tgme->SetPoint(2, 3.5, 0.7311191);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.006241825, 0.006241825);
   tgme->SetPointEY(2, 1, 0.05671574, 0.05671574);
   tgme->SetPoint(3, 4.5, 0.7419507);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.007219747, 0.007219747);
   tgme->SetPointEY(3, 1, 0.05805343, 0.05805343);
   tgme->SetPoint(4, 5.5, 0.7639838);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.008398009, 0.008398009);
   tgme->SetPointEY(4, 1, 0.06297881, 0.06297881);
   tgme->SetPoint(5, 6.5, 0.8164998);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01378715, 0.01378715);
   tgme->SetPointEY(5, 1, 0.07958849, 0.07958849);
   tgme->SetPoint(6, 7.5, 0.8294258);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02244464, 0.02244464);
   tgme->SetPointEY(6, 1, 0.09025668, 0.09025668);
   tgme->SetPoint(7, 8.5, 0.8515801);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01575881, 0.01575881);
   tgme->SetPointEY(7, 1, 0.117342, 0.117342);
   tgme->SetPoint(8, 9.5, 0.8454528);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01944563, 0.01944563);
   tgme->SetPointEY(8, 1, 0.1090646, 0.1090646);
   
   TH1F *Graph_gme_pt_fwd17 = new TH1F("Graph_gme_pt_fwd17","",100,0.1,10.9);
   Graph_gme_pt_fwd17->SetMinimum(0.3);
   Graph_gme_pt_fwd17->SetMaximum(2);
   Graph_gme_pt_fwd17->SetDirectory(0);
   Graph_gme_pt_fwd17->SetStats(0);
   Graph_gme_pt_fwd17->SetLineWidth(2);
   Graph_gme_pt_fwd17->SetMarkerStyle(20);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_fwd17->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_fwd17->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_fwd17->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_fwd17->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_fwd17->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd17->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd17->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_fwd17->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_fwd17);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t fwd_EPPS_fx3017[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_EPPS_fy3017[10] = {
   0.6713634,
   0.6809145,
   0.6971129,
   0.7151152,
   0.7320666,
   0.7470442,
   0.760069,
   0.7715167,
   0.781275,
   0.7895782};
   Double_t fwd_EPPS_felx3017[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fely3017[10] = {
   0.04669613,
   0.04564052,
   0.04831418,
   0.05251405,
   0.05552986,
   0.05725706,
   0.05820502,
   0.0587951,
   0.05875684,
   0.05824889};
   Double_t fwd_EPPS_fehx3017[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fehy3017[10] = {
   0.05711087,
   0.05300324,
   0.04583062,
   0.04182358,
   0.03996172,
   0.03834899,
   0.03697859,
   0.03580754,
   0.03480415,
   0.03397598};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,fwd_EPPS_fx3017,fwd_EPPS_fy3017,fwd_EPPS_felx3017,fwd_EPPS_fehx3017,fwd_EPPS_fely3017,fwd_EPPS_fehy3017);
   grae->SetName("fwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_EPPS3017 = new TH1F("Graph_fwd_EPPS3017","Graph",100,0,10.4);
   Graph_fwd_EPPS3017->SetMinimum(0.6047786);
   Graph_fwd_EPPS3017->SetMaximum(0.8434429);
   Graph_fwd_EPPS3017->SetDirectory(0);
   Graph_fwd_EPPS3017->SetStats(0);
   Graph_fwd_EPPS3017->SetLineWidth(2);
   Graph_fwd_EPPS3017->SetMarkerStyle(20);
   Graph_fwd_EPPS3017->GetXaxis()->SetNdivisions(505);
   Graph_fwd_EPPS3017->GetXaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3017->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_EPPS3017->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3017->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3017->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_EPPS3017->GetXaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3017->GetYaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3017->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_EPPS3017->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3017->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3017->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_EPPS3017->GetYaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3017->GetZaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3017->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_EPPS3017->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_EPPS3017->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_EPPS3017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_EPPS3017);
   
   grae->Draw("3,");
   
   Double_t fwd_nCTEQ_fx3018[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_nCTEQ_fy3018[10] = {
   0.6419278,
   0.6572758,
   0.6813892,
   0.7062716,
   0.7283009,
   0.7468863,
   0.7626391,
   0.7759801,
   0.7851823,
   0.7937053};
   Double_t fwd_nCTEQ_felx3018[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fely3018[10] = {
   0.03179797,
   0.03160458,
   0.03133556,
   0.03872286,
   0.04684236,
   0.05254553,
   0.0570017,
   0.06132855,
   0.06232727,
   0.06336028};
   Double_t fwd_nCTEQ_fehx3018[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fehy3018[10] = {
   0.07070995,
   0.0616811,
   0.04773203,
   0.03406003,
   0.03067643,
   0.03032289,
   0.02997898,
   0.02964926,
   0.02926721,
   0.02894762};
   grae = new TGraphAsymmErrors(10,fwd_nCTEQ_fx3018,fwd_nCTEQ_fy3018,fwd_nCTEQ_felx3018,fwd_nCTEQ_fehx3018,fwd_nCTEQ_fely3018,fwd_nCTEQ_fehy3018);
   grae->SetName("fwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1204;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1205;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_nCTEQ3018 = new TH1F("Graph_fwd_nCTEQ3018","Graph",100,0,10.4);
   Graph_fwd_nCTEQ3018->SetMinimum(0.5888775);
   Graph_fwd_nCTEQ3018->SetMaximum(0.8439052);
   Graph_fwd_nCTEQ3018->SetDirectory(0);
   Graph_fwd_nCTEQ3018->SetStats(0);
   Graph_fwd_nCTEQ3018->SetLineWidth(2);
   Graph_fwd_nCTEQ3018->SetMarkerStyle(20);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetNdivisions(505);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_nCTEQ3018->GetXaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_nCTEQ3018->GetYaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3018->GetZaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3018->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_nCTEQ3018->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_nCTEQ3018->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_nCTEQ3018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_nCTEQ3018);
   
   grae->Draw("3,");
   
   Double_t CGC1_pt_fx3019[22] = {
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   5,
   6,
   7,
   8,
   9,
   10};
   Double_t CGC1_pt_fy3019[22] = {
   0.5864585,
   0.591478,
   0.599498,
   0.6087845,
   0.619547,
   0.6294245,
   0.6388725,
   0.6485325,
   0.658441,
   0.6673775,
   0.710567,
   0.7484995,
   0.7802955,
   0.8055745,
   0.8242845,
   0.839907,
   0.8626415,
   0.8765315,
   0.890157,
   0.8986725,
   0.9088505,
   0.917172};
   Double_t CGC1_pt_felx3019[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_pt_fely3019[22] = {
   0.0153135,
   0.014282,
   0.013484,
   0.0146175,
   0.014156,
   0.0141535,
   0.0133635,
   0.0127425,
   0.011565,
   0.0100515,
   0.003221,
   0.0027865,
   0.0045985,
   0.0060955,
   0.0071835,
   0.005883,
   0.0056205,
   0.0043045,
   0.004745,
   0.0044655,
   0.0052305,
   0.004489};
   Double_t CGC1_pt_fehx3019[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_pt_fehy3019[22] = {
   0.0153135,
   0.014282,
   0.013484,
   0.0146175,
   0.014156,
   0.0141535,
   0.0133635,
   0.0127425,
   0.011565,
   0.0100515,
   0.003221,
   0.0027865,
   0.0045985,
   0.0060955,
   0.0071835,
   0.005883,
   0.0056205,
   0.0043045,
   0.004745,
   0.0044655,
   0.0052305,
   0.004489};
   grae = new TGraphAsymmErrors(22,CGC1_pt_fx3019,CGC1_pt_fy3019,CGC1_pt_felx3019,CGC1_pt_fehx3019,CGC1_pt_fely3019,CGC1_pt_fehy3019);
   grae->SetName("CGC1_pt");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#663300");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#663300");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC1_pt3019 = new TH1F("Graph_CGC1_pt3019","Graph",100,0,10.99);
   Graph_CGC1_pt3019->SetMinimum(0.5360934);
   Graph_CGC1_pt3019->SetMaximum(0.9567126);
   Graph_CGC1_pt3019->SetDirectory(0);
   Graph_CGC1_pt3019->SetStats(0);
   Graph_CGC1_pt3019->SetLineWidth(2);
   Graph_CGC1_pt3019->SetMarkerStyle(20);
   Graph_CGC1_pt3019->GetXaxis()->SetNdivisions(505);
   Graph_CGC1_pt3019->GetXaxis()->SetLabelFont(132);
   Graph_CGC1_pt3019->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC1_pt3019->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC1_pt3019->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC1_pt3019->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC1_pt3019->GetXaxis()->SetTitleFont(132);
   Graph_CGC1_pt3019->GetYaxis()->SetLabelFont(132);
   Graph_CGC1_pt3019->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC1_pt3019->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC1_pt3019->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC1_pt3019->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC1_pt3019->GetYaxis()->SetTitleFont(132);
   Graph_CGC1_pt3019->GetZaxis()->SetLabelFont(132);
   Graph_CGC1_pt3019->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC1_pt3019->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC1_pt3019->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC1_pt3019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC1_pt3019);
   
   grae->Draw("e3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt","F");

   ci = 1204;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1205;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC1_pt","CGC1","F");

   ci = TColor::GetColor("#663300");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#663300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"2.0 < #it{y}* < 4.0 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   ci = 1203;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7995175);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02110909, 0.02110909);
   tgme->SetPointEY(0, 1, 0.1122274, 0.1122274);
   tgme->SetPoint(1, 2.5, 0.7052924);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.005137359, 0.005137359);
   tgme->SetPointEY(1, 1, 0.06576986, 0.06576986);
   tgme->SetPoint(2, 3.5, 0.7311191);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.006241825, 0.006241825);
   tgme->SetPointEY(2, 1, 0.05671574, 0.05671574);
   tgme->SetPoint(3, 4.5, 0.7419507);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.007219747, 0.007219747);
   tgme->SetPointEY(3, 1, 0.05805343, 0.05805343);
   tgme->SetPoint(4, 5.5, 0.7639838);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.008398009, 0.008398009);
   tgme->SetPointEY(4, 1, 0.06297881, 0.06297881);
   tgme->SetPoint(5, 6.5, 0.8164998);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01378715, 0.01378715);
   tgme->SetPointEY(5, 1, 0.07958849, 0.07958849);
   tgme->SetPoint(6, 7.5, 0.8294258);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02244464, 0.02244464);
   tgme->SetPointEY(6, 1, 0.09025668, 0.09025668);
   tgme->SetPoint(7, 8.5, 0.8515801);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01575881, 0.01575881);
   tgme->SetPointEY(7, 1, 0.117342, 0.117342);
   tgme->SetPoint(8, 9.5, 0.8454528);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01944563, 0.01944563);
   tgme->SetPointEY(8, 1, 0.1090646, 0.1090646);
   
   TH1F *Graph_Graph_gme_pt_fwd1718 = new TH1F("Graph_Graph_gme_pt_fwd1718","",100,0.1,10.9);
   Graph_Graph_gme_pt_fwd1718->SetMinimum(0.3);
   Graph_Graph_gme_pt_fwd1718->SetMaximum(2);
   Graph_Graph_gme_pt_fwd1718->SetDirectory(0);
   Graph_Graph_gme_pt_fwd1718->SetStats(0);
   Graph_Graph_gme_pt_fwd1718->SetLineWidth(2);
   Graph_Graph_gme_pt_fwd1718->SetMarkerStyle(20);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_fwd1718->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_fwd1718->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_fwd1718->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_fwd1718);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_tot_1->Modified();
   pic_tot->cd();
  
// ------------>Primitives in pad: pic_tot_2
   TPad *pic_tot_2 = new TPad("pic_tot_2", "pic_tot_2",0.51,0.01,0.99,0.99);
   pic_tot_2->Draw();
   pic_tot_2->cd();
   pic_tot_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_tot_2->SetFillColor(0);
   pic_tot_2->SetBorderMode(0);
   pic_tot_2->SetBorderSize(2);
   pic_tot_2->SetTickx(1);
   pic_tot_2->SetTicky(1);
   pic_tot_2->SetLeftMargin(0.15);
   pic_tot_2->SetTopMargin(0.08);
   pic_tot_2->SetBottomMargin(0.16);
   pic_tot_2->SetFrameLineWidth(2);
   pic_tot_2->SetFrameBorderMode(0);
   pic_tot_2->SetFrameLineWidth(2);
   pic_tot_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1208;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.9567631);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02229478, 0.02229478);
   tgme->SetPointEY(0, 1, 0.1602034, 0.1602034);
   tgme->SetPoint(1, 2.5, 0.9667366);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.009026274, 0.009026274);
   tgme->SetPointEY(1, 1, 0.1114579, 0.1114579);
   tgme->SetPoint(2, 3.5, 0.9562316);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.008429575, 0.008429575);
   tgme->SetPointEY(2, 1, 0.1014895, 0.1014895);
   tgme->SetPoint(3, 4.5, 0.9278958);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.00919422, 0.00919422);
   tgme->SetPointEY(3, 1, 0.09919563, 0.09919563);
   tgme->SetPoint(4, 5.5, 0.8962977);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01040276, 0.01040276);
   tgme->SetPointEY(4, 1, 0.1071089, 0.1071089);
   tgme->SetPoint(5, 6.5, 0.817076);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01474997, 0.01474997);
   tgme->SetPointEY(5, 1, 0.1001136, 0.1001136);
   tgme->SetPoint(6, 7.5, 0.8829394);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01294934, 0.01294934);
   tgme->SetPointEY(6, 1, 0.1099905, 0.1099905);
   tgme->SetPoint(7, 8.5, 0.862154);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01766441, 0.01766441);
   tgme->SetPointEY(7, 1, 0.1361291, 0.1361291);
   tgme->SetPoint(8, 9.5, 0.8191442);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.02783168, 0.02783168);
   tgme->SetPointEY(8, 1, 0.1266012, 0.1266012);
   
   TH1F *Graph_gme_pt_bwd19 = new TH1F("Graph_gme_pt_bwd19","",100,0.1,10.9);
   Graph_gme_pt_bwd19->SetMinimum(0.3);
   Graph_gme_pt_bwd19->SetMaximum(2);
   Graph_gme_pt_bwd19->SetDirectory(0);
   Graph_gme_pt_bwd19->SetStats(0);
   Graph_gme_pt_bwd19->SetLineWidth(2);
   Graph_gme_pt_bwd19->SetMarkerStyle(20);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_bwd19->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_bwd19->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_bwd19->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_bwd19->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_bwd19->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd19->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd19->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_bwd19->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_bwd19);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t bwd_EPPS_fx3020[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_EPPS_fy3020[10] = {
   0.8689738,
   0.9053259,
   0.9566446,
   1.00248,
   1.037131,
   1.061599,
   1.078235,
   1.089542,
   1.096906,
   1.101547};
   Double_t bwd_EPPS_felx3020[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fely3020[10] = {
   0.05728638,
   0.05547899,
   0.0521109,
   0.04798009,
   0.04438411,
   0.04165872,
   0.03957069,
   0.03784537,
   0.0365373,
   0.03558686};
   Double_t bwd_EPPS_fehx3020[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fehy3020[10] = {
   0.1265602,
   0.113951,
   0.09592151,
   0.08033459,
   0.06926856,
   0.06197068,
   0.05745218,
   0.05464422,
   0.05273413,
   0.05166213};
   grae = new TGraphAsymmErrors(10,bwd_EPPS_fx3020,bwd_EPPS_fy3020,bwd_EPPS_felx3020,bwd_EPPS_fehx3020,bwd_EPPS_fely3020,bwd_EPPS_fehy3020);
   grae->SetName("bwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_EPPS3020 = new TH1F("Graph_bwd_EPPS3020","Graph",100,0,10.4);
   Graph_bwd_EPPS3020->SetMinimum(0.7775353);
   Graph_bwd_EPPS3020->SetMaximum(1.187361);
   Graph_bwd_EPPS3020->SetDirectory(0);
   Graph_bwd_EPPS3020->SetStats(0);
   Graph_bwd_EPPS3020->SetLineWidth(2);
   Graph_bwd_EPPS3020->SetMarkerStyle(20);
   Graph_bwd_EPPS3020->GetXaxis()->SetNdivisions(505);
   Graph_bwd_EPPS3020->GetXaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3020->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_EPPS3020->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3020->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3020->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_EPPS3020->GetXaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3020->GetYaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3020->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_EPPS3020->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3020->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3020->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_EPPS3020->GetYaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3020->GetZaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3020->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_EPPS3020->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_EPPS3020->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_EPPS3020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_EPPS3020);
   
   grae->Draw("3,");
   
   Double_t bwd_nCTEQ_fx3021[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_nCTEQ_fy3021[10] = {
   0.9032619,
   0.9375118,
   0.9840926,
   1.024034,
   1.052681,
   1.071798,
   1.084197,
   1.091622,
   1.094219,
   1.09491};
   Double_t bwd_nCTEQ_felx3021[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fely3021[10] = {
   0.05817422,
   0.05632918,
   0.05406092,
   0.05218344,
   0.05051036,
   0.04884337,
   0.04723883,
   0.04576415,
   0.04465639,
   0.04405744};
   Double_t bwd_nCTEQ_fehx3021[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fehy3021[10] = {
   0.06627705,
   0.05762082,
   0.05406092,
   0.05218353,
   0.05051037,
   0.05063164,
   0.05545684,
   0.06056075,
   0.0671314,
   0.07269836};
   grae = new TGraphAsymmErrors(10,bwd_nCTEQ_fx3021,bwd_nCTEQ_fy3021,bwd_nCTEQ_felx3021,bwd_nCTEQ_fehx3021,bwd_nCTEQ_fely3021,bwd_nCTEQ_fehy3021);
   grae->SetName("bwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1209;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1210;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_nCTEQ3021 = new TH1F("Graph_bwd_nCTEQ3021","Graph",100,0,10.4);
   Graph_bwd_nCTEQ3021->SetMinimum(0.8128356);
   Graph_bwd_nCTEQ3021->SetMaximum(1.199861);
   Graph_bwd_nCTEQ3021->SetDirectory(0);
   Graph_bwd_nCTEQ3021->SetStats(0);
   Graph_bwd_nCTEQ3021->SetLineWidth(2);
   Graph_bwd_nCTEQ3021->SetMarkerStyle(20);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetNdivisions(505);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_nCTEQ3021->GetXaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_nCTEQ3021->GetYaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3021->GetZaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3021->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_nCTEQ3021->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_nCTEQ3021->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_nCTEQ3021->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_nCTEQ3021);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.67,"-4.5 < #it{y}* < -2.5 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1208;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.9567631);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02229478, 0.02229478);
   tgme->SetPointEY(0, 1, 0.1602034, 0.1602034);
   tgme->SetPoint(1, 2.5, 0.9667366);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.009026274, 0.009026274);
   tgme->SetPointEY(1, 1, 0.1114579, 0.1114579);
   tgme->SetPoint(2, 3.5, 0.9562316);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.008429575, 0.008429575);
   tgme->SetPointEY(2, 1, 0.1014895, 0.1014895);
   tgme->SetPoint(3, 4.5, 0.9278958);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.00919422, 0.00919422);
   tgme->SetPointEY(3, 1, 0.09919563, 0.09919563);
   tgme->SetPoint(4, 5.5, 0.8962977);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01040276, 0.01040276);
   tgme->SetPointEY(4, 1, 0.1071089, 0.1071089);
   tgme->SetPoint(5, 6.5, 0.817076);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01474997, 0.01474997);
   tgme->SetPointEY(5, 1, 0.1001136, 0.1001136);
   tgme->SetPoint(6, 7.5, 0.8829394);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01294934, 0.01294934);
   tgme->SetPointEY(6, 1, 0.1099905, 0.1099905);
   tgme->SetPoint(7, 8.5, 0.862154);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01766441, 0.01766441);
   tgme->SetPointEY(7, 1, 0.1361291, 0.1361291);
   tgme->SetPoint(8, 9.5, 0.8191442);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.02783168, 0.02783168);
   tgme->SetPointEY(8, 1, 0.1266012, 0.1266012);
   
   TH1F *Graph_Graph_gme_pt_bwd1920 = new TH1F("Graph_Graph_gme_pt_bwd1920","",100,0.1,10.9);
   Graph_Graph_gme_pt_bwd1920->SetMinimum(0.3);
   Graph_Graph_gme_pt_bwd1920->SetMaximum(2);
   Graph_Graph_gme_pt_bwd1920->SetDirectory(0);
   Graph_Graph_gme_pt_bwd1920->SetStats(0);
   Graph_Graph_gme_pt_bwd1920->SetLineWidth(2);
   Graph_Graph_gme_pt_bwd1920->SetMarkerStyle(20);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_bwd1920->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_bwd1920->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_bwd1920->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_bwd1920);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
   pic_tot_2->Modified();
   pic_tot->cd();
   pic_tot->Modified();
   pic_tot->cd();
   pic_tot->SetSelected(pic_tot);
}


==> figs/RpA_Ds_y.C <==
void RpA_Ds_y()
{
//=========Macro generated from canvas: pic_y/c1
//=========  (Fri Nov 10 01:15:24 2023) by ROOT version 6.22/00
   TCanvas *pic_y = new TCanvas("pic_y", "c1",200,32,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_y->Range(-7.39,-0.05789471,6.21,2.178947);
   pic_y->SetFillColor(0);
   pic_y->SetBorderMode(0);
   pic_y->SetBorderSize(2);
   pic_y->SetTickx(1);
   pic_y->SetTicky(1);
   pic_y->SetLeftMargin(0.15);
   pic_y->SetTopMargin(0.08);
   pic_y->SetBottomMargin(0.16);
   pic_y->SetFrameLineWidth(2);
   pic_y->SetFrameBorderMode(0);
   pic_y->SetFrameLineWidth(2);
   pic_y->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1211;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 1.171657);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.01215086, 0.01215086);
   tgme->SetPointEY(0, 1, 0.147428, 0.147428);
   tgme->SetPoint(1, -3.75, 1.015854);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.01937352, 0.01937352);
   tgme->SetPointEY(1, 1, 0.12307, 0.12307);
   tgme->SetPoint(2, -3.25, 0.9405147);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.01705993, 0.01705993);
   tgme->SetPointEY(2, 1, 0.1124779, 0.1124779);
   tgme->SetPoint(3, -2.75, 0.8689233);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.01708137, 0.01708137);
   tgme->SetPointEY(3, 1, 0.1439255, 0.1439255);
   tgme->SetPoint(4, 2.25, 0.8870459);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.01062546, 0.01062546);
   tgme->SetPointEY(4, 1, 0.1307226, 0.1307226);
   tgme->SetPoint(5, 2.75, 0.7415159);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.01087732, 0.01087732);
   tgme->SetPointEY(5, 1, 0.07207222, 0.07207222);
   tgme->SetPoint(6, 3.25, 0.7428144);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.01497102, 0.01497102);
   tgme->SetPointEY(6, 1, 0.06727281, 0.06727281);
   tgme->SetPoint(7, 3.75, 0.6353254);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.03361909, 0.03361909);
   tgme->SetPointEY(7, 1, 0.06908284, 0.06908284);
   
   TH1F *Graph_gme_y21 = new TH1F("Graph_gme_y21","",100,-5.35,4.85);
   Graph_gme_y21->SetMinimum(0.3);
   Graph_gme_y21->SetMaximum(2);
   Graph_gme_y21->SetDirectory(0);
   Graph_gme_y21->SetStats(0);
   Graph_gme_y21->SetLineWidth(2);
   Graph_gme_y21->SetMarkerStyle(20);
   Graph_gme_y21->GetXaxis()->SetTitle("#it{y}*");
   Graph_gme_y21->GetXaxis()->SetNdivisions(505);
   Graph_gme_y21->GetXaxis()->SetLabelFont(132);
   Graph_gme_y21->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_y21->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_y21->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_y21->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_y21->GetXaxis()->SetTitleFont(132);
   Graph_gme_y21->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_y21->GetYaxis()->SetLabelFont(132);
   Graph_gme_y21->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_y21->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_y21->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_y21->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_y21->GetYaxis()->SetTitleFont(132);
   Graph_gme_y21->GetZaxis()->SetLabelFont(132);
   Graph_gme_y21->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_y21->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_y21->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_y21->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_y21);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t y_EPPS_fx3022[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_EPPS_fy3022[8] = {
   1.085878,
   1.000455,
   0.915765,
   0.8454226,
   0.7010905,
   0.6989923,
   0.6965179,
   0.693762};
   Double_t y_EPPS_felx3022[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fely3022[8] = {
   0.0526337,
   0.05486235,
   0.05213097,
   0.04940274,
   0.04460335,
   0.04736456,
   0.05062956,
   0.05330874};
   Double_t y_EPPS_fehx3022[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fehy3022[8] = {
   0.0730312,
   0.09994141,
   0.1164422,
   0.1230896,
   0.05239715,
   0.04696629,
   0.04335056,
   0.0430054};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,y_EPPS_fx3022,y_EPPS_fy3022,y_EPPS_felx3022,y_EPPS_fehx3022,y_EPPS_fely3022,y_EPPS_fehy3022);
   grae->SetName("y_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_EPPS3022 = new TH1F("Graph_y_EPPS3022","Graph",100,-5.05,4.55);
   Graph_y_EPPS3022->SetMinimum(0.5886077);
   Graph_y_EPPS3022->SetMaximum(1.210754);
   Graph_y_EPPS3022->SetDirectory(0);
   Graph_y_EPPS3022->SetStats(0);
   Graph_y_EPPS3022->SetLineWidth(2);
   Graph_y_EPPS3022->SetMarkerStyle(20);
   Graph_y_EPPS3022->GetXaxis()->SetNdivisions(505);
   Graph_y_EPPS3022->GetXaxis()->SetLabelFont(132);
   Graph_y_EPPS3022->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_EPPS3022->GetXaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3022->GetXaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3022->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_EPPS3022->GetXaxis()->SetTitleFont(132);
   Graph_y_EPPS3022->GetYaxis()->SetLabelFont(132);
   Graph_y_EPPS3022->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_EPPS3022->GetYaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3022->GetYaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3022->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_EPPS3022->GetYaxis()->SetTitleFont(132);
   Graph_y_EPPS3022->GetZaxis()->SetLabelFont(132);
   Graph_y_EPPS3022->GetZaxis()->SetLabelSize(0.06);
   Graph_y_EPPS3022->GetZaxis()->SetTitleSize(0.072);
   Graph_y_EPPS3022->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_EPPS3022->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_EPPS3022);
   
   grae->Draw("3,");
   
   Double_t y_nCTEQ_fx3023[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_nCTEQ_fy3023[8] = {
   1.096424,
   1.025976,
   0.9490769,
   0.8792567,
   0.6918594,
   0.6846582,
   0.6766968,
   0.6680063};
   Double_t y_nCTEQ_felx3023[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fely3023[8] = {
   0.06060616,
   0.05361166,
   0.05252281,
   0.0524016,
   0.03178483,
   0.03128672,
   0.0310244,
   0.03098618};
   Double_t y_nCTEQ_fehx3023[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fehy3023[8] = {
   0.06907014,
   0.05695993,
   0.05589662,
   0.06324735,
   0.04979422,
   0.04796653,
   0.04732779,
   0.04780738};
   grae = new TGraphAsymmErrors(8,y_nCTEQ_fx3023,y_nCTEQ_fy3023,y_nCTEQ_felx3023,y_nCTEQ_fehx3023,y_nCTEQ_fely3023,y_nCTEQ_fehy3023);
   grae->SetName("y_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1212;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1213;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_nCTEQ3023 = new TH1F("Graph_y_nCTEQ3023","Graph",100,-5.05,4.55);
   Graph_y_nCTEQ3023->SetMinimum(0.5841728);
   Graph_y_nCTEQ3023->SetMaximum(1.218341);
   Graph_y_nCTEQ3023->SetDirectory(0);
   Graph_y_nCTEQ3023->SetStats(0);
   Graph_y_nCTEQ3023->SetLineWidth(2);
   Graph_y_nCTEQ3023->SetMarkerStyle(20);
   Graph_y_nCTEQ3023->GetXaxis()->SetNdivisions(505);
   Graph_y_nCTEQ3023->GetXaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3023->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_nCTEQ3023->GetXaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3023->GetXaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3023->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_nCTEQ3023->GetXaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3023->GetYaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3023->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_nCTEQ3023->GetYaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3023->GetYaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3023->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_nCTEQ3023->GetYaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3023->GetZaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3023->GetZaxis()->SetLabelSize(0.06);
   Graph_y_nCTEQ3023->GetZaxis()->SetTitleSize(0.072);
   Graph_y_nCTEQ3023->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_nCTEQ3023->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_nCTEQ3023);
   
   grae->Draw("3,");
   
   Double_t CGC1_y_fx3024[9] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4};
   Double_t CGC1_y_fy3024[9] = {
   0.8002435,
   0.789254,
   0.779449,
   0.7695345,
   0.7592735,
   0.750309,
   0.7398505,
   0.730818,
   0.721854};
   Double_t CGC1_y_felx3024[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_y_fely3024[9] = {
   0.0202015,
   0.018928,
   0.017672,
   0.0183435,
   0.0176655,
   0.015459,
   0.0156025,
   0.013781,
   0.01314};
   Double_t CGC1_y_fehx3024[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_y_fehy3024[9] = {
   0.0202015,
   0.018928,
   0.017672,
   0.0183435,
   0.0176655,
   0.015459,
   0.0156025,
   0.013781,
   0.01314};
   grae = new TGraphAsymmErrors(9,CGC1_y_fx3024,CGC1_y_fy3024,CGC1_y_felx3024,CGC1_y_fehx3024,CGC1_y_fely3024,CGC1_y_fehy3024);
   grae->SetName("CGC1_y");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#663300");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#663300");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC1_y3024 = new TH1F("Graph_CGC1_y3024","Graph",100,1.8,4.2);
   Graph_CGC1_y3024->SetMinimum(0.6975409);
   Graph_CGC1_y3024->SetMaximum(0.8316181);
   Graph_CGC1_y3024->SetDirectory(0);
   Graph_CGC1_y3024->SetStats(0);
   Graph_CGC1_y3024->SetLineWidth(2);
   Graph_CGC1_y3024->SetMarkerStyle(20);
   Graph_CGC1_y3024->GetXaxis()->SetNdivisions(505);
   Graph_CGC1_y3024->GetXaxis()->SetLabelFont(132);
   Graph_CGC1_y3024->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC1_y3024->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC1_y3024->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC1_y3024->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC1_y3024->GetXaxis()->SetTitleFont(132);
   Graph_CGC1_y3024->GetYaxis()->SetLabelFont(132);
   Graph_CGC1_y3024->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC1_y3024->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC1_y3024->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC1_y3024->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC1_y3024->GetYaxis()->SetTitleFont(132);
   Graph_CGC1_y3024->GetZaxis()->SetLabelFont(132);
   Graph_CGC1_y3024->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC1_y3024->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC1_y3024->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC1_y3024->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC1_y3024);
   
   grae->Draw("e3,");
   TLine *line = new TLine(-5,1,4.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.7,0.85,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt","F");

   ci = 1204;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1205;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC1_pt","CGC1","F");

   ci = TColor::GetColor("#663300");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#663300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   ci = 1211;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 1.171657);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.01215086, 0.01215086);
   tgme->SetPointEY(0, 1, 0.147428, 0.147428);
   tgme->SetPoint(1, -3.75, 1.015854);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.01937352, 0.01937352);
   tgme->SetPointEY(1, 1, 0.12307, 0.12307);
   tgme->SetPoint(2, -3.25, 0.9405147);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.01705993, 0.01705993);
   tgme->SetPointEY(2, 1, 0.1124779, 0.1124779);
   tgme->SetPoint(3, -2.75, 0.8689233);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.01708137, 0.01708137);
   tgme->SetPointEY(3, 1, 0.1439255, 0.1439255);
   tgme->SetPoint(4, 2.25, 0.8870459);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.01062546, 0.01062546);
   tgme->SetPointEY(4, 1, 0.1307226, 0.1307226);
   tgme->SetPoint(5, 2.75, 0.7415159);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.01087732, 0.01087732);
   tgme->SetPointEY(5, 1, 0.07207222, 0.07207222);
   tgme->SetPoint(6, 3.25, 0.7428144);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.01497102, 0.01497102);
   tgme->SetPointEY(6, 1, 0.06727281, 0.06727281);
   tgme->SetPoint(7, 3.75, 0.6353254);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.03361909, 0.03361909);
   tgme->SetPointEY(7, 1, 0.06908284, 0.06908284);
   
   TH1F *Graph_Graph_gme_y2122 = new TH1F("Graph_Graph_gme_y2122","",100,-5.35,4.85);
   Graph_Graph_gme_y2122->SetMinimum(0.3);
   Graph_Graph_gme_y2122->SetMaximum(2);
   Graph_Graph_gme_y2122->SetDirectory(0);
   Graph_Graph_gme_y2122->SetStats(0);
   Graph_Graph_gme_y2122->SetLineWidth(2);
   Graph_Graph_gme_y2122->SetMarkerStyle(20);
   Graph_Graph_gme_y2122->GetXaxis()->SetTitle("#it{y}*");
   Graph_Graph_gme_y2122->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_y2122->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_y2122->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_y2122->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y2122->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y2122->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_y2122->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_y2122->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_y2122->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_y2122->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_y2122->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y2122->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y2122->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_y2122->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_y2122->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_y2122->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_y2122->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_y2122->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_y2122->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_y2122);
   
   tgme->Draw(" p ; z ; 5 s=0.5 ");
      tex = new TLatex(0.2,0.67,"1.0 < #it{p}_{T} < 10.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_y->Modified();
   pic_y->cd();
   pic_y->SetSelected(pic_y);
}


==> figs/RpA_pt.C <==
void RpA_pt()
{
//=========Macro generated from canvas: pic_tot/c1
//=========  (Fri Nov 10 01:24:35 2023) by ROOT version 6.22/00
   TCanvas *pic_tot = new TCanvas("pic_tot", "c1",200,32,1200,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_tot->Range(0,0,1,1);
   pic_tot->SetFillColor(0);
   pic_tot->SetBorderMode(0);
   pic_tot->SetBorderSize(2);
   pic_tot->SetTickx(1);
   pic_tot->SetTicky(1);
   pic_tot->SetLeftMargin(0.15);
   pic_tot->SetTopMargin(0.08);
   pic_tot->SetBottomMargin(0.16);
   pic_tot->SetFrameLineWidth(2);
   pic_tot->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_tot_1
   TPad *pic_tot_1 = new TPad("pic_tot_1", "pic_tot_1",0.01,0.01,0.49,0.99);
   pic_tot_1->Draw();
   pic_tot_1->cd();
   pic_tot_1->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_tot_1->SetFillColor(0);
   pic_tot_1->SetBorderMode(0);
   pic_tot_1->SetBorderSize(2);
   pic_tot_1->SetTickx(1);
   pic_tot_1->SetTicky(1);
   pic_tot_1->SetLeftMargin(0.15);
   pic_tot_1->SetTopMargin(0.08);
   pic_tot_1->SetBottomMargin(0.16);
   pic_tot_1->SetFrameLineWidth(2);
   pic_tot_1->SetFrameBorderMode(0);
   pic_tot_1->SetFrameLineWidth(2);
   pic_tot_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7995175);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02110909, 0.02110909);
   tgme->SetPointEY(0, 1, 0.1122274, 0.1122274);
   tgme->SetPoint(1, 2.5, 0.7052924);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.005137359, 0.005137359);
   tgme->SetPointEY(1, 1, 0.06576986, 0.06576986);
   tgme->SetPoint(2, 3.5, 0.7311191);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.006241825, 0.006241825);
   tgme->SetPointEY(2, 1, 0.05671574, 0.05671574);
   tgme->SetPoint(3, 4.5, 0.7419507);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.007219747, 0.007219747);
   tgme->SetPointEY(3, 1, 0.05805343, 0.05805343);
   tgme->SetPoint(4, 5.5, 0.7639838);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.008398009, 0.008398009);
   tgme->SetPointEY(4, 1, 0.06297881, 0.06297881);
   tgme->SetPoint(5, 6.5, 0.8164998);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01378715, 0.01378715);
   tgme->SetPointEY(5, 1, 0.07958849, 0.07958849);
   tgme->SetPoint(6, 7.5, 0.8294258);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02244464, 0.02244464);
   tgme->SetPointEY(6, 1, 0.09025668, 0.09025668);
   tgme->SetPoint(7, 8.5, 0.8515801);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01575881, 0.01575881);
   tgme->SetPointEY(7, 1, 0.117342, 0.117342);
   tgme->SetPoint(8, 9.5, 0.8454528);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01944563, 0.01944563);
   tgme->SetPointEY(8, 1, 0.1090646, 0.1090646);
   
   TH1F *Graph_gme_pt_fwd1 = new TH1F("Graph_gme_pt_fwd1","",100,0.1,10.9);
   Graph_gme_pt_fwd1->SetMinimum(0.3);
   Graph_gme_pt_fwd1->SetMaximum(2);
   Graph_gme_pt_fwd1->SetDirectory(0);
   Graph_gme_pt_fwd1->SetStats(0);
   Graph_gme_pt_fwd1->SetLineWidth(2);
   Graph_gme_pt_fwd1->SetMarkerStyle(20);
   Graph_gme_pt_fwd1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_fwd1->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_fwd1->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd1->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_fwd1->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd1->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd1->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_fwd1->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd1->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_fwd1->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd1->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_fwd1->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd1->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd1->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_fwd1->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd1->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd1->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_fwd1->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_fwd1->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_fwd1->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_fwd1);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t fwd_EPPS_fx3001[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_EPPS_fy3001[10] = {
   0.6713634,
   0.6809145,
   0.6971129,
   0.7151152,
   0.7320666,
   0.7470442,
   0.760069,
   0.7715167,
   0.781275,
   0.7895782};
   Double_t fwd_EPPS_felx3001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fely3001[10] = {
   0.04669613,
   0.04564052,
   0.04831418,
   0.05251405,
   0.05552986,
   0.05725706,
   0.05820502,
   0.0587951,
   0.05875684,
   0.05824889};
   Double_t fwd_EPPS_fehx3001[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fehy3001[10] = {
   0.05711087,
   0.05300324,
   0.04583062,
   0.04182358,
   0.03996172,
   0.03834899,
   0.03697859,
   0.03580754,
   0.03480415,
   0.03397598};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,fwd_EPPS_fx3001,fwd_EPPS_fy3001,fwd_EPPS_felx3001,fwd_EPPS_fehx3001,fwd_EPPS_fely3001,fwd_EPPS_fehy3001);
   grae->SetName("fwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#ffcc00");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_EPPS3001 = new TH1F("Graph_fwd_EPPS3001","Graph",100,0,10.4);
   Graph_fwd_EPPS3001->SetMinimum(0.6047786);
   Graph_fwd_EPPS3001->SetMaximum(0.8434429);
   Graph_fwd_EPPS3001->SetDirectory(0);
   Graph_fwd_EPPS3001->SetStats(0);
   Graph_fwd_EPPS3001->SetLineWidth(2);
   Graph_fwd_EPPS3001->SetMarkerStyle(20);
   Graph_fwd_EPPS3001->GetXaxis()->SetNdivisions(505);
   Graph_fwd_EPPS3001->GetXaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_EPPS3001->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3001->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_EPPS3001->GetXaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3001->GetYaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3001->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_EPPS3001->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3001->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3001->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_EPPS3001->GetYaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3001->GetZaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3001->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_EPPS3001->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_EPPS3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_EPPS3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_EPPS3001);
   
   grae->Draw("3,");
   
   Double_t fwd_nCTEQ_fx3002[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_nCTEQ_fy3002[10] = {
   0.6419278,
   0.6572758,
   0.6813892,
   0.7062716,
   0.7283009,
   0.7468863,
   0.7626391,
   0.7759801,
   0.7851823,
   0.7937053};
   Double_t fwd_nCTEQ_felx3002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fely3002[10] = {
   0.03179797,
   0.03160458,
   0.03133556,
   0.03872286,
   0.04684236,
   0.05254553,
   0.0570017,
   0.06132855,
   0.06232727,
   0.06336028};
   Double_t fwd_nCTEQ_fehx3002[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fehy3002[10] = {
   0.07070995,
   0.0616811,
   0.04773203,
   0.03406003,
   0.03067643,
   0.03032289,
   0.02997898,
   0.02964926,
   0.02926721,
   0.02894762};
   grae = new TGraphAsymmErrors(10,fwd_nCTEQ_fx3002,fwd_nCTEQ_fy3002,fwd_nCTEQ_felx3002,fwd_nCTEQ_fehx3002,fwd_nCTEQ_fely3002,fwd_nCTEQ_fehy3002);
   grae->SetName("fwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   grae->SetFillColor(ci);

   ci = 1181;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_nCTEQ3002 = new TH1F("Graph_fwd_nCTEQ3002","Graph",100,0,10.4);
   Graph_fwd_nCTEQ3002->SetMinimum(0.5888775);
   Graph_fwd_nCTEQ3002->SetMaximum(0.8439052);
   Graph_fwd_nCTEQ3002->SetDirectory(0);
   Graph_fwd_nCTEQ3002->SetStats(0);
   Graph_fwd_nCTEQ3002->SetLineWidth(2);
   Graph_fwd_nCTEQ3002->SetMarkerStyle(20);
   Graph_fwd_nCTEQ3002->GetXaxis()->SetNdivisions(505);
   Graph_fwd_nCTEQ3002->GetXaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_nCTEQ3002->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3002->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_nCTEQ3002->GetXaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3002->GetYaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3002->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_nCTEQ3002->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3002->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3002->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_nCTEQ3002->GetYaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3002->GetZaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3002->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_nCTEQ3002->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_nCTEQ3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_nCTEQ3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_nCTEQ3002);
   
   grae->Draw("3,");
   
   tgme = new TGraphMultiErrors(10, 2);
   tgme->SetName("gme_pt_fwd_D0");
   tgme->SetTitle("");

   ci = 1182;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5, 0.5459542);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.001527581, 0.001527581);
   tgme->SetPointEY(0, 1, 0.0333837, 0.0333837);
   tgme->SetPoint(1, 1.5, 0.5958996);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001548703, 0.001548703);
   tgme->SetPointEY(1, 1, 0.03412871, 0.03412871);
   tgme->SetPoint(2, 2.5, 0.6369193);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.0009961, 0.0009961);
   tgme->SetPointEY(2, 1, 0.0336112, 0.0336112);
   tgme->SetPoint(3, 3.5, 0.6705264);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.0013652, 0.0013652);
   tgme->SetPointEY(3, 1, 0.03571949, 0.03571949);
   tgme->SetPoint(4, 4.5, 0.7062584);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.002131901, 0.002131901);
   tgme->SetPointEY(4, 1, 0.04006766, 0.04006766);
   tgme->SetPoint(5, 5.5, 0.7189042);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.004812997, 0.004812997);
   tgme->SetPointEY(5, 1, 0.04786945, 0.04786945);
   tgme->SetPoint(6, 6.5, 0.7103598);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01352209, 0.01352209);
   tgme->SetPointEY(6, 1, 0.06699782, 0.06699782);
   tgme->SetPoint(7, 7.5, 0.7516719);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.005351614, 0.005351614);
   tgme->SetPointEY(7, 1, 0.06102338, 0.06102338);
   tgme->SetPoint(8, 8.5, 0.7679701);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01101356, 0.01101356);
   tgme->SetPointEY(8, 1, 0.07309497, 0.07309497);
   tgme->SetPoint(9, 9.5, 0.7836371);
   tgme->SetPointEX(9, 0.5, 0.5);
   tgme->SetPointEY(9, 0, 0.01817024, 0.01817024);
   tgme->SetPointEY(9, 1, 0.1112476, 0.1112476);
   
   TH1F *Graph_gme_pt_fwd_D02 = new TH1F("Graph_gme_pt_fwd_D02","",100,0,11);
   Graph_gme_pt_fwd_D02->SetMinimum(0.474339);
   Graph_gme_pt_fwd_D02->SetMaximum(0.9331161);
   Graph_gme_pt_fwd_D02->SetDirectory(0);
   Graph_gme_pt_fwd_D02->SetStats(0);
   Graph_gme_pt_fwd_D02->SetLineWidth(2);
   Graph_gme_pt_fwd_D02->SetMarkerStyle(20);
   Graph_gme_pt_fwd_D02->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_fwd_D02->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd_D02->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_fwd_D02->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd_D02->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd_D02->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_fwd_D02->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd_D02->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd_D02->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_fwd_D02->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd_D02->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd_D02->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_fwd_D02->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd_D02->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd_D02->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_fwd_D02->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_fwd_D02->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_fwd_D02->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_fwd_D02);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   ci = 1183;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.651727);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.001739712, 0.001739712);
   tgme->SetPointEY(0, 1, 0.0580836, 0.0580836);
   tgme->SetPoint(1, 2.5, 0.6928766);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001698414, 0.001698414);
   tgme->SetPointEY(1, 1, 0.05344588, 0.05344588);
   tgme->SetPoint(2, 3.5, 0.715346);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001035117, 0.001035117);
   tgme->SetPointEY(2, 1, 0.05063414, 0.05063414);
   tgme->SetPoint(3, 4.5, 0.7268734);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001434986, 0.001434986);
   tgme->SetPointEY(3, 1, 0.05891105, 0.05891105);
   tgme->SetPoint(4, 5.5, 0.7458981);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001921621, 0.001921621);
   tgme->SetPointEY(4, 1, 0.05832909, 0.05832909);
   tgme->SetPoint(5, 6.5, 0.7792478);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.005129089, 0.005129089);
   tgme->SetPointEY(5, 1, 0.0700334, 0.0700334);
   tgme->SetPoint(6, 7.5, 0.7868614);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005385945, 0.005385945);
   tgme->SetPointEY(6, 1, 0.07131852, 0.07131852);
   tgme->SetPoint(7, 8.5, 0.7827871);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01012809, 0.01012809);
   tgme->SetPointEY(7, 1, 0.07825984, 0.07825984);
   tgme->SetPoint(8, 9.5, 0.9293282);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.006245627, 0.006245627);
   tgme->SetPointEY(8, 1, 0.08707958, 0.08707958);
   
   TH1F *Graph_gme_pt_fwd3 = new TH1F("Graph_gme_pt_fwd3","",100,0.1,10.9);
   Graph_gme_pt_fwd3->SetMinimum(0.3);
   Graph_gme_pt_fwd3->SetMaximum(2);
   Graph_gme_pt_fwd3->SetDirectory(0);
   Graph_gme_pt_fwd3->SetStats(0);
   Graph_gme_pt_fwd3->SetLineWidth(2);
   Graph_gme_pt_fwd3->SetMarkerStyle(20);
   Graph_gme_pt_fwd3->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_fwd3->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_fwd3->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd3->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_fwd3->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd3->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd3->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_fwd3->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd3->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_fwd3->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd3->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_fwd3->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_fwd3->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_fwd3->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_fwd3->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_fwd3->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_fwd3->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_fwd3->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_fwd3->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_fwd3->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_fwd3);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   Double_t fwd_EPPS_fx3003[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_EPPS_fy3003[10] = {
   0.6615124,
   0.6727812,
   0.6912993,
   0.7112174,
   0.7294343,
   0.745246,
   0.758783,
   0.7705255,
   0.7805873,
   0.7890858};
   Double_t fwd_EPPS_felx3003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fely3003[10] = {
   0.0480893,
   0.04678083,
   0.04635595,
   0.05121246,
   0.05484603,
   0.05690043,
   0.05801889,
   0.05861441,
   0.05874515,
   0.05823157};
   Double_t fwd_EPPS_fehx3003[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_EPPS_fehy3003[10] = {
   0.06347028,
   0.05812454,
   0.04931143,
   0.04233337,
   0.04029379,
   0.03857243,
   0.03713254,
   0.03592032,
   0.03488685,
   0.03403531};
   grae = new TGraphAsymmErrors(10,fwd_EPPS_fx3003,fwd_EPPS_fy3003,fwd_EPPS_felx3003,fwd_EPPS_fehx3003,fwd_EPPS_fely3003,fwd_EPPS_fehy3003);
   grae->SetName("fwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#663300");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3690);

   ci = TColor::GetColor("#663300");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_EPPS3003 = new TH1F("Graph_fwd_EPPS3003","Graph",100,0,10.4);
   Graph_fwd_EPPS3003->SetMinimum(0.5924532);
   Graph_fwd_EPPS3003->SetMaximum(0.844091);
   Graph_fwd_EPPS3003->SetDirectory(0);
   Graph_fwd_EPPS3003->SetStats(0);
   Graph_fwd_EPPS3003->SetLineWidth(2);
   Graph_fwd_EPPS3003->SetMarkerStyle(20);
   Graph_fwd_EPPS3003->GetXaxis()->SetNdivisions(505);
   Graph_fwd_EPPS3003->GetXaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_EPPS3003->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3003->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_EPPS3003->GetXaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3003->GetYaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3003->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_EPPS3003->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_EPPS3003->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_EPPS3003->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_EPPS3003->GetYaxis()->SetTitleFont(132);
   Graph_fwd_EPPS3003->GetZaxis()->SetLabelFont(132);
   Graph_fwd_EPPS3003->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_EPPS3003->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_EPPS3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_EPPS3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_EPPS3003);
   
   grae->Draw("3,");
   
   Double_t fwd_nCTEQ_fx3004[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t fwd_nCTEQ_fy3004[10] = {
   0.6277617,
   0.6458972,
   0.6736981,
   0.7013766,
   0.725157,
   0.7447798,
   0.7611218,
   0.7749982,
   0.7846445,
   0.7931261};
   Double_t fwd_nCTEQ_felx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fely3004[10] = {
   0.03203529,
   0.03180278,
   0.03148323,
   0.03626804,
   0.0455304,
   0.05180994,
   0.05629585,
   0.06096758,
   0.06232755,
   0.06317063};
   Double_t fwd_nCTEQ_fehx3004[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t fwd_nCTEQ_fehy3004[10] = {
   0.08105446,
   0.06981392,
   0.0529646,
   0.03717733,
   0.03076559,
   0.03039144,
   0.03003146,
   0.02969385,
   0.02930895,
   0.02897529};
   grae = new TGraphAsymmErrors(10,fwd_nCTEQ_fx3004,fwd_nCTEQ_fy3004,fwd_nCTEQ_felx3004,fwd_nCTEQ_fehx3004,fwd_nCTEQ_fely3004,fwd_nCTEQ_fehy3004);
   grae->SetName("fwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1184;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   grae->SetFillColor(ci);

   ci = 1185;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_fwd_nCTEQ3004 = new TH1F("Graph_fwd_nCTEQ3004","Graph",100,0,10.4);
   Graph_fwd_nCTEQ3004->SetMinimum(0.5730889);
   Graph_fwd_nCTEQ3004->SetMaximum(0.8447389);
   Graph_fwd_nCTEQ3004->SetDirectory(0);
   Graph_fwd_nCTEQ3004->SetStats(0);
   Graph_fwd_nCTEQ3004->SetLineWidth(2);
   Graph_fwd_nCTEQ3004->SetMarkerStyle(20);
   Graph_fwd_nCTEQ3004->GetXaxis()->SetNdivisions(505);
   Graph_fwd_nCTEQ3004->GetXaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_fwd_nCTEQ3004->GetXaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3004->GetXaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_fwd_nCTEQ3004->GetXaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3004->GetYaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3004->GetYaxis()->SetLabelOffset(0.015);
   Graph_fwd_nCTEQ3004->GetYaxis()->SetLabelSize(0.05);
   Graph_fwd_nCTEQ3004->GetYaxis()->SetTitleSize(0.07);
   Graph_fwd_nCTEQ3004->GetYaxis()->SetTitleOffset(0.9);
   Graph_fwd_nCTEQ3004->GetYaxis()->SetTitleFont(132);
   Graph_fwd_nCTEQ3004->GetZaxis()->SetLabelFont(132);
   Graph_fwd_nCTEQ3004->GetZaxis()->SetLabelSize(0.06);
   Graph_fwd_nCTEQ3004->GetZaxis()->SetTitleSize(0.072);
   Graph_fwd_nCTEQ3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_fwd_nCTEQ3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_fwd_nCTEQ3004);
   
   grae->Draw("3,");
   
   Double_t CGC2_pt_fx3005[11] = {
   0.1,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t CGC2_pt_fy3005[11] = {
   0.5099845,
   0.5349345,
   0.56026,
   0.6038095,
   0.6503565,
   0.6827665,
   0.711216,
   0.7446115,
   0.778614,
   0.8059845,
   0.826443};
   Double_t CGC2_pt_felx3005[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_pt_fely3005[11] = {
   0.0880645,
   0.0888975,
   0.09109,
   0.0865375,
   0.0768955,
   0.0671575,
   0.057665,
   0.0512705,
   0.049217,
   0.0516155,
   0.054835};
   Double_t CGC2_pt_fehx3005[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_pt_fehy3005[11] = {
   0.0880645,
   0.0888975,
   0.09109,
   0.0865375,
   0.0768955,
   0.0671575,
   0.057665,
   0.0512705,
   0.049217,
   0.0516155,
   0.054835};
   grae = new TGraphAsymmErrors(11,CGC2_pt_fx3005,CGC2_pt_fy3005,CGC2_pt_felx3005,CGC2_pt_fehx3005,CGC2_pt_fely3005,CGC2_pt_fehy3005);
   grae->SetName("CGC2_pt");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#00ffff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#00ffff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC2_pt3005 = new TH1F("Graph_CGC2_pt3005","Graph",100,0,5.49);
   Graph_CGC2_pt3005->SetMinimum(0.3759842);
   Graph_CGC2_pt3005->SetMaximum(0.9272138);
   Graph_CGC2_pt3005->SetDirectory(0);
   Graph_CGC2_pt3005->SetStats(0);
   Graph_CGC2_pt3005->SetLineWidth(2);
   Graph_CGC2_pt3005->SetMarkerStyle(20);
   Graph_CGC2_pt3005->GetXaxis()->SetNdivisions(505);
   Graph_CGC2_pt3005->GetXaxis()->SetLabelFont(132);
   Graph_CGC2_pt3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC2_pt3005->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC2_pt3005->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC2_pt3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC2_pt3005->GetXaxis()->SetTitleFont(132);
   Graph_CGC2_pt3005->GetYaxis()->SetLabelFont(132);
   Graph_CGC2_pt3005->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC2_pt3005->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC2_pt3005->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC2_pt3005->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC2_pt3005->GetYaxis()->SetTitleFont(132);
   Graph_CGC2_pt3005->GetZaxis()->SetLabelFont(132);
   Graph_CGC2_pt3005->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC2_pt3005->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC2_pt3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC2_pt3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC2_pt3005);
   
   grae->Draw("e3,");
   
   Double_t CGC1_pt_fx3006[22] = {
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   5,
   6,
   7,
   8,
   9,
   10};
   Double_t CGC1_pt_fy3006[22] = {
   0.5864585,
   0.591478,
   0.599498,
   0.6087845,
   0.619547,
   0.6294245,
   0.6388725,
   0.6485325,
   0.658441,
   0.6673775,
   0.710567,
   0.7484995,
   0.7802955,
   0.8055745,
   0.8242845,
   0.839907,
   0.8626415,
   0.8765315,
   0.890157,
   0.8986725,
   0.9088505,
   0.917172};
   Double_t CGC1_pt_felx3006[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_pt_fely3006[22] = {
   0.0153135,
   0.014282,
   0.013484,
   0.0146175,
   0.014156,
   0.0141535,
   0.0133635,
   0.0127425,
   0.011565,
   0.0100515,
   0.003221,
   0.0027865,
   0.0045985,
   0.0060955,
   0.0071835,
   0.005883,
   0.0056205,
   0.0043045,
   0.004745,
   0.0044655,
   0.0052305,
   0.004489};
   Double_t CGC1_pt_fehx3006[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_pt_fehy3006[22] = {
   0.0153135,
   0.014282,
   0.013484,
   0.0146175,
   0.014156,
   0.0141535,
   0.0133635,
   0.0127425,
   0.011565,
   0.0100515,
   0.003221,
   0.0027865,
   0.0045985,
   0.0060955,
   0.0071835,
   0.005883,
   0.0056205,
   0.0043045,
   0.004745,
   0.0044655,
   0.0052305,
   0.004489};
   grae = new TGraphAsymmErrors(22,CGC1_pt_fx3006,CGC1_pt_fy3006,CGC1_pt_felx3006,CGC1_pt_fehx3006,CGC1_pt_fely3006,CGC1_pt_fehy3006);
   grae->SetName("CGC1_pt");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff00ff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC1_pt3006 = new TH1F("Graph_CGC1_pt3006","Graph",100,0,10.99);
   Graph_CGC1_pt3006->SetMinimum(0.5360934);
   Graph_CGC1_pt3006->SetMaximum(0.9567126);
   Graph_CGC1_pt3006->SetDirectory(0);
   Graph_CGC1_pt3006->SetStats(0);
   Graph_CGC1_pt3006->SetLineWidth(2);
   Graph_CGC1_pt3006->SetMarkerStyle(20);
   Graph_CGC1_pt3006->GetXaxis()->SetNdivisions(505);
   Graph_CGC1_pt3006->GetXaxis()->SetLabelFont(132);
   Graph_CGC1_pt3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC1_pt3006->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC1_pt3006->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC1_pt3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC1_pt3006->GetXaxis()->SetTitleFont(132);
   Graph_CGC1_pt3006->GetYaxis()->SetLabelFont(132);
   Graph_CGC1_pt3006->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC1_pt3006->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC1_pt3006->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC1_pt3006->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC1_pt3006->GetYaxis()->SetTitleFont(132);
   Graph_CGC1_pt3006->GetZaxis()->SetLabelFont(132);
   Graph_CGC1_pt3006->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC1_pt3006->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC1_pt3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC1_pt3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC1_pt3006);
   
   grae->Draw("e3,");
   TLine *line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.55,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gme_pt_fwd_D0","LHCb prompt #it{D}^{0}","F");

   ci = 1182;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gme_pt_fwd","LHCb prompt #it{D}^{+}","F");

   ci = 1183;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gme_pt_fwd","LHCb prompt #it{D}_{s}^{+}","F");

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt #it{D}^{+}","F");

   ci = TColor::GetColor("#663300");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3690);

   ci = TColor::GetColor("#663300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt #it{D}^{+}","F");

   ci = 1184;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = 1185;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt #it{D}_{s}^{+}","F");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt #it{D}_{s}^{+}","F");

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = 1181;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC1_pt","CGC1 #it{D} meson","F");

   ci = TColor::GetColor("#ff00ff");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC2_pt","CGC2 #it{D}^{+}","F");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#it{p}Pb forward");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.7995175);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02110909, 0.02110909);
   tgme->SetPointEY(0, 1, 0.1122274, 0.1122274);
   tgme->SetPoint(1, 2.5, 0.7052924);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.005137359, 0.005137359);
   tgme->SetPointEY(1, 1, 0.06576986, 0.06576986);
   tgme->SetPoint(2, 3.5, 0.7311191);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.006241825, 0.006241825);
   tgme->SetPointEY(2, 1, 0.05671574, 0.05671574);
   tgme->SetPoint(3, 4.5, 0.7419507);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.007219747, 0.007219747);
   tgme->SetPointEY(3, 1, 0.05805343, 0.05805343);
   tgme->SetPoint(4, 5.5, 0.7639838);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.008398009, 0.008398009);
   tgme->SetPointEY(4, 1, 0.06297881, 0.06297881);
   tgme->SetPoint(5, 6.5, 0.8164998);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01378715, 0.01378715);
   tgme->SetPointEY(5, 1, 0.07958849, 0.07958849);
   tgme->SetPoint(6, 7.5, 0.8294258);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.02244464, 0.02244464);
   tgme->SetPointEY(6, 1, 0.09025668, 0.09025668);
   tgme->SetPoint(7, 8.5, 0.8515801);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01575881, 0.01575881);
   tgme->SetPointEY(7, 1, 0.117342, 0.117342);
   tgme->SetPoint(8, 9.5, 0.8454528);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01944563, 0.01944563);
   tgme->SetPointEY(8, 1, 0.1090646, 0.1090646);
   
   TH1F *Graph_Graph_gme_pt_fwd14 = new TH1F("Graph_Graph_gme_pt_fwd14","",100,0.1,10.9);
   Graph_Graph_gme_pt_fwd14->SetMinimum(0.3);
   Graph_Graph_gme_pt_fwd14->SetMaximum(2);
   Graph_Graph_gme_pt_fwd14->SetDirectory(0);
   Graph_Graph_gme_pt_fwd14->SetStats(0);
   Graph_Graph_gme_pt_fwd14->SetLineWidth(2);
   Graph_Graph_gme_pt_fwd14->SetMarkerStyle(20);
   Graph_Graph_gme_pt_fwd14->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_fwd14->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_fwd14->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd14->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_fwd14->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd14->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd14->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_fwd14->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd14->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_fwd14->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd14->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_fwd14->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd14->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd14->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_fwd14->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd14->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd14->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_fwd14->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_fwd14->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_fwd14->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_fwd14);
   
   tgme->Draw(" p; z ; 5 s=0.5 ");
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_fwd");
   tgme->SetTitle("");

   ci = 1183;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.651727);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.001739712, 0.001739712);
   tgme->SetPointEY(0, 1, 0.0580836, 0.0580836);
   tgme->SetPoint(1, 2.5, 0.6928766);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001698414, 0.001698414);
   tgme->SetPointEY(1, 1, 0.05344588, 0.05344588);
   tgme->SetPoint(2, 3.5, 0.715346);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001035117, 0.001035117);
   tgme->SetPointEY(2, 1, 0.05063414, 0.05063414);
   tgme->SetPoint(3, 4.5, 0.7268734);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001434986, 0.001434986);
   tgme->SetPointEY(3, 1, 0.05891105, 0.05891105);
   tgme->SetPoint(4, 5.5, 0.7458981);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001921621, 0.001921621);
   tgme->SetPointEY(4, 1, 0.05832909, 0.05832909);
   tgme->SetPoint(5, 6.5, 0.7792478);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.005129089, 0.005129089);
   tgme->SetPointEY(5, 1, 0.0700334, 0.0700334);
   tgme->SetPoint(6, 7.5, 0.7868614);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.005385945, 0.005385945);
   tgme->SetPointEY(6, 1, 0.07131852, 0.07131852);
   tgme->SetPoint(7, 8.5, 0.7827871);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01012809, 0.01012809);
   tgme->SetPointEY(7, 1, 0.07825984, 0.07825984);
   tgme->SetPoint(8, 9.5, 0.9293282);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.006245627, 0.006245627);
   tgme->SetPointEY(8, 1, 0.08707958, 0.08707958);
   
   TH1F *Graph_Graph_gme_pt_fwd35 = new TH1F("Graph_Graph_gme_pt_fwd35","",100,0.1,10.9);
   Graph_Graph_gme_pt_fwd35->SetMinimum(0.3);
   Graph_Graph_gme_pt_fwd35->SetMaximum(2);
   Graph_Graph_gme_pt_fwd35->SetDirectory(0);
   Graph_Graph_gme_pt_fwd35->SetStats(0);
   Graph_Graph_gme_pt_fwd35->SetLineWidth(2);
   Graph_Graph_gme_pt_fwd35->SetMarkerStyle(20);
   Graph_Graph_gme_pt_fwd35->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_fwd35->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_fwd35->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd35->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_fwd35->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd35->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd35->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_fwd35->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd35->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_fwd35->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd35->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_fwd35->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd35->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd35->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_fwd35->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd35->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd35->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_fwd35->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_fwd35->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_fwd35->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_fwd35);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   tgme = new TGraphMultiErrors(10, 2);
   tgme->SetName("gme_pt_fwd_D0");
   tgme->SetTitle("");

   ci = 1182;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5, 0.5459542);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.001527581, 0.001527581);
   tgme->SetPointEY(0, 1, 0.0333837, 0.0333837);
   tgme->SetPoint(1, 1.5, 0.5958996);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001548703, 0.001548703);
   tgme->SetPointEY(1, 1, 0.03412871, 0.03412871);
   tgme->SetPoint(2, 2.5, 0.6369193);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.0009961, 0.0009961);
   tgme->SetPointEY(2, 1, 0.0336112, 0.0336112);
   tgme->SetPoint(3, 3.5, 0.6705264);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.0013652, 0.0013652);
   tgme->SetPointEY(3, 1, 0.03571949, 0.03571949);
   tgme->SetPoint(4, 4.5, 0.7062584);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.002131901, 0.002131901);
   tgme->SetPointEY(4, 1, 0.04006766, 0.04006766);
   tgme->SetPoint(5, 5.5, 0.7189042);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.004812997, 0.004812997);
   tgme->SetPointEY(5, 1, 0.04786945, 0.04786945);
   tgme->SetPoint(6, 6.5, 0.7103598);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01352209, 0.01352209);
   tgme->SetPointEY(6, 1, 0.06699782, 0.06699782);
   tgme->SetPoint(7, 7.5, 0.7516719);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.005351614, 0.005351614);
   tgme->SetPointEY(7, 1, 0.06102338, 0.06102338);
   tgme->SetPoint(8, 8.5, 0.7679701);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.01101356, 0.01101356);
   tgme->SetPointEY(8, 1, 0.07309497, 0.07309497);
   tgme->SetPoint(9, 9.5, 0.7836371);
   tgme->SetPointEX(9, 0.5, 0.5);
   tgme->SetPointEY(9, 0, 0.01817024, 0.01817024);
   tgme->SetPointEY(9, 1, 0.1112476, 0.1112476);
   
   TH1F *Graph_Graph_gme_pt_fwd_D026 = new TH1F("Graph_Graph_gme_pt_fwd_D026","",100,0,11);
   Graph_Graph_gme_pt_fwd_D026->SetMinimum(0.474339);
   Graph_Graph_gme_pt_fwd_D026->SetMaximum(0.9331161);
   Graph_Graph_gme_pt_fwd_D026->SetDirectory(0);
   Graph_Graph_gme_pt_fwd_D026->SetStats(0);
   Graph_Graph_gme_pt_fwd_D026->SetLineWidth(2);
   Graph_Graph_gme_pt_fwd_D026->SetMarkerStyle(20);
   Graph_Graph_gme_pt_fwd_D026->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_fwd_D026->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd_D026->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_fwd_D026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd_D026->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd_D026->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_fwd_D026->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd_D026->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd_D026->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_fwd_D026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_fwd_D026->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_fwd_D026->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_fwd_D026->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_fwd_D026->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_fwd_D026->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_fwd_D026->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_fwd_D026->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_fwd_D026->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_fwd_D026);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   pic_tot_1->Modified();
   pic_tot->cd();
  
// ------------>Primitives in pad: pic_tot_2
   TPad *pic_tot_2 = new TPad("pic_tot_2", "pic_tot_2",0.51,0.01,0.99,0.99);
   pic_tot_2->Draw();
   pic_tot_2->cd();
   pic_tot_2->Range(-2.06,-0.05789471,12.34,2.178947);
   pic_tot_2->SetFillColor(0);
   pic_tot_2->SetBorderMode(0);
   pic_tot_2->SetBorderSize(2);
   pic_tot_2->SetTickx(1);
   pic_tot_2->SetTicky(1);
   pic_tot_2->SetLeftMargin(0.15);
   pic_tot_2->SetTopMargin(0.08);
   pic_tot_2->SetBottomMargin(0.16);
   pic_tot_2->SetFrameLineWidth(2);
   pic_tot_2->SetFrameBorderMode(0);
   pic_tot_2->SetFrameLineWidth(2);
   pic_tot_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1190;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.9567631);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02229478, 0.02229478);
   tgme->SetPointEY(0, 1, 0.1602034, 0.1602034);
   tgme->SetPoint(1, 2.5, 0.9667366);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.009026274, 0.009026274);
   tgme->SetPointEY(1, 1, 0.1114579, 0.1114579);
   tgme->SetPoint(2, 3.5, 0.9562316);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.008429575, 0.008429575);
   tgme->SetPointEY(2, 1, 0.1014895, 0.1014895);
   tgme->SetPoint(3, 4.5, 0.9278958);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.00919422, 0.00919422);
   tgme->SetPointEY(3, 1, 0.09919563, 0.09919563);
   tgme->SetPoint(4, 5.5, 0.8962977);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01040276, 0.01040276);
   tgme->SetPointEY(4, 1, 0.1071089, 0.1071089);
   tgme->SetPoint(5, 6.5, 0.817076);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01474997, 0.01474997);
   tgme->SetPointEY(5, 1, 0.1001136, 0.1001136);
   tgme->SetPoint(6, 7.5, 0.8829394);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01294934, 0.01294934);
   tgme->SetPointEY(6, 1, 0.1099905, 0.1099905);
   tgme->SetPoint(7, 8.5, 0.862154);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01766441, 0.01766441);
   tgme->SetPointEY(7, 1, 0.1361291, 0.1361291);
   tgme->SetPoint(8, 9.5, 0.8191442);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.02783168, 0.02783168);
   tgme->SetPointEY(8, 1, 0.1266012, 0.1266012);
   
   TH1F *Graph_gme_pt_bwd7 = new TH1F("Graph_gme_pt_bwd7","",100,0.1,10.9);
   Graph_gme_pt_bwd7->SetMinimum(0.3);
   Graph_gme_pt_bwd7->SetMaximum(2);
   Graph_gme_pt_bwd7->SetDirectory(0);
   Graph_gme_pt_bwd7->SetStats(0);
   Graph_gme_pt_bwd7->SetLineWidth(2);
   Graph_gme_pt_bwd7->SetMarkerStyle(20);
   Graph_gme_pt_bwd7->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_bwd7->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_bwd7->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd7->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_bwd7->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd7->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd7->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_bwd7->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd7->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_bwd7->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd7->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_bwd7->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd7->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd7->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_bwd7->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd7->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd7->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_bwd7->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_bwd7->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_bwd7->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_bwd7);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t bwd_EPPS_fx3007[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_EPPS_fy3007[10] = {
   0.8689738,
   0.9053259,
   0.9566446,
   1.00248,
   1.037131,
   1.061599,
   1.078235,
   1.089542,
   1.096906,
   1.101547};
   Double_t bwd_EPPS_felx3007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fely3007[10] = {
   0.05728638,
   0.05547899,
   0.0521109,
   0.04798009,
   0.04438411,
   0.04165872,
   0.03957069,
   0.03784537,
   0.0365373,
   0.03558686};
   Double_t bwd_EPPS_fehx3007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fehy3007[10] = {
   0.1265602,
   0.113951,
   0.09592151,
   0.08033459,
   0.06926856,
   0.06197068,
   0.05745218,
   0.05464422,
   0.05273413,
   0.05166213};
   grae = new TGraphAsymmErrors(10,bwd_EPPS_fx3007,bwd_EPPS_fy3007,bwd_EPPS_felx3007,bwd_EPPS_fehx3007,bwd_EPPS_fely3007,bwd_EPPS_fehy3007);
   grae->SetName("bwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#ffcc00");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_EPPS3007 = new TH1F("Graph_bwd_EPPS3007","Graph",100,0,10.4);
   Graph_bwd_EPPS3007->SetMinimum(0.7775353);
   Graph_bwd_EPPS3007->SetMaximum(1.187361);
   Graph_bwd_EPPS3007->SetDirectory(0);
   Graph_bwd_EPPS3007->SetStats(0);
   Graph_bwd_EPPS3007->SetLineWidth(2);
   Graph_bwd_EPPS3007->SetMarkerStyle(20);
   Graph_bwd_EPPS3007->GetXaxis()->SetNdivisions(505);
   Graph_bwd_EPPS3007->GetXaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_EPPS3007->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3007->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_EPPS3007->GetXaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3007->GetYaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3007->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_EPPS3007->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3007->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3007->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_EPPS3007->GetYaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3007->GetZaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3007->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_EPPS3007->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_EPPS3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_EPPS3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_EPPS3007);
   
   grae->Draw("3,");
   
   Double_t bwd_nCTEQ_fx3008[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_nCTEQ_fy3008[10] = {
   0.9032619,
   0.9375118,
   0.9840926,
   1.024034,
   1.052681,
   1.071798,
   1.084197,
   1.091622,
   1.094219,
   1.09491};
   Double_t bwd_nCTEQ_felx3008[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fely3008[10] = {
   0.05817422,
   0.05632918,
   0.05406092,
   0.05218344,
   0.05051036,
   0.04884337,
   0.04723883,
   0.04576415,
   0.04465639,
   0.04405744};
   Double_t bwd_nCTEQ_fehx3008[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fehy3008[10] = {
   0.06627705,
   0.05762082,
   0.05406092,
   0.05218353,
   0.05051037,
   0.05063164,
   0.05545684,
   0.06056075,
   0.0671314,
   0.07269836};
   grae = new TGraphAsymmErrors(10,bwd_nCTEQ_fx3008,bwd_nCTEQ_fy3008,bwd_nCTEQ_felx3008,bwd_nCTEQ_fehx3008,bwd_nCTEQ_fely3008,bwd_nCTEQ_fehy3008);
   grae->SetName("bwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1191;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   grae->SetFillColor(ci);

   ci = 1192;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_nCTEQ3008 = new TH1F("Graph_bwd_nCTEQ3008","Graph",100,0,10.4);
   Graph_bwd_nCTEQ3008->SetMinimum(0.8128356);
   Graph_bwd_nCTEQ3008->SetMaximum(1.199861);
   Graph_bwd_nCTEQ3008->SetDirectory(0);
   Graph_bwd_nCTEQ3008->SetStats(0);
   Graph_bwd_nCTEQ3008->SetLineWidth(2);
   Graph_bwd_nCTEQ3008->SetMarkerStyle(20);
   Graph_bwd_nCTEQ3008->GetXaxis()->SetNdivisions(505);
   Graph_bwd_nCTEQ3008->GetXaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_nCTEQ3008->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3008->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_nCTEQ3008->GetXaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3008->GetYaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3008->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_nCTEQ3008->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3008->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3008->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_nCTEQ3008->GetYaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3008->GetZaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3008->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_nCTEQ3008->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_nCTEQ3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_nCTEQ3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_nCTEQ3008);
   
   grae->Draw("3,");
   
   tgme = new TGraphMultiErrors(10, 2);
   tgme->SetName("gme_pt_bwd_D0");
   tgme->SetTitle("");

   ci = 1193;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5, 0.691337);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.0009350836, 0.0009350836);
   tgme->SetPointEY(0, 1, 0.04875534, 0.04875534);
   tgme->SetPoint(1, 1.5, 0.8029829);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.0007253181, 0.0007253181);
   tgme->SetPointEY(1, 1, 0.05288281, 0.05288281);
   tgme->SetPoint(2, 2.5, 0.8909102);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.00113038, 0.00113038);
   tgme->SetPointEY(2, 1, 0.05575325, 0.05575325);
   tgme->SetPoint(3, 3.5, 0.9170277);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001498364, 0.001498364);
   tgme->SetPointEY(3, 1, 0.05295205, 0.05295205);
   tgme->SetPoint(4, 4.5, 0.916269);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.003478247, 0.003478247);
   tgme->SetPointEY(4, 1, 0.05609312, 0.05609312);
   tgme->SetPoint(5, 5.5, 0.8936839);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.002376035, 0.002376035);
   tgme->SetPointEY(5, 1, 0.06168701, 0.06168701);
   tgme->SetPoint(6, 6.5, 0.8838024);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.003074371, 0.003074371);
   tgme->SetPointEY(6, 1, 0.07428001, 0.07428001);
   tgme->SetPoint(7, 7.5, 0.8977995);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.003815579, 0.003815579);
   tgme->SetPointEY(7, 1, 0.08559945, 0.08559945);
   tgme->SetPoint(8, 8.5, 0.917723);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.005883965, 0.005883965);
   tgme->SetPointEY(8, 1, 0.1184386, 0.1184386);
   tgme->SetPoint(9, 9.5, 0.8672577);
   tgme->SetPointEX(9, 0.5, 0.5);
   tgme->SetPointEY(9, 0, 0.007444674, 0.007444674);
   tgme->SetPointEY(9, 1, 0.1232078, 0.1232078);
   
   TH1F *Graph_gme_pt_bwd_D08 = new TH1F("Graph_gme_pt_bwd_D08","",100,0,11);
   Graph_gme_pt_bwd_D08->SetMinimum(0.6032237);
   Graph_gme_pt_bwd_D08->SetMaximum(1.07552);
   Graph_gme_pt_bwd_D08->SetDirectory(0);
   Graph_gme_pt_bwd_D08->SetStats(0);
   Graph_gme_pt_bwd_D08->SetLineWidth(2);
   Graph_gme_pt_bwd_D08->SetMarkerStyle(20);
   Graph_gme_pt_bwd_D08->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_bwd_D08->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd_D08->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_bwd_D08->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd_D08->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd_D08->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_bwd_D08->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd_D08->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd_D08->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_bwd_D08->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd_D08->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd_D08->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_bwd_D08->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd_D08->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd_D08->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_bwd_D08->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_bwd_D08->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_bwd_D08->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_bwd_D08);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8079446);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003651803, 0.003651803);
   tgme->SetPointEY(0, 1, 0.1002222, 0.1002222);
   tgme->SetPoint(1, 2.5, 0.8498226);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001132343, 0.001132343);
   tgme->SetPointEY(1, 1, 0.08869002, 0.08869002);
   tgme->SetPoint(2, 3.5, 0.8337746);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001042499, 0.001042499);
   tgme->SetPointEY(2, 1, 0.08334283, 0.08334283);
   tgme->SetPoint(3, 4.5, 0.8311974);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001374553, 0.001374553);
   tgme->SetPointEY(3, 1, 0.08498151, 0.08498151);
   tgme->SetPoint(4, 5.5, 0.8094435);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001661785, 0.001661785);
   tgme->SetPointEY(4, 1, 0.08464904, 0.08464904);
   tgme->SetPoint(5, 6.5, 0.8081056);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.003162892, 0.003162892);
   tgme->SetPointEY(5, 1, 0.08809464, 0.08809464);
   tgme->SetPoint(6, 7.5, 0.7972564);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.008006041, 0.008006041);
   tgme->SetPointEY(6, 1, 0.08481735, 0.08481735);
   tgme->SetPoint(7, 8.5, 0.7577417);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.004365072, 0.004365072);
   tgme->SetPointEY(7, 1, 0.08871765, 0.08871765);
   tgme->SetPoint(8, 9.5, 0.8411634);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.004692292, 0.004692292);
   tgme->SetPointEY(8, 1, 0.09780774, 0.09780774);
   
   TH1F *Graph_gme_pt_bwd9 = new TH1F("Graph_gme_pt_bwd9","",100,0.1,10.9);
   Graph_gme_pt_bwd9->SetMinimum(0.3);
   Graph_gme_pt_bwd9->SetMaximum(2);
   Graph_gme_pt_bwd9->SetDirectory(0);
   Graph_gme_pt_bwd9->SetStats(0);
   Graph_gme_pt_bwd9->SetLineWidth(2);
   Graph_gme_pt_bwd9->SetMarkerStyle(20);
   Graph_gme_pt_bwd9->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_gme_pt_bwd9->GetXaxis()->SetNdivisions(505);
   Graph_gme_pt_bwd9->GetXaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd9->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_pt_bwd9->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd9->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd9->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_pt_bwd9->GetXaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd9->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_pt_bwd9->GetYaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd9->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_pt_bwd9->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_pt_bwd9->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_pt_bwd9->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_pt_bwd9->GetYaxis()->SetTitleFont(132);
   Graph_gme_pt_bwd9->GetZaxis()->SetLabelFont(132);
   Graph_gme_pt_bwd9->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_pt_bwd9->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_pt_bwd9->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_pt_bwd9->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_pt_bwd9);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   Double_t bwd_EPPS_fx3009[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_EPPS_fy3009[10] = {
   0.8500824,
   0.8914494,
   0.9486008,
   0.9982815,
   1.034915,
   1.060579,
   1.077762,
   1.089231,
   1.096766,
   1.101555};
   Double_t bwd_EPPS_felx3009[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fely3009[10] = {
   0.05937022,
   0.05723261,
   0.05340323,
   0.04885856,
   0.04494864,
   0.04201626,
   0.03979706,
   0.03801825,
   0.03662374,
   0.03570187};
   Double_t bwd_EPPS_fehx3009[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_EPPS_fehy3009[10] = {
   0.1368893,
   0.1216208,
   0.1003136,
   0.08257389,
   0.07037648,
   0.06245803,
   0.05779251,
   0.05475748,
   0.05291233,
   0.05164659};
   grae = new TGraphAsymmErrors(10,bwd_EPPS_fx3009,bwd_EPPS_fy3009,bwd_EPPS_felx3009,bwd_EPPS_fehx3009,bwd_EPPS_fely3009,bwd_EPPS_fehy3009);
   grae->SetName("bwd_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#663300");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3690);

   ci = TColor::GetColor("#663300");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_EPPS3009 = new TH1F("Graph_bwd_EPPS3009","Graph",100,0,10.4);
   Graph_bwd_EPPS3009->SetMinimum(0.7544633);
   Graph_bwd_EPPS3009->SetMaximum(1.18945);
   Graph_bwd_EPPS3009->SetDirectory(0);
   Graph_bwd_EPPS3009->SetStats(0);
   Graph_bwd_EPPS3009->SetLineWidth(2);
   Graph_bwd_EPPS3009->SetMarkerStyle(20);
   Graph_bwd_EPPS3009->GetXaxis()->SetNdivisions(505);
   Graph_bwd_EPPS3009->GetXaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_EPPS3009->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3009->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_EPPS3009->GetXaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3009->GetYaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3009->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_EPPS3009->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_EPPS3009->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_EPPS3009->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_EPPS3009->GetYaxis()->SetTitleFont(132);
   Graph_bwd_EPPS3009->GetZaxis()->SetLabelFont(132);
   Graph_bwd_EPPS3009->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_EPPS3009->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_EPPS3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_EPPS3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_EPPS3009);
   
   grae->Draw("3,");
   
   Double_t bwd_nCTEQ_fx3010[10] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5};
   Double_t bwd_nCTEQ_fy3010[10] = {
   0.8852434,
   0.9246576,
   0.9770507,
   1.020589,
   1.051004,
   1.071137,
   1.083843,
   1.091485,
   1.094218,
   1.095197};
   Double_t bwd_nCTEQ_felx3010[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fely3010[10] = {
   0.06058047,
   0.0581246,
   0.05520268,
   0.05289109,
   0.05098004,
   0.04919797,
   0.04747289,
   0.04595393,
   0.04474282,
   0.04416464};
   Double_t bwd_nCTEQ_fehx3010[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t bwd_nCTEQ_fehy3010[10] = {
   0.07510959,
   0.06343505,
   0.05520268,
   0.05289105,
   0.05097996,
   0.05049487,
   0.05532099,
   0.06042823,
   0.06701825,
   0.07229593};
   grae = new TGraphAsymmErrors(10,bwd_nCTEQ_fx3010,bwd_nCTEQ_fy3010,bwd_nCTEQ_felx3010,bwd_nCTEQ_fehx3010,bwd_nCTEQ_fely3010,bwd_nCTEQ_fehy3010);
   grae->SetName("bwd_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1195;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   grae->SetFillColor(ci);

   ci = 1196;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_bwd_nCTEQ3010 = new TH1F("Graph_bwd_nCTEQ3010","Graph",100,0,10.4);
   Graph_bwd_nCTEQ3010->SetMinimum(0.7903799);
   Graph_bwd_nCTEQ3010->SetMaximum(1.201776);
   Graph_bwd_nCTEQ3010->SetDirectory(0);
   Graph_bwd_nCTEQ3010->SetStats(0);
   Graph_bwd_nCTEQ3010->SetLineWidth(2);
   Graph_bwd_nCTEQ3010->SetMarkerStyle(20);
   Graph_bwd_nCTEQ3010->GetXaxis()->SetNdivisions(505);
   Graph_bwd_nCTEQ3010->GetXaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_bwd_nCTEQ3010->GetXaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3010->GetXaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_bwd_nCTEQ3010->GetXaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3010->GetYaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3010->GetYaxis()->SetLabelOffset(0.015);
   Graph_bwd_nCTEQ3010->GetYaxis()->SetLabelSize(0.05);
   Graph_bwd_nCTEQ3010->GetYaxis()->SetTitleSize(0.07);
   Graph_bwd_nCTEQ3010->GetYaxis()->SetTitleOffset(0.9);
   Graph_bwd_nCTEQ3010->GetYaxis()->SetTitleFont(132);
   Graph_bwd_nCTEQ3010->GetZaxis()->SetLabelFont(132);
   Graph_bwd_nCTEQ3010->GetZaxis()->SetLabelSize(0.06);
   Graph_bwd_nCTEQ3010->GetZaxis()->SetTitleSize(0.072);
   Graph_bwd_nCTEQ3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_bwd_nCTEQ3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_bwd_nCTEQ3010);
   
   grae->Draw("3,");
   line = new TLine(0,1,10.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   leg = new TLegend(0.55,0.55,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("gme_pt_bwd_D0","LHCb prompt #it{D}^{0}","F");

   ci = 1193;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gme_pt_bwd","LHCb prompt #it{D}^{+}","F");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gme_pt_bwd","LHCb prompt #it{D}_{s}^{+}","F");

   ci = 1190;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt #it{D}^{+}","F");

   ci = TColor::GetColor("#663300");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3690);

   ci = TColor::GetColor("#663300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt #it{D}^{+}","F");

   ci = 1184;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = 1185;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt #it{D}_{s}^{+}","F");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt #it{D}_{s}^{+}","F");

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = 1181;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.2,0.85,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"Pb#it{p} backward");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.73,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1190;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.9567631);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.02229478, 0.02229478);
   tgme->SetPointEY(0, 1, 0.1602034, 0.1602034);
   tgme->SetPoint(1, 2.5, 0.9667366);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.009026274, 0.009026274);
   tgme->SetPointEY(1, 1, 0.1114579, 0.1114579);
   tgme->SetPoint(2, 3.5, 0.9562316);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.008429575, 0.008429575);
   tgme->SetPointEY(2, 1, 0.1014895, 0.1014895);
   tgme->SetPoint(3, 4.5, 0.9278958);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.00919422, 0.00919422);
   tgme->SetPointEY(3, 1, 0.09919563, 0.09919563);
   tgme->SetPoint(4, 5.5, 0.8962977);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.01040276, 0.01040276);
   tgme->SetPointEY(4, 1, 0.1071089, 0.1071089);
   tgme->SetPoint(5, 6.5, 0.817076);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.01474997, 0.01474997);
   tgme->SetPointEY(5, 1, 0.1001136, 0.1001136);
   tgme->SetPoint(6, 7.5, 0.8829394);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.01294934, 0.01294934);
   tgme->SetPointEY(6, 1, 0.1099905, 0.1099905);
   tgme->SetPoint(7, 8.5, 0.862154);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.01766441, 0.01766441);
   tgme->SetPointEY(7, 1, 0.1361291, 0.1361291);
   tgme->SetPoint(8, 9.5, 0.8191442);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.02783168, 0.02783168);
   tgme->SetPointEY(8, 1, 0.1266012, 0.1266012);
   
   TH1F *Graph_Graph_gme_pt_bwd710 = new TH1F("Graph_Graph_gme_pt_bwd710","",100,0.1,10.9);
   Graph_Graph_gme_pt_bwd710->SetMinimum(0.3);
   Graph_Graph_gme_pt_bwd710->SetMaximum(2);
   Graph_Graph_gme_pt_bwd710->SetDirectory(0);
   Graph_Graph_gme_pt_bwd710->SetStats(0);
   Graph_Graph_gme_pt_bwd710->SetLineWidth(2);
   Graph_Graph_gme_pt_bwd710->SetMarkerStyle(20);
   Graph_Graph_gme_pt_bwd710->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_bwd710->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_bwd710->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd710->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_bwd710->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd710->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd710->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_bwd710->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd710->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_bwd710->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd710->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_bwd710->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd710->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd710->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_bwd710->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd710->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd710->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_bwd710->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_bwd710->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_bwd710->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_bwd710);
   
   tgme->Draw(" p; z ; 5 s=0.5 ");
   
   tgme = new TGraphMultiErrors(9, 2);
   tgme->SetName("gme_pt_bwd");
   tgme->SetTitle("");

   ci = 1194;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 1.5, 0.8079446);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.003651803, 0.003651803);
   tgme->SetPointEY(0, 1, 0.1002222, 0.1002222);
   tgme->SetPoint(1, 2.5, 0.8498226);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.001132343, 0.001132343);
   tgme->SetPointEY(1, 1, 0.08869002, 0.08869002);
   tgme->SetPoint(2, 3.5, 0.8337746);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.001042499, 0.001042499);
   tgme->SetPointEY(2, 1, 0.08334283, 0.08334283);
   tgme->SetPoint(3, 4.5, 0.8311974);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001374553, 0.001374553);
   tgme->SetPointEY(3, 1, 0.08498151, 0.08498151);
   tgme->SetPoint(4, 5.5, 0.8094435);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.001661785, 0.001661785);
   tgme->SetPointEY(4, 1, 0.08464904, 0.08464904);
   tgme->SetPoint(5, 6.5, 0.8081056);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.003162892, 0.003162892);
   tgme->SetPointEY(5, 1, 0.08809464, 0.08809464);
   tgme->SetPoint(6, 7.5, 0.7972564);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.008006041, 0.008006041);
   tgme->SetPointEY(6, 1, 0.08481735, 0.08481735);
   tgme->SetPoint(7, 8.5, 0.7577417);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.004365072, 0.004365072);
   tgme->SetPointEY(7, 1, 0.08871765, 0.08871765);
   tgme->SetPoint(8, 9.5, 0.8411634);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.004692292, 0.004692292);
   tgme->SetPointEY(8, 1, 0.09780774, 0.09780774);
   
   TH1F *Graph_Graph_gme_pt_bwd911 = new TH1F("Graph_Graph_gme_pt_bwd911","",100,0.1,10.9);
   Graph_Graph_gme_pt_bwd911->SetMinimum(0.3);
   Graph_Graph_gme_pt_bwd911->SetMaximum(2);
   Graph_Graph_gme_pt_bwd911->SetDirectory(0);
   Graph_Graph_gme_pt_bwd911->SetStats(0);
   Graph_Graph_gme_pt_bwd911->SetLineWidth(2);
   Graph_Graph_gme_pt_bwd911->SetMarkerStyle(20);
   Graph_Graph_gme_pt_bwd911->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Graph_Graph_gme_pt_bwd911->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_bwd911->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd911->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_bwd911->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd911->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd911->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_bwd911->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd911->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_pt_bwd911->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd911->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_bwd911->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd911->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd911->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_bwd911->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd911->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd911->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_bwd911->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_bwd911->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_bwd911->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_bwd911);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   tgme = new TGraphMultiErrors(10, 2);
   tgme->SetName("gme_pt_bwd_D0");
   tgme->SetTitle("");

   ci = 1193;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5, 0.691337);
   tgme->SetPointEX(0, 0.5, 0.5);
   tgme->SetPointEY(0, 0, 0.0009350836, 0.0009350836);
   tgme->SetPointEY(0, 1, 0.04875534, 0.04875534);
   tgme->SetPoint(1, 1.5, 0.8029829);
   tgme->SetPointEX(1, 0.5, 0.5);
   tgme->SetPointEY(1, 0, 0.0007253181, 0.0007253181);
   tgme->SetPointEY(1, 1, 0.05288281, 0.05288281);
   tgme->SetPoint(2, 2.5, 0.8909102);
   tgme->SetPointEX(2, 0.5, 0.5);
   tgme->SetPointEY(2, 0, 0.00113038, 0.00113038);
   tgme->SetPointEY(2, 1, 0.05575325, 0.05575325);
   tgme->SetPoint(3, 3.5, 0.9170277);
   tgme->SetPointEX(3, 0.5, 0.5);
   tgme->SetPointEY(3, 0, 0.001498364, 0.001498364);
   tgme->SetPointEY(3, 1, 0.05295205, 0.05295205);
   tgme->SetPoint(4, 4.5, 0.916269);
   tgme->SetPointEX(4, 0.5, 0.5);
   tgme->SetPointEY(4, 0, 0.003478247, 0.003478247);
   tgme->SetPointEY(4, 1, 0.05609312, 0.05609312);
   tgme->SetPoint(5, 5.5, 0.8936839);
   tgme->SetPointEX(5, 0.5, 0.5);
   tgme->SetPointEY(5, 0, 0.002376035, 0.002376035);
   tgme->SetPointEY(5, 1, 0.06168701, 0.06168701);
   tgme->SetPoint(6, 6.5, 0.8838024);
   tgme->SetPointEX(6, 0.5, 0.5);
   tgme->SetPointEY(6, 0, 0.003074371, 0.003074371);
   tgme->SetPointEY(6, 1, 0.07428001, 0.07428001);
   tgme->SetPoint(7, 7.5, 0.8977995);
   tgme->SetPointEX(7, 0.5, 0.5);
   tgme->SetPointEY(7, 0, 0.003815579, 0.003815579);
   tgme->SetPointEY(7, 1, 0.08559945, 0.08559945);
   tgme->SetPoint(8, 8.5, 0.917723);
   tgme->SetPointEX(8, 0.5, 0.5);
   tgme->SetPointEY(8, 0, 0.005883965, 0.005883965);
   tgme->SetPointEY(8, 1, 0.1184386, 0.1184386);
   tgme->SetPoint(9, 9.5, 0.8672577);
   tgme->SetPointEX(9, 0.5, 0.5);
   tgme->SetPointEY(9, 0, 0.007444674, 0.007444674);
   tgme->SetPointEY(9, 1, 0.1232078, 0.1232078);
   
   TH1F *Graph_Graph_gme_pt_bwd_D0812 = new TH1F("Graph_Graph_gme_pt_bwd_D0812","",100,0,11);
   Graph_Graph_gme_pt_bwd_D0812->SetMinimum(0.6032237);
   Graph_Graph_gme_pt_bwd_D0812->SetMaximum(1.07552);
   Graph_Graph_gme_pt_bwd_D0812->SetDirectory(0);
   Graph_Graph_gme_pt_bwd_D0812->SetStats(0);
   Graph_Graph_gme_pt_bwd_D0812->SetLineWidth(2);
   Graph_Graph_gme_pt_bwd_D0812->SetMarkerStyle(20);
   Graph_Graph_gme_pt_bwd_D0812->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_pt_bwd_D0812->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd_D0812->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_pt_bwd_D0812->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd_D0812->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd_D0812->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_pt_bwd_D0812->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd_D0812->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd_D0812->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_pt_bwd_D0812->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_pt_bwd_D0812->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_pt_bwd_D0812->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_pt_bwd_D0812->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_pt_bwd_D0812->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_pt_bwd_D0812->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_pt_bwd_D0812->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_pt_bwd_D0812->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_pt_bwd_D0812->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_pt_bwd_D0812);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   pic_tot_2->Modified();
   pic_tot->cd();
   pic_tot->Modified();
   pic_tot->cd();
   pic_tot->SetSelected(pic_tot);
}


==> figs/RpA_y.C <==
void RpA_y()
{
//=========Macro generated from canvas: pic_y/c1
//=========  (Fri Nov 10 01:26:57 2023) by ROOT version 6.22/00
   TCanvas *pic_y = new TCanvas("pic_y", "c1",200,32,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_y->Range(-7.39,-0.05789471,6.21,2.178947);
   pic_y->SetFillColor(0);
   pic_y->SetBorderMode(0);
   pic_y->SetBorderSize(2);
   pic_y->SetTickx(1);
   pic_y->SetTicky(1);
   pic_y->SetLeftMargin(0.15);
   pic_y->SetTopMargin(0.08);
   pic_y->SetBottomMargin(0.16);
   pic_y->SetFrameLineWidth(2);
   pic_y->SetFrameBorderMode(0);
   pic_y->SetFrameLineWidth(2);
   pic_y->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1197;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 1.171657);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.01215086, 0.01215086);
   tgme->SetPointEY(0, 1, 0.147428, 0.147428);
   tgme->SetPoint(1, -3.75, 1.015854);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.01937352, 0.01937352);
   tgme->SetPointEY(1, 1, 0.12307, 0.12307);
   tgme->SetPoint(2, -3.25, 0.9405147);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.01705993, 0.01705993);
   tgme->SetPointEY(2, 1, 0.1124779, 0.1124779);
   tgme->SetPoint(3, -2.75, 0.8689233);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.01708137, 0.01708137);
   tgme->SetPointEY(3, 1, 0.1439255, 0.1439255);
   tgme->SetPoint(4, 2.25, 0.8870459);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.01062546, 0.01062546);
   tgme->SetPointEY(4, 1, 0.1307226, 0.1307226);
   tgme->SetPoint(5, 2.75, 0.7415159);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.01087732, 0.01087732);
   tgme->SetPointEY(5, 1, 0.07207222, 0.07207222);
   tgme->SetPoint(6, 3.25, 0.7428144);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.01497102, 0.01497102);
   tgme->SetPointEY(6, 1, 0.06727281, 0.06727281);
   tgme->SetPoint(7, 3.75, 0.6353254);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.03361909, 0.03361909);
   tgme->SetPointEY(7, 1, 0.06908284, 0.06908284);
   
   TH1F *Graph_gme_y13 = new TH1F("Graph_gme_y13","",100,-5.35,4.85);
   Graph_gme_y13->SetMinimum(0.3);
   Graph_gme_y13->SetMaximum(2);
   Graph_gme_y13->SetDirectory(0);
   Graph_gme_y13->SetStats(0);
   Graph_gme_y13->SetLineWidth(2);
   Graph_gme_y13->SetMarkerStyle(20);
   Graph_gme_y13->GetXaxis()->SetTitle("#it{y}*");
   Graph_gme_y13->GetXaxis()->SetNdivisions(505);
   Graph_gme_y13->GetXaxis()->SetLabelFont(132);
   Graph_gme_y13->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_y13->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_y13->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_y13->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_y13->GetXaxis()->SetTitleFont(132);
   Graph_gme_y13->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_y13->GetYaxis()->SetLabelFont(132);
   Graph_gme_y13->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_y13->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_y13->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_y13->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_y13->GetYaxis()->SetTitleFont(132);
   Graph_gme_y13->GetZaxis()->SetLabelFont(132);
   Graph_gme_y13->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_y13->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_y13->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_y13->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_y13);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   
   Double_t y_EPPS_fx3011[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_EPPS_fy3011[8] = {
   1.085878,
   1.000455,
   0.915765,
   0.8454226,
   0.7010905,
   0.6989923,
   0.6965179,
   0.693762};
   Double_t y_EPPS_felx3011[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fely3011[8] = {
   0.0526337,
   0.05486235,
   0.05213097,
   0.04940274,
   0.04460335,
   0.04736456,
   0.05062956,
   0.05330874};
   Double_t y_EPPS_fehx3011[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fehy3011[8] = {
   0.0730312,
   0.09994141,
   0.1164422,
   0.1230896,
   0.05239715,
   0.04696629,
   0.04335056,
   0.0430054};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,y_EPPS_fx3011,y_EPPS_fy3011,y_EPPS_felx3011,y_EPPS_fehx3011,y_EPPS_fely3011,y_EPPS_fehy3011);
   grae->SetName("y_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#ffcc00");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_EPPS3011 = new TH1F("Graph_y_EPPS3011","Graph",100,-5.05,4.55);
   Graph_y_EPPS3011->SetMinimum(0.5886077);
   Graph_y_EPPS3011->SetMaximum(1.210754);
   Graph_y_EPPS3011->SetDirectory(0);
   Graph_y_EPPS3011->SetStats(0);
   Graph_y_EPPS3011->SetLineWidth(2);
   Graph_y_EPPS3011->SetMarkerStyle(20);
   Graph_y_EPPS3011->GetXaxis()->SetNdivisions(505);
   Graph_y_EPPS3011->GetXaxis()->SetLabelFont(132);
   Graph_y_EPPS3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_EPPS3011->GetXaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3011->GetXaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_EPPS3011->GetXaxis()->SetTitleFont(132);
   Graph_y_EPPS3011->GetYaxis()->SetLabelFont(132);
   Graph_y_EPPS3011->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_EPPS3011->GetYaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3011->GetYaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3011->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_EPPS3011->GetYaxis()->SetTitleFont(132);
   Graph_y_EPPS3011->GetZaxis()->SetLabelFont(132);
   Graph_y_EPPS3011->GetZaxis()->SetLabelSize(0.06);
   Graph_y_EPPS3011->GetZaxis()->SetTitleSize(0.072);
   Graph_y_EPPS3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_EPPS3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_EPPS3011);
   
   grae->Draw("3,");
   
   Double_t y_nCTEQ_fx3012[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_nCTEQ_fy3012[8] = {
   1.096424,
   1.025976,
   0.9490769,
   0.8792567,
   0.6918594,
   0.6846582,
   0.6766968,
   0.6680063};
   Double_t y_nCTEQ_felx3012[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fely3012[8] = {
   0.06060616,
   0.05361166,
   0.05252281,
   0.0524016,
   0.03178483,
   0.03128672,
   0.0310244,
   0.03098618};
   Double_t y_nCTEQ_fehx3012[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fehy3012[8] = {
   0.06907014,
   0.05695993,
   0.05589662,
   0.06324735,
   0.04979422,
   0.04796653,
   0.04732779,
   0.04780738};
   grae = new TGraphAsymmErrors(8,y_nCTEQ_fx3012,y_nCTEQ_fy3012,y_nCTEQ_felx3012,y_nCTEQ_fehx3012,y_nCTEQ_fely3012,y_nCTEQ_fehy3012);
   grae->SetName("y_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1198;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   grae->SetFillColor(ci);

   ci = 1199;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_nCTEQ3012 = new TH1F("Graph_y_nCTEQ3012","Graph",100,-5.05,4.55);
   Graph_y_nCTEQ3012->SetMinimum(0.5841728);
   Graph_y_nCTEQ3012->SetMaximum(1.218341);
   Graph_y_nCTEQ3012->SetDirectory(0);
   Graph_y_nCTEQ3012->SetStats(0);
   Graph_y_nCTEQ3012->SetLineWidth(2);
   Graph_y_nCTEQ3012->SetMarkerStyle(20);
   Graph_y_nCTEQ3012->GetXaxis()->SetNdivisions(505);
   Graph_y_nCTEQ3012->GetXaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_nCTEQ3012->GetXaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3012->GetXaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_nCTEQ3012->GetXaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3012->GetYaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3012->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_nCTEQ3012->GetYaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3012->GetYaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3012->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_nCTEQ3012->GetYaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3012->GetZaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3012->GetZaxis()->SetLabelSize(0.06);
   Graph_y_nCTEQ3012->GetZaxis()->SetTitleSize(0.072);
   Graph_y_nCTEQ3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_nCTEQ3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_nCTEQ3012);
   
   grae->Draw("3,");
   
   tgme = new TGraphMultiErrors(16, 2);
   tgme->SetName("gme_y_D0");
   tgme->SetTitle("");

   ci = 1200;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.375, 1.058544);
   tgme->SetPointEX(0, 0.125, 0.125);
   tgme->SetPointEY(0, 0, 0.002051637, 0.002051637);
   tgme->SetPointEY(0, 1, 0.0952406, 0.0952406);
   tgme->SetPoint(1, -4.125, 0.9895163);
   tgme->SetPointEX(1, 0.125, 0.125);
   tgme->SetPointEY(1, 0, 0.001273236, 0.001273236);
   tgme->SetPointEY(1, 1, 0.0605323, 0.0605323);
   tgme->SetPoint(2, -3.875, 0.9203252);
   tgme->SetPointEX(2, 0.125, 0.125);
   tgme->SetPointEY(2, 0, 0.001030575, 0.001030575);
   tgme->SetPointEY(2, 1, 0.05213221, 0.05213221);
   tgme->SetPoint(3, -3.625, 0.8764975);
   tgme->SetPointEX(3, 0.125, 0.125);
   tgme->SetPointEY(3, 0, 0.0009110282, 0.0009110282);
   tgme->SetPointEY(3, 1, 0.04910535, 0.04910535);
   tgme->SetPoint(4, -3.375, 0.8570093);
   tgme->SetPointEX(4, 0.125, 0.125);
   tgme->SetPointEY(4, 0, 0.0008268055, 0.0008268055);
   tgme->SetPointEY(4, 1, 0.04865256, 0.04865256);
   tgme->SetPoint(5, -3.125, 0.8114723);
   tgme->SetPointEX(5, 0.125, 0.125);
   tgme->SetPointEY(5, 0, 0.0009196603, 0.0009196603);
   tgme->SetPointEY(5, 1, 0.04587749, 0.04587749);
   tgme->SetPoint(6, -2.875, 0.7619953);
   tgme->SetPointEX(6, 0.125, 0.125);
   tgme->SetPointEY(6, 0, 0.0009709907, 0.0009709907);
   tgme->SetPointEY(6, 1, 0.04559677, 0.04559677);
   tgme->SetPoint(7, -2.625, 0.6822351);
   tgme->SetPointEX(7, 0.125, 0.125);
   tgme->SetPointEY(7, 0, 0.001313555, 0.001313555);
   tgme->SetPointEY(7, 1, 0.04543146, 0.04543146);
   tgme->SetPoint(8, 2.125, 0.5819631);
   tgme->SetPointEX(8, 0.125, 0.125);
   tgme->SetPointEY(8, 0, 0.0006943963, 0.0006943963);
   tgme->SetPointEY(8, 1, 0.03917716, 0.03917716);
   tgme->SetPoint(9, 2.375, 0.5948077);
   tgme->SetPointEX(9, 0.125, 0.125);
   tgme->SetPointEY(9, 0, 0.0006855936, 0.0006855936);
   tgme->SetPointEY(9, 1, 0.03220661, 0.03220661);
   tgme->SetPoint(10, 2.625, 0.6052492);
   tgme->SetPointEX(10, 0.125, 0.125);
   tgme->SetPointEY(10, 0, 0.0006997136, 0.0006997136);
   tgme->SetPointEY(10, 1, 0.02740405, 0.02740405);
   tgme->SetPoint(11, 2.875, 0.6124931);
   tgme->SetPointEX(11, 0.125, 0.125);
   tgme->SetPointEY(11, 0, 0.001034113, 0.001034113);
   tgme->SetPointEY(11, 1, 0.02777221, 0.02777221);
   tgme->SetPoint(12, 3.125, 0.6177033);
   tgme->SetPointEX(12, 0.125, 0.125);
   tgme->SetPointEY(12, 0, 0.0009211584, 0.0009211584);
   tgme->SetPointEY(12, 1, 0.02867513, 0.02867513);
   tgme->SetPoint(13, 3.375, 0.6139395);
   tgme->SetPointEX(13, 0.125, 0.125);
   tgme->SetPointEY(13, 0, 0.001460947, 0.001460947);
   tgme->SetPointEY(13, 1, 0.03187641, 0.03187641);
   tgme->SetPoint(14, 3.625, 0.6090682);
   tgme->SetPointEX(14, 0.125, 0.125);
   tgme->SetPointEY(14, 0, 0.002123446, 0.002123446);
   tgme->SetPointEY(14, 1, 0.03359913, 0.03359913);
   tgme->SetPoint(15, 3.875, 0.5933903);
   tgme->SetPointEX(15, 0.125, 0.125);
   tgme->SetPointEY(15, 0, 0.01181209, 0.01181209);
   tgme->SetPointEY(15, 1, 0.03779151, 0.03779151);
   
   TH1F *Graph_gme_y_D014 = new TH1F("Graph_gme_y_D014","",100,-5.35,4.85);
   Graph_gme_y_D014->SetMinimum(0.4816861);
   Graph_gme_y_D014->SetMaximum(1.214885);
   Graph_gme_y_D014->SetDirectory(0);
   Graph_gme_y_D014->SetStats(0);
   Graph_gme_y_D014->SetLineWidth(2);
   Graph_gme_y_D014->SetMarkerStyle(20);
   Graph_gme_y_D014->GetXaxis()->SetNdivisions(505);
   Graph_gme_y_D014->GetXaxis()->SetLabelFont(132);
   Graph_gme_y_D014->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_y_D014->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_y_D014->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_y_D014->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_y_D014->GetXaxis()->SetTitleFont(132);
   Graph_gme_y_D014->GetYaxis()->SetLabelFont(132);
   Graph_gme_y_D014->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_y_D014->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_y_D014->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_y_D014->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_y_D014->GetYaxis()->SetTitleFont(132);
   Graph_gme_y_D014->GetZaxis()->SetLabelFont(132);
   Graph_gme_y_D014->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_y_D014->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_y_D014->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_y_D014->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_y_D014);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   ci = 1201;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 0.8919624);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.006708151, 0.006708151);
   tgme->SetPointEY(0, 1, 0.09552194, 0.09552194);
   tgme->SetPoint(1, -3.75, 0.853733);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.001645879, 0.001645879);
   tgme->SetPointEY(1, 1, 0.08683986, 0.08683986);
   tgme->SetPoint(2, -3.25, 0.7957377);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.001616301, 0.001616301);
   tgme->SetPointEY(2, 1, 0.08775338, 0.08775338);
   tgme->SetPoint(3, -2.75, 0.7905552);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.004031381, 0.004031381);
   tgme->SetPointEY(3, 1, 0.1017292, 0.1017292);
   tgme->SetPoint(4, 2.25, 0.7641353);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.001764485, 0.001764485);
   tgme->SetPointEY(4, 1, 0.07761227, 0.07761227);
   tgme->SetPoint(5, 2.75, 0.7041112);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.001544846, 0.001544846);
   tgme->SetPointEY(5, 1, 0.05340467, 0.05340467);
   tgme->SetPoint(6, 3.25, 0.6488951);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.001659419, 0.001659419);
   tgme->SetPointEY(6, 1, 0.04504412, 0.04504412);
   tgme->SetPoint(7, 3.75, 0.5909462);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.002837173, 0.002837173);
   tgme->SetPointEY(7, 1, 0.05452242, 0.05452242);
   
   TH1F *Graph_gme_y15 = new TH1F("Graph_gme_y15","",100,-5.35,4.85);
   Graph_gme_y15->SetMinimum(0.3);
   Graph_gme_y15->SetMaximum(2);
   Graph_gme_y15->SetDirectory(0);
   Graph_gme_y15->SetStats(0);
   Graph_gme_y15->SetLineWidth(2);
   Graph_gme_y15->SetMarkerStyle(20);
   Graph_gme_y15->GetXaxis()->SetTitle("#it{y}*");
   Graph_gme_y15->GetXaxis()->SetNdivisions(505);
   Graph_gme_y15->GetXaxis()->SetLabelFont(132);
   Graph_gme_y15->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_y15->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_y15->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_y15->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_y15->GetXaxis()->SetTitleFont(132);
   Graph_gme_y15->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_gme_y15->GetYaxis()->SetLabelFont(132);
   Graph_gme_y15->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_y15->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_y15->GetYaxis()->SetTitleSize(0.07);
   Graph_gme_y15->GetYaxis()->SetTitleOffset(0.9);
   Graph_gme_y15->GetYaxis()->SetTitleFont(132);
   Graph_gme_y15->GetZaxis()->SetLabelFont(132);
   Graph_gme_y15->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_y15->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_y15->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_y15->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_y15);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   Double_t y_EPPS_fx3013[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_EPPS_fy3013[8] = {
   1.078255,
   0.9895861,
   0.9033847,
   0.8325629,
   0.6941193,
   0.6923997,
   0.690232,
   0.6876978};
   Double_t y_EPPS_felx3013[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fely3013[8] = {
   0.05475989,
   0.05628204,
   0.05322557,
   0.05067464,
   0.04561714,
   0.04480016,
   0.04826792,
   0.05111255};
   Double_t y_EPPS_fehx3013[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_EPPS_fehy3013[8] = {
   0.0777184,
   0.1060499,
   0.1233031,
   0.1305494,
   0.05682615,
   0.05108858,
   0.04639407,
   0.04378537};
   grae = new TGraphAsymmErrors(8,y_EPPS_fx3013,y_EPPS_fy3013,y_EPPS_felx3013,y_EPPS_fehx3013,y_EPPS_fely3013,y_EPPS_fehy3013);
   grae->SetName("y_EPPS");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#663300");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3690);

   ci = TColor::GetColor("#663300");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_EPPS3013 = new TH1F("Graph_y_EPPS3013","Graph",100,-5.05,4.55);
   Graph_y_EPPS3013->SetMinimum(0.5846464);
   Graph_y_EPPS3013->SetMaximum(1.207913);
   Graph_y_EPPS3013->SetDirectory(0);
   Graph_y_EPPS3013->SetStats(0);
   Graph_y_EPPS3013->SetLineWidth(2);
   Graph_y_EPPS3013->SetMarkerStyle(20);
   Graph_y_EPPS3013->GetXaxis()->SetNdivisions(505);
   Graph_y_EPPS3013->GetXaxis()->SetLabelFont(132);
   Graph_y_EPPS3013->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_EPPS3013->GetXaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3013->GetXaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3013->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_EPPS3013->GetXaxis()->SetTitleFont(132);
   Graph_y_EPPS3013->GetYaxis()->SetLabelFont(132);
   Graph_y_EPPS3013->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_EPPS3013->GetYaxis()->SetLabelSize(0.05);
   Graph_y_EPPS3013->GetYaxis()->SetTitleSize(0.07);
   Graph_y_EPPS3013->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_EPPS3013->GetYaxis()->SetTitleFont(132);
   Graph_y_EPPS3013->GetZaxis()->SetLabelFont(132);
   Graph_y_EPPS3013->GetZaxis()->SetLabelSize(0.06);
   Graph_y_EPPS3013->GetZaxis()->SetTitleSize(0.072);
   Graph_y_EPPS3013->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_EPPS3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_EPPS3013);
   
   grae->Draw("3,");
   
   Double_t y_nCTEQ_fx3014[8] = {
   -4.25,
   -3.75,
   -3.25,
   -2.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t y_nCTEQ_fy3014[8] = {
   1.090755,
   1.01675,
   0.9376515,
   0.8666327,
   0.6829377,
   0.675904,
   0.667933,
   0.6592011};
   Double_t y_nCTEQ_felx3014[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fely3014[8] = {
   0.06112208,
   0.05483316,
   0.05422999,
   0.05407411,
   0.0319401,
   0.03143615,
   0.03119026,
   0.03118711};
   Double_t y_nCTEQ_fehx3014[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t y_nCTEQ_fehy3014[8] = {
   0.06960586,
   0.05988248,
   0.06132224,
   0.07054713,
   0.05608739,
   0.05411815,
   0.05349397,
   0.0540011};
   grae = new TGraphAsymmErrors(8,y_nCTEQ_fx3014,y_nCTEQ_fy3014,y_nCTEQ_felx3014,y_nCTEQ_fehx3014,y_nCTEQ_fely3014,y_nCTEQ_fehy3014);
   grae->SetName("y_nCTEQ");
   grae->SetTitle("Graph");

   ci = 1202;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   grae->SetFillColor(ci);

   ci = 1203;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_y_nCTEQ3014 = new TH1F("Graph_y_nCTEQ3014","Graph",100,-5.05,4.55);
   Graph_y_nCTEQ3014->SetMinimum(0.5747793);
   Graph_y_nCTEQ3014->SetMaximum(1.213595);
   Graph_y_nCTEQ3014->SetDirectory(0);
   Graph_y_nCTEQ3014->SetStats(0);
   Graph_y_nCTEQ3014->SetLineWidth(2);
   Graph_y_nCTEQ3014->SetMarkerStyle(20);
   Graph_y_nCTEQ3014->GetXaxis()->SetNdivisions(505);
   Graph_y_nCTEQ3014->GetXaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3014->GetXaxis()->SetLabelOffset(0.01);
   Graph_y_nCTEQ3014->GetXaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3014->GetXaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3014->GetXaxis()->SetTitleOffset(0.95);
   Graph_y_nCTEQ3014->GetXaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3014->GetYaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3014->GetYaxis()->SetLabelOffset(0.015);
   Graph_y_nCTEQ3014->GetYaxis()->SetLabelSize(0.05);
   Graph_y_nCTEQ3014->GetYaxis()->SetTitleSize(0.07);
   Graph_y_nCTEQ3014->GetYaxis()->SetTitleOffset(0.9);
   Graph_y_nCTEQ3014->GetYaxis()->SetTitleFont(132);
   Graph_y_nCTEQ3014->GetZaxis()->SetLabelFont(132);
   Graph_y_nCTEQ3014->GetZaxis()->SetLabelSize(0.06);
   Graph_y_nCTEQ3014->GetZaxis()->SetTitleSize(0.072);
   Graph_y_nCTEQ3014->GetZaxis()->SetTitleOffset(1.2);
   Graph_y_nCTEQ3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_y_nCTEQ3014);
   
   grae->Draw("3,");
   
   Double_t CGC2_y_fx3015[11] = {
   0,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3,
   3.5,
   4,
   4.5,
   5};
   Double_t CGC2_y_fy3015[11] = {
   0.8005805,
   0.773708,
   0.744601,
   0.719012,
   0.698543,
   0.6811145,
   0.658486,
   0.6528675,
   0.625201,
   0.610623,
   0.5861715};
   Double_t CGC2_y_felx3015[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_y_fely3015[11] = {
   0.0491705,
   0.050292,
   0.053957,
   0.064757,
   0.068717,
   0.0660855,
   0.061079,
   0.0724905,
   0.068954,
   0.075407,
   0.0744825};
   Double_t CGC2_y_fehx3015[11] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC2_y_fehy3015[11] = {
   0.0491705,
   0.050292,
   0.053957,
   0.064757,
   0.068717,
   0.0660855,
   0.061079,
   0.0724905,
   0.068954,
   0.075407,
   0.0744825};
   grae = new TGraphAsymmErrors(11,CGC2_y_fx3015,CGC2_y_fy3015,CGC2_y_felx3015,CGC2_y_fehx3015,CGC2_y_fely3015,CGC2_y_fehy3015);
   grae->SetName("CGC2_y");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#00ffff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#00ffff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC2_y3015 = new TH1F("Graph_CGC2_y3015","Graph",100,0,5.5);
   Graph_CGC2_y3015->SetMinimum(0.4778828);
   Graph_CGC2_y3015->SetMaximum(0.8835572);
   Graph_CGC2_y3015->SetDirectory(0);
   Graph_CGC2_y3015->SetStats(0);
   Graph_CGC2_y3015->SetLineWidth(2);
   Graph_CGC2_y3015->SetMarkerStyle(20);
   Graph_CGC2_y3015->GetXaxis()->SetNdivisions(505);
   Graph_CGC2_y3015->GetXaxis()->SetLabelFont(132);
   Graph_CGC2_y3015->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC2_y3015->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC2_y3015->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC2_y3015->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC2_y3015->GetXaxis()->SetTitleFont(132);
   Graph_CGC2_y3015->GetYaxis()->SetLabelFont(132);
   Graph_CGC2_y3015->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC2_y3015->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC2_y3015->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC2_y3015->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC2_y3015->GetYaxis()->SetTitleFont(132);
   Graph_CGC2_y3015->GetZaxis()->SetLabelFont(132);
   Graph_CGC2_y3015->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC2_y3015->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC2_y3015->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC2_y3015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC2_y3015);
   
   grae->Draw("e3,");
   
   Double_t CGC1_y_fx3016[9] = {
   2,
   2.25,
   2.5,
   2.75,
   3,
   3.25,
   3.5,
   3.75,
   4};
   Double_t CGC1_y_fy3016[9] = {
   0.8002435,
   0.789254,
   0.779449,
   0.7695345,
   0.7592735,
   0.750309,
   0.7398505,
   0.730818,
   0.721854};
   Double_t CGC1_y_felx3016[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_y_fely3016[9] = {
   0.0202015,
   0.018928,
   0.017672,
   0.0183435,
   0.0176655,
   0.015459,
   0.0156025,
   0.013781,
   0.01314};
   Double_t CGC1_y_fehx3016[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t CGC1_y_fehy3016[9] = {
   0.0202015,
   0.018928,
   0.017672,
   0.0183435,
   0.0176655,
   0.015459,
   0.0156025,
   0.013781,
   0.01314};
   grae = new TGraphAsymmErrors(9,CGC1_y_fx3016,CGC1_y_fy3016,CGC1_y_felx3016,CGC1_y_fehx3016,CGC1_y_fely3016,CGC1_y_fehy3016);
   grae->SetName("CGC1_y");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(0);

   ci = TColor::GetColor("#ff00ff");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_CGC1_y3016 = new TH1F("Graph_CGC1_y3016","Graph",100,1.8,4.2);
   Graph_CGC1_y3016->SetMinimum(0.6975409);
   Graph_CGC1_y3016->SetMaximum(0.8316181);
   Graph_CGC1_y3016->SetDirectory(0);
   Graph_CGC1_y3016->SetStats(0);
   Graph_CGC1_y3016->SetLineWidth(2);
   Graph_CGC1_y3016->SetMarkerStyle(20);
   Graph_CGC1_y3016->GetXaxis()->SetNdivisions(505);
   Graph_CGC1_y3016->GetXaxis()->SetLabelFont(132);
   Graph_CGC1_y3016->GetXaxis()->SetLabelOffset(0.01);
   Graph_CGC1_y3016->GetXaxis()->SetLabelSize(0.05);
   Graph_CGC1_y3016->GetXaxis()->SetTitleSize(0.07);
   Graph_CGC1_y3016->GetXaxis()->SetTitleOffset(0.95);
   Graph_CGC1_y3016->GetXaxis()->SetTitleFont(132);
   Graph_CGC1_y3016->GetYaxis()->SetLabelFont(132);
   Graph_CGC1_y3016->GetYaxis()->SetLabelOffset(0.015);
   Graph_CGC1_y3016->GetYaxis()->SetLabelSize(0.05);
   Graph_CGC1_y3016->GetYaxis()->SetTitleSize(0.07);
   Graph_CGC1_y3016->GetYaxis()->SetTitleOffset(0.9);
   Graph_CGC1_y3016->GetYaxis()->SetTitleFont(132);
   Graph_CGC1_y3016->GetZaxis()->SetLabelFont(132);
   Graph_CGC1_y3016->GetZaxis()->SetLabelSize(0.06);
   Graph_CGC1_y3016->GetZaxis()->SetTitleSize(0.072);
   Graph_CGC1_y3016->GetZaxis()->SetTitleOffset(1.2);
   Graph_CGC1_y3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_CGC1_y3016);
   
   grae->Draw("e3,");
   TLine *line = new TLine(-5,1,4.5,1);

   ci = TColor::GetColor("#ff0033");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.55,0.55,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("gme_pt_fwd_D0","LHCb prompt #it{D}^{0}","F");

   ci = 1182;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gme_pt_fwd","LHCb prompt #it{D}^{+}","F");

   ci = 1183;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("gme_pt_fwd","LHCb prompt #it{D}_{s}^{+}","F");

   ci = 1179;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt #it{D}^{+}","F");

   ci = TColor::GetColor("#663300");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3690);

   ci = TColor::GetColor("#663300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt #it{D}^{+}","F");

   ci = 1184;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = 1185;
   color = new TColor(ci, 0.8, 0.4, 0.2, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_EPPS","EPPS16 Rwgt #it{D}_{s}^{+}","F");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fwd_nCTEQ","nCTEQ15 Rwgt #it{D}_{s}^{+}","F");

   ci = 1180;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = 1181;
   color = new TColor(ci, 1, 0.6, 0.2, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC1_pt","CGC1 #it{D} meson","F");

   ci = TColor::GetColor("#ff00ff");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CGC2_pt","CGC2 #it{D}^{+}","F");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.85,"LHCb  #it{p}Pb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.79,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   ci = 1197;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 1.171657);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.01215086, 0.01215086);
   tgme->SetPointEY(0, 1, 0.147428, 0.147428);
   tgme->SetPoint(1, -3.75, 1.015854);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.01937352, 0.01937352);
   tgme->SetPointEY(1, 1, 0.12307, 0.12307);
   tgme->SetPoint(2, -3.25, 0.9405147);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.01705993, 0.01705993);
   tgme->SetPointEY(2, 1, 0.1124779, 0.1124779);
   tgme->SetPoint(3, -2.75, 0.8689233);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.01708137, 0.01708137);
   tgme->SetPointEY(3, 1, 0.1439255, 0.1439255);
   tgme->SetPoint(4, 2.25, 0.8870459);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.01062546, 0.01062546);
   tgme->SetPointEY(4, 1, 0.1307226, 0.1307226);
   tgme->SetPoint(5, 2.75, 0.7415159);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.01087732, 0.01087732);
   tgme->SetPointEY(5, 1, 0.07207222, 0.07207222);
   tgme->SetPoint(6, 3.25, 0.7428144);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.01497102, 0.01497102);
   tgme->SetPointEY(6, 1, 0.06727281, 0.06727281);
   tgme->SetPoint(7, 3.75, 0.6353254);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.03361909, 0.03361909);
   tgme->SetPointEY(7, 1, 0.06908284, 0.06908284);
   
   TH1F *Graph_Graph_gme_y1316 = new TH1F("Graph_Graph_gme_y1316","",100,-5.35,4.85);
   Graph_Graph_gme_y1316->SetMinimum(0.3);
   Graph_Graph_gme_y1316->SetMaximum(2);
   Graph_Graph_gme_y1316->SetDirectory(0);
   Graph_Graph_gme_y1316->SetStats(0);
   Graph_Graph_gme_y1316->SetLineWidth(2);
   Graph_Graph_gme_y1316->SetMarkerStyle(20);
   Graph_Graph_gme_y1316->GetXaxis()->SetTitle("#it{y}*");
   Graph_Graph_gme_y1316->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_y1316->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1316->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_y1316->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y1316->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y1316->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_y1316->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_y1316->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_y1316->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1316->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_y1316->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y1316->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y1316->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_y1316->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_y1316->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1316->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_y1316->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_y1316->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_y1316->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_y1316);
   
   tgme->Draw(" p; z ; 5 s=0.5 ");
   
   tgme = new TGraphMultiErrors(8, 2);
   tgme->SetName("gme_y");
   tgme->SetTitle("");

   ci = 1201;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.25, 0.8919624);
   tgme->SetPointEX(0, 0.25, 0.25);
   tgme->SetPointEY(0, 0, 0.006708151, 0.006708151);
   tgme->SetPointEY(0, 1, 0.09552194, 0.09552194);
   tgme->SetPoint(1, -3.75, 0.853733);
   tgme->SetPointEX(1, 0.25, 0.25);
   tgme->SetPointEY(1, 0, 0.001645879, 0.001645879);
   tgme->SetPointEY(1, 1, 0.08683986, 0.08683986);
   tgme->SetPoint(2, -3.25, 0.7957377);
   tgme->SetPointEX(2, 0.25, 0.25);
   tgme->SetPointEY(2, 0, 0.001616301, 0.001616301);
   tgme->SetPointEY(2, 1, 0.08775338, 0.08775338);
   tgme->SetPoint(3, -2.75, 0.7905552);
   tgme->SetPointEX(3, 0.25, 0.25);
   tgme->SetPointEY(3, 0, 0.004031381, 0.004031381);
   tgme->SetPointEY(3, 1, 0.1017292, 0.1017292);
   tgme->SetPoint(4, 2.25, 0.7641353);
   tgme->SetPointEX(4, 0.25, 0.25);
   tgme->SetPointEY(4, 0, 0.001764485, 0.001764485);
   tgme->SetPointEY(4, 1, 0.07761227, 0.07761227);
   tgme->SetPoint(5, 2.75, 0.7041112);
   tgme->SetPointEX(5, 0.25, 0.25);
   tgme->SetPointEY(5, 0, 0.001544846, 0.001544846);
   tgme->SetPointEY(5, 1, 0.05340467, 0.05340467);
   tgme->SetPoint(6, 3.25, 0.6488951);
   tgme->SetPointEX(6, 0.25, 0.25);
   tgme->SetPointEY(6, 0, 0.001659419, 0.001659419);
   tgme->SetPointEY(6, 1, 0.04504412, 0.04504412);
   tgme->SetPoint(7, 3.75, 0.5909462);
   tgme->SetPointEX(7, 0.25, 0.25);
   tgme->SetPointEY(7, 0, 0.002837173, 0.002837173);
   tgme->SetPointEY(7, 1, 0.05452242, 0.05452242);
   
   TH1F *Graph_Graph_gme_y1517 = new TH1F("Graph_Graph_gme_y1517","",100,-5.35,4.85);
   Graph_Graph_gme_y1517->SetMinimum(0.3);
   Graph_Graph_gme_y1517->SetMaximum(2);
   Graph_Graph_gme_y1517->SetDirectory(0);
   Graph_Graph_gme_y1517->SetStats(0);
   Graph_Graph_gme_y1517->SetLineWidth(2);
   Graph_Graph_gme_y1517->SetMarkerStyle(20);
   Graph_Graph_gme_y1517->GetXaxis()->SetTitle("#it{y}*");
   Graph_Graph_gme_y1517->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_y1517->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1517->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_y1517->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y1517->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y1517->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_y1517->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_y1517->GetYaxis()->SetTitle("#it{R}_{#it{p}Pb}");
   Graph_Graph_gme_y1517->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1517->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_y1517->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y1517->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y1517->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_y1517->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_y1517->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_y1517->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_y1517->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_y1517->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_y1517->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_y1517);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   
   tgme = new TGraphMultiErrors(16, 2);
   tgme->SetName("gme_y_D0");
   tgme->SetTitle("");

   ci = 1200;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   tgme->SetFillColor(ci);
   tgme->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   tgme->SetLineColor(ci);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, -4.375, 1.058544);
   tgme->SetPointEX(0, 0.125, 0.125);
   tgme->SetPointEY(0, 0, 0.002051637, 0.002051637);
   tgme->SetPointEY(0, 1, 0.0952406, 0.0952406);
   tgme->SetPoint(1, -4.125, 0.9895163);
   tgme->SetPointEX(1, 0.125, 0.125);
   tgme->SetPointEY(1, 0, 0.001273236, 0.001273236);
   tgme->SetPointEY(1, 1, 0.0605323, 0.0605323);
   tgme->SetPoint(2, -3.875, 0.9203252);
   tgme->SetPointEX(2, 0.125, 0.125);
   tgme->SetPointEY(2, 0, 0.001030575, 0.001030575);
   tgme->SetPointEY(2, 1, 0.05213221, 0.05213221);
   tgme->SetPoint(3, -3.625, 0.8764975);
   tgme->SetPointEX(3, 0.125, 0.125);
   tgme->SetPointEY(3, 0, 0.0009110282, 0.0009110282);
   tgme->SetPointEY(3, 1, 0.04910535, 0.04910535);
   tgme->SetPoint(4, -3.375, 0.8570093);
   tgme->SetPointEX(4, 0.125, 0.125);
   tgme->SetPointEY(4, 0, 0.0008268055, 0.0008268055);
   tgme->SetPointEY(4, 1, 0.04865256, 0.04865256);
   tgme->SetPoint(5, -3.125, 0.8114723);
   tgme->SetPointEX(5, 0.125, 0.125);
   tgme->SetPointEY(5, 0, 0.0009196603, 0.0009196603);
   tgme->SetPointEY(5, 1, 0.04587749, 0.04587749);
   tgme->SetPoint(6, -2.875, 0.7619953);
   tgme->SetPointEX(6, 0.125, 0.125);
   tgme->SetPointEY(6, 0, 0.0009709907, 0.0009709907);
   tgme->SetPointEY(6, 1, 0.04559677, 0.04559677);
   tgme->SetPoint(7, -2.625, 0.6822351);
   tgme->SetPointEX(7, 0.125, 0.125);
   tgme->SetPointEY(7, 0, 0.001313555, 0.001313555);
   tgme->SetPointEY(7, 1, 0.04543146, 0.04543146);
   tgme->SetPoint(8, 2.125, 0.5819631);
   tgme->SetPointEX(8, 0.125, 0.125);
   tgme->SetPointEY(8, 0, 0.0006943963, 0.0006943963);
   tgme->SetPointEY(8, 1, 0.03917716, 0.03917716);
   tgme->SetPoint(9, 2.375, 0.5948077);
   tgme->SetPointEX(9, 0.125, 0.125);
   tgme->SetPointEY(9, 0, 0.0006855936, 0.0006855936);
   tgme->SetPointEY(9, 1, 0.03220661, 0.03220661);
   tgme->SetPoint(10, 2.625, 0.6052492);
   tgme->SetPointEX(10, 0.125, 0.125);
   tgme->SetPointEY(10, 0, 0.0006997136, 0.0006997136);
   tgme->SetPointEY(10, 1, 0.02740405, 0.02740405);
   tgme->SetPoint(11, 2.875, 0.6124931);
   tgme->SetPointEX(11, 0.125, 0.125);
   tgme->SetPointEY(11, 0, 0.001034113, 0.001034113);
   tgme->SetPointEY(11, 1, 0.02777221, 0.02777221);
   tgme->SetPoint(12, 3.125, 0.6177033);
   tgme->SetPointEX(12, 0.125, 0.125);
   tgme->SetPointEY(12, 0, 0.0009211584, 0.0009211584);
   tgme->SetPointEY(12, 1, 0.02867513, 0.02867513);
   tgme->SetPoint(13, 3.375, 0.6139395);
   tgme->SetPointEX(13, 0.125, 0.125);
   tgme->SetPointEY(13, 0, 0.001460947, 0.001460947);
   tgme->SetPointEY(13, 1, 0.03187641, 0.03187641);
   tgme->SetPoint(14, 3.625, 0.6090682);
   tgme->SetPointEX(14, 0.125, 0.125);
   tgme->SetPointEY(14, 0, 0.002123446, 0.002123446);
   tgme->SetPointEY(14, 1, 0.03359913, 0.03359913);
   tgme->SetPoint(15, 3.875, 0.5933903);
   tgme->SetPointEX(15, 0.125, 0.125);
   tgme->SetPointEY(15, 0, 0.01181209, 0.01181209);
   tgme->SetPointEY(15, 1, 0.03779151, 0.03779151);
   
   TH1F *Graph_Graph_gme_y_D01418 = new TH1F("Graph_Graph_gme_y_D01418","",100,-5.35,4.85);
   Graph_Graph_gme_y_D01418->SetMinimum(0.4816861);
   Graph_Graph_gme_y_D01418->SetMaximum(1.214885);
   Graph_Graph_gme_y_D01418->SetDirectory(0);
   Graph_Graph_gme_y_D01418->SetStats(0);
   Graph_Graph_gme_y_D01418->SetLineWidth(2);
   Graph_Graph_gme_y_D01418->SetMarkerStyle(20);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetNdivisions(505);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetLabelFont(132);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_gme_y_D01418->GetXaxis()->SetTitleFont(132);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetLabelFont(132);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph_gme_y_D01418->GetYaxis()->SetTitleFont(132);
   Graph_Graph_gme_y_D01418->GetZaxis()->SetLabelFont(132);
   Graph_Graph_gme_y_D01418->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_gme_y_D01418->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_gme_y_D01418->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_gme_y_D01418->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_Graph_gme_y_D01418);
   
   tgme->Draw(" p; z ; 5 s=0.3 ");
   pic_y->Modified();
   pic_y->cd();
   pic_y->SetSelected(pic_y);
}


==> figs/Xsec_BWD_Dp.C <==
void XsectionAP()
{
//=========Macro generated from canvas: pic/
//=========  (Fri Nov 10 14:11:44 2023) by ROOT version 6.22/00
   TCanvas *pic = new TCanvas("pic", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic->Range(-2.25,-3.839468,15.80556,2.50778);
   pic->SetFillColor(0);
   pic->SetBorderMode(0);
   pic->SetBorderSize(2);
   pic->SetLogy();
   pic->SetTickx(1);
   pic->SetTicky(1);
   pic->SetLeftMargin(0.18);
   pic->SetTopMargin(0.08);
   pic->SetBottomMargin(0.16);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   
   TH1F *s0__1 = new TH1F("s0__1","",13,1,14);
   s0__1->SetBinContent(1,20.01578);
   s0__1->SetBinContent(2,12.67568);
   s0__1->SetBinContent(3,5.956632);
   s0__1->SetBinContent(4,2.788115);
   s0__1->SetBinContent(5,1.356253);
   s0__1->SetBinContent(6,0.6865717);
   s0__1->SetBinContent(7,0.3820828);
   s0__1->SetBinContent(8,0.2135331);
   s0__1->SetBinContent(9,0.1303927);
   s0__1->SetBinContent(10,0.08055147);
   s0__1->SetBinContent(11,0.05309564);
   s0__1->SetBinContent(12,0.0351931);
   s0__1->SetBinContent(13,0.02253595);
   s0__1->SetBinError(1,0.2196477);
   s0__1->SetBinError(2,0.04439272);
   s0__1->SetBinError(3,0.01805257);
   s0__1->SetBinError(4,0.01022787);
   s0__1->SetBinError(5,0.005581441);
   s0__1->SetBinError(6,0.007194935);
   s0__1->SetBinError(7,0.008883596);
   s0__1->SetBinError(8,0.002374959);
   s0__1->SetBinError(9,0.0007617573);
   s0__1->SetBinError(10,0.001286871);
   s0__1->SetBinError(11,0.0008887542);
   s0__1->SetBinError(12,0.0007627227);
   s0__1->SetBinError(13,0.0002974695);
   s0__1->SetMinimum(0.0015);
   s0__1->SetMaximum(100);
   s0__1->SetEntries(13);
   s0__1->SetStats(0);
   s0__1->SetLineWidth(2);
   s0__1->SetMarkerStyle(20);
   s0__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   s0__1->GetXaxis()->SetNdivisions(505);
   s0__1->GetXaxis()->SetLabelFont(132);
   s0__1->GetXaxis()->SetLabelOffset(0.01);
   s0__1->GetXaxis()->SetLabelSize(0.06);
   s0__1->GetXaxis()->SetTitleSize(0.06);
   s0__1->GetXaxis()->SetTitleOffset(0.95);
   s0__1->GetXaxis()->SetTitleFont(132);
   s0__1->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   s0__1->GetYaxis()->SetNdivisions(504);
   s0__1->GetYaxis()->SetLabelFont(132);
   s0__1->GetYaxis()->SetLabelOffset(0.015);
   s0__1->GetYaxis()->SetLabelSize(0.06);
   s0__1->GetYaxis()->SetTitleSize(0.06);
   s0__1->GetYaxis()->SetTitleOffset(1.4);
   s0__1->GetYaxis()->SetTitleFont(132);
   s0__1->GetZaxis()->SetLabelFont(132);
   s0__1->GetZaxis()->SetLabelSize(0.06);
   s0__1->GetZaxis()->SetTitleSize(0.072);
   s0__1->GetZaxis()->SetTitleOffset(1.2);
   s0__1->GetZaxis()->SetTitleFont(132);
   s0__1->Draw("e");
   
   Double_t graph_bwd0_fx1001[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_bwd0_fy1001[13] = {
   20.01578,
   12.67568,
   5.956632,
   2.788115,
   1.356253,
   0.6865717,
   0.3820828,
   0.2135331,
   0.1303927,
   0.08055147,
   0.05309563,
   0.0351931,
   0.02253595};
   Double_t graph_bwd0_fex1001[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_bwd0_fey1001[13] = {
   2.802976,
   1.423676,
   0.6478471,
   0.2903171,
   0.1364347,
   0.06698989,
   0.03726918,
   0.02139097,
   0.01398997,
   0.009377859,
   0.005480943,
   0.003661339,
   0.002371483};
   TGraphErrors *gre = new TGraphErrors(13,graph_bwd0_fx1001,graph_bwd0_fy1001,graph_bwd0_fex1001,graph_bwd0_fey1001);
   gre->SetName("graph_bwd0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_bwd01001 = new TH1F("Graph_graph_bwd01001","Graph",100,0.18,14.82);
   Graph_graph_bwd01001->SetMinimum(0.01814802);
   Graph_graph_bwd01001->SetMaximum(25.09862);
   Graph_graph_bwd01001->SetDirectory(0);
   Graph_graph_bwd01001->SetStats(0);
   Graph_graph_bwd01001->SetLineWidth(2);
   Graph_graph_bwd01001->SetMarkerStyle(20);
   Graph_graph_bwd01001->GetXaxis()->SetNdivisions(505);
   Graph_graph_bwd01001->GetXaxis()->SetLabelFont(132);
   Graph_graph_bwd01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_bwd01001->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_bwd01001->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_bwd01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_bwd01001->GetXaxis()->SetTitleFont(132);
   Graph_graph_bwd01001->GetYaxis()->SetLabelFont(132);
   Graph_graph_bwd01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_bwd01001->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_bwd01001->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_bwd01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_bwd01001->GetYaxis()->SetTitleFont(132);
   Graph_graph_bwd01001->GetZaxis()->SetLabelFont(132);
   Graph_graph_bwd01001->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_bwd01001->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_bwd01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_bwd01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_bwd01001);
   
   gre->Draw("e2,");
   
   TH1F *s1__2 = new TH1F("s1__2","",13,1,14);
   s1__2->SetBinContent(1,18.68871);
   s1__2->SetBinContent(2,11.8638);
   s1__2->SetBinContent(3,5.600368);
   s1__2->SetBinContent(4,2.522316);
   s1__2->SetBinContent(5,1.187747);
   s1__2->SetBinContent(6,0.5925335);
   s1__2->SetBinContent(7,0.3136984);
   s1__2->SetBinContent(8,0.1751109);
   s1__2->SetBinContent(9,0.1020791);
   s1__2->SetBinContent(10,0.06171779);
   s1__2->SetBinContent(11,0.03958762);
   s1__2->SetBinContent(12,0.02567503);
   s1__2->SetBinContent(13,0.01720176);
   s1__2->SetBinError(1,0.07943887);
   s1__2->SetBinError(2,0.02223676);
   s1__2->SetBinError(3,0.009681878);
   s1__2->SetBinError(4,0.006223845);
   s1__2->SetBinError(5,0.002235721);
   s1__2->SetBinError(6,0.001392946);
   s1__2->SetBinError(7,0.002178641);
   s1__2->SetBinError(8,0.0009131195);
   s1__2->SetBinError(9,0.001049491);
   s1__2->SetBinError(10,0.001213165);
   s1__2->SetBinError(11,0.0007565601);
   s1__2->SetBinError(12,0.0004686967);
   s1__2->SetBinError(13,0.0001159898);
   s1__2->SetEntries(13);
   s1__2->SetStats(0);
   s1__2->SetLineColor(2);
   s1__2->SetLineWidth(2);
   s1__2->SetMarkerColor(2);
   s1__2->SetMarkerStyle(21);
   s1__2->GetXaxis()->SetNdivisions(505);
   s1__2->GetXaxis()->SetLabelFont(132);
   s1__2->GetXaxis()->SetLabelOffset(0.01);
   s1__2->GetXaxis()->SetLabelSize(0.06);
   s1__2->GetXaxis()->SetTitleSize(0.072);
   s1__2->GetXaxis()->SetTitleOffset(0.95);
   s1__2->GetXaxis()->SetTitleFont(132);
   s1__2->GetYaxis()->SetLabelFont(132);
   s1__2->GetYaxis()->SetLabelOffset(0.015);
   s1__2->GetYaxis()->SetLabelSize(0.06);
   s1__2->GetYaxis()->SetTitleSize(0.072);
   s1__2->GetYaxis()->SetTitleOffset(1.1);
   s1__2->GetYaxis()->SetTitleFont(132);
   s1__2->GetZaxis()->SetLabelFont(132);
   s1__2->GetZaxis()->SetLabelSize(0.06);
   s1__2->GetZaxis()->SetTitleSize(0.072);
   s1__2->GetZaxis()->SetTitleOffset(1.2);
   s1__2->GetZaxis()->SetTitleFont(132);
   s1__2->Draw("same,e");
   
   Double_t graph_bwd1_fx1002[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_bwd1_fy1002[13] = {
   18.6887,
   11.8638,
   5.600368,
   2.522315,
   1.187747,
   0.5925335,
   0.3136983,
   0.1751109,
   0.1020791,
   0.06171779,
   0.03958762,
   0.02567503,
   0.01720176};
   Double_t graph_bwd1_fex1002[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_bwd1_fey1002[13] = {
   2.19481,
   1.258697,
   0.5545078,
   0.238636,
   0.1104164,
   0.05713053,
   0.03046054,
   0.01678752,
   0.009644607,
   0.00649165,
   0.004285711,
   0.003270156,
   0.00192488};
   gre = new TGraphErrors(13,graph_bwd1_fx1002,graph_bwd1_fy1002,graph_bwd1_fex1002,graph_bwd1_fey1002);
   gre->SetName("graph_bwd1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_bwd11002 = new TH1F("Graph_graph_bwd11002","Graph",100,0.18,14.82);
   Graph_graph_bwd11002->SetMinimum(0.01374919);
   Graph_graph_bwd11002->SetMaximum(22.97034);
   Graph_graph_bwd11002->SetDirectory(0);
   Graph_graph_bwd11002->SetStats(0);
   Graph_graph_bwd11002->SetLineWidth(2);
   Graph_graph_bwd11002->SetMarkerStyle(20);
   Graph_graph_bwd11002->GetXaxis()->SetNdivisions(505);
   Graph_graph_bwd11002->GetXaxis()->SetLabelFont(132);
   Graph_graph_bwd11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_bwd11002->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_bwd11002->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_bwd11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_bwd11002->GetXaxis()->SetTitleFont(132);
   Graph_graph_bwd11002->GetYaxis()->SetLabelFont(132);
   Graph_graph_bwd11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_bwd11002->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_bwd11002->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_bwd11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_bwd11002->GetYaxis()->SetTitleFont(132);
   Graph_graph_bwd11002->GetZaxis()->SetLabelFont(132);
   Graph_graph_bwd11002->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_bwd11002->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_bwd11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_bwd11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_bwd11002);
   
   gre->Draw("e2,");
   
   TH1F *s2__3 = new TH1F("s2__3","",13,1,14);
   s2__3->SetBinContent(1,17.29261);
   s2__3->SetBinContent(2,10.05449);
   s2__3->SetBinContent(3,4.518895);
   s2__3->SetBinContent(4,1.995722);
   s2__3->SetBinContent(5,0.9123729);
   s2__3->SetBinContent(6,0.4276598);
   s2__3->SetBinContent(7,0.2259811);
   s2__3->SetBinContent(8,0.1181689);
   s2__3->SetBinContent(9,0.06712352);
   s2__3->SetBinContent(10,0.04092088);
   s2__3->SetBinContent(11,0.02388871);
   s2__3->SetBinContent(12,0.01451905);
   s2__3->SetBinContent(13,0.01012982);
   s2__3->SetBinError(1,0.06523833);
   s2__3->SetBinError(2,0.01751581);
   s2__3->SetBinError(3,0.008245746);
   s2__3->SetBinError(4,0.005959987);
   s2__3->SetBinError(5,0.004958014);
   s2__3->SetBinError(6,0.001010454);
   s2__3->SetBinError(7,0.00141945);
   s2__3->SetBinError(8,0.001431654);
   s2__3->SetBinError(9,0.0009931787);
   s2__3->SetBinError(10,0.0006591821);
   s2__3->SetBinError(11,0.0005615924);
   s2__3->SetBinError(12,0.000222762);
   s2__3->SetBinError(13,0.0003732892);
   s2__3->SetEntries(13);
   s2__3->SetStats(0);
   s2__3->SetLineColor(3);
   s2__3->SetLineWidth(2);
   s2__3->SetMarkerColor(3);
   s2__3->SetMarkerStyle(22);
   s2__3->GetXaxis()->SetNdivisions(505);
   s2__3->GetXaxis()->SetLabelFont(132);
   s2__3->GetXaxis()->SetLabelOffset(0.01);
   s2__3->GetXaxis()->SetLabelSize(0.06);
   s2__3->GetXaxis()->SetTitleSize(0.072);
   s2__3->GetXaxis()->SetTitleOffset(0.95);
   s2__3->GetXaxis()->SetTitleFont(132);
   s2__3->GetYaxis()->SetLabelFont(132);
   s2__3->GetYaxis()->SetLabelOffset(0.015);
   s2__3->GetYaxis()->SetLabelSize(0.06);
   s2__3->GetYaxis()->SetTitleSize(0.072);
   s2__3->GetYaxis()->SetTitleOffset(1.1);
   s2__3->GetYaxis()->SetTitleFont(132);
   s2__3->GetZaxis()->SetLabelFont(132);
   s2__3->GetZaxis()->SetLabelSize(0.06);
   s2__3->GetZaxis()->SetTitleSize(0.072);
   s2__3->GetZaxis()->SetTitleOffset(1.2);
   s2__3->GetZaxis()->SetTitleFont(132);
   s2__3->Draw("same,e");
   
   Double_t graph_bwd2_fx1003[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_bwd2_fy1003[13] = {
   17.29261,
   10.05449,
   4.518895,
   1.995722,
   0.9123729,
   0.4276598,
   0.2259811,
   0.1181689,
   0.06712352,
   0.04092088,
   0.02388871,
   0.01451905,
   0.01012982};
   Double_t graph_bwd2_fex1003[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_bwd2_fey1003[13] = {
   1.827921,
   0.982698,
   0.4401979,
   0.2034371,
   0.08792565,
   0.04097581,
   0.02334573,
   0.01298061,
   0.006984418,
   0.004703947,
   0.002921017,
   0.001983963,
   0.001865417};
   gre = new TGraphErrors(13,graph_bwd2_fx1003,graph_bwd2_fy1003,graph_bwd2_fex1003,graph_bwd2_fey1003);
   gre->SetName("graph_bwd2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_bwd21003 = new TH1F("Graph_graph_bwd21003","Graph",100,0.18,14.82);
   Graph_graph_bwd21003->SetMinimum(0.007437963);
   Graph_graph_bwd21003->SetMaximum(21.03176);
   Graph_graph_bwd21003->SetDirectory(0);
   Graph_graph_bwd21003->SetStats(0);
   Graph_graph_bwd21003->SetLineWidth(2);
   Graph_graph_bwd21003->SetMarkerStyle(20);
   Graph_graph_bwd21003->GetXaxis()->SetNdivisions(505);
   Graph_graph_bwd21003->GetXaxis()->SetLabelFont(132);
   Graph_graph_bwd21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_bwd21003->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_bwd21003->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_bwd21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_bwd21003->GetXaxis()->SetTitleFont(132);
   Graph_graph_bwd21003->GetYaxis()->SetLabelFont(132);
   Graph_graph_bwd21003->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_bwd21003->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_bwd21003->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_bwd21003->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_bwd21003->GetYaxis()->SetTitleFont(132);
   Graph_graph_bwd21003->GetZaxis()->SetLabelFont(132);
   Graph_graph_bwd21003->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_bwd21003->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_bwd21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_bwd21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_bwd21003);
   
   gre->Draw("e2,");
   
   TH1F *s3__4 = new TH1F("s3__4","",13,1,14);
   s3__4->SetBinContent(1,14.34758);
   s3__4->SetBinContent(2,7.691791);
   s3__4->SetBinContent(3,3.245522);
   s3__4->SetBinContent(4,1.367539);
   s3__4->SetBinContent(5,0.5853916);
   s3__4->SetBinContent(6,0.276628);
   s3__4->SetBinContent(7,0.1248282);
   s3__4->SetBinContent(8,0.07056391);
   s3__4->SetBinContent(9,0.03307818);
   s3__4->SetBinContent(10,0.01846554);
   s3__4->SetBinContent(11,0.02196702);
   s3__4->SetBinError(1,0.2056201);
   s3__4->SetBinError(2,0.02006481);
   s3__4->SetBinError(3,0.009797765);
   s3__4->SetBinError(4,0.005184099);
   s3__4->SetBinError(5,0.002849471);
   s3__4->SetBinError(6,0.002352556);
   s3__4->SetBinError(7,0.001628139);
   s3__4->SetBinError(8,0.001595352);
   s3__4->SetBinError(9,0.001078632);
   s3__4->SetBinError(10,0.0009850053);
   s3__4->SetBinError(11,0.001787109);
   s3__4->SetEntries(13);
   s3__4->SetStats(0);
   s3__4->SetLineColor(4);
   s3__4->SetLineWidth(2);
   s3__4->SetMarkerColor(4);
   s3__4->SetMarkerStyle(23);
   s3__4->GetXaxis()->SetNdivisions(505);
   s3__4->GetXaxis()->SetLabelFont(132);
   s3__4->GetXaxis()->SetLabelOffset(0.01);
   s3__4->GetXaxis()->SetLabelSize(0.06);
   s3__4->GetXaxis()->SetTitleSize(0.072);
   s3__4->GetXaxis()->SetTitleOffset(0.95);
   s3__4->GetXaxis()->SetTitleFont(132);
   s3__4->GetYaxis()->SetLabelFont(132);
   s3__4->GetYaxis()->SetLabelOffset(0.015);
   s3__4->GetYaxis()->SetLabelSize(0.06);
   s3__4->GetYaxis()->SetTitleSize(0.072);
   s3__4->GetYaxis()->SetTitleOffset(1.1);
   s3__4->GetYaxis()->SetTitleFont(132);
   s3__4->GetZaxis()->SetLabelFont(132);
   s3__4->GetZaxis()->SetLabelSize(0.06);
   s3__4->GetZaxis()->SetTitleSize(0.072);
   s3__4->GetZaxis()->SetTitleOffset(1.2);
   s3__4->GetZaxis()->SetTitleFont(132);
   s3__4->Draw("same,e");
   
   Double_t graph_bwd3_fx1004[11] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5};
   Double_t graph_bwd3_fy1004[11] = {
   14.34758,
   7.691791,
   3.245522,
   1.367539,
   0.5853916,
   0.276628,
   0.1248282,
   0.07056391,
   0.03307818,
   0.01846554,
   0.02196702};
   Double_t graph_bwd3_fex1004[11] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_bwd3_fey1004[11] = {
   1.552715,
   0.7217422,
   0.3234032,
   0.1441638,
   0.06561148,
   0.03356182,
   0.01755868,
   0.01056791,
   0.005659623,
   0.003274124,
   0.005683775};
   gre = new TGraphErrors(11,graph_bwd3_fx1004,graph_bwd3_fy1004,graph_bwd3_fex1004,graph_bwd3_fey1004);
   gre->SetName("graph_bwd3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_bwd31004 = new TH1F("Graph_graph_bwd31004","Graph",100,0.38,12.62);
   Graph_graph_bwd31004->SetMinimum(0.01367227);
   Graph_graph_bwd31004->SetMaximum(17.4888);
   Graph_graph_bwd31004->SetDirectory(0);
   Graph_graph_bwd31004->SetStats(0);
   Graph_graph_bwd31004->SetLineWidth(2);
   Graph_graph_bwd31004->SetMarkerStyle(20);
   Graph_graph_bwd31004->GetXaxis()->SetNdivisions(505);
   Graph_graph_bwd31004->GetXaxis()->SetLabelFont(132);
   Graph_graph_bwd31004->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_bwd31004->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_bwd31004->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_bwd31004->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_bwd31004->GetXaxis()->SetTitleFont(132);
   Graph_graph_bwd31004->GetYaxis()->SetLabelFont(132);
   Graph_graph_bwd31004->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_bwd31004->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_bwd31004->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_bwd31004->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_bwd31004->GetYaxis()->SetTitleFont(132);
   Graph_graph_bwd31004->GetZaxis()->SetLabelFont(132);
   Graph_graph_bwd31004->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_bwd31004->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_bwd31004->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_bwd31004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_bwd31004);
   
   gre->Draw("e2,");
   
   TH1F *s4__5 = new TH1F("s4__5","",13,1,14);
   s4__5->SetBinContent(1,10.63934);
   s4__5->SetBinContent(2,5.165246);
   s4__5->SetBinContent(3,2.046277);
   s4__5->SetBinContent(4,0.7662756);
   s4__5->SetBinContent(5,0.2978553);
   s4__5->SetBinContent(6,0.1174791);
   s4__5->SetBinContent(7,0.06792098);
   s4__5->SetBinError(1,0.05651949);
   s4__5->SetBinError(2,0.02462994);
   s4__5->SetBinError(3,0.01401085);
   s4__5->SetBinError(4,0.009097933);
   s4__5->SetBinError(5,0.005556271);
   s4__5->SetBinError(6,0.00425432);
   s4__5->SetBinError(7,0.006535174);
   s4__5->SetEntries(13);
   s4__5->SetStats(0);
   s4__5->SetLineColor(6);
   s4__5->SetLineWidth(2);
   s4__5->SetMarkerColor(6);
   s4__5->SetMarkerStyle(24);
   s4__5->GetXaxis()->SetNdivisions(505);
   s4__5->GetXaxis()->SetLabelFont(132);
   s4__5->GetXaxis()->SetLabelOffset(0.01);
   s4__5->GetXaxis()->SetLabelSize(0.06);
   s4__5->GetXaxis()->SetTitleSize(0.072);
   s4__5->GetXaxis()->SetTitleOffset(0.95);
   s4__5->GetXaxis()->SetTitleFont(132);
   s4__5->GetYaxis()->SetLabelFont(132);
   s4__5->GetYaxis()->SetLabelOffset(0.015);
   s4__5->GetYaxis()->SetLabelSize(0.06);
   s4__5->GetYaxis()->SetTitleSize(0.072);
   s4__5->GetYaxis()->SetTitleOffset(1.1);
   s4__5->GetYaxis()->SetTitleFont(132);
   s4__5->GetZaxis()->SetLabelFont(132);
   s4__5->GetZaxis()->SetLabelSize(0.06);
   s4__5->GetZaxis()->SetTitleSize(0.072);
   s4__5->GetZaxis()->SetTitleOffset(1.2);
   s4__5->GetZaxis()->SetTitleFont(132);
   s4__5->Draw("same,e");
   
   Double_t graph_bwd4_fx1005[7] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5};
   Double_t graph_bwd4_fy1005[7] = {
   10.63934,
   5.165247,
   2.046277,
   0.7662756,
   0.2978553,
   0.1174791,
   0.06792098};
   Double_t graph_bwd4_fex1005[7] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_bwd4_fey1005[7] = {
   1.31821,
   0.7104362,
   0.2491412,
   0.1051774,
   0.04138573,
   0.02054228,
   0.01657959};
   gre = new TGraphErrors(7,graph_bwd4_fx1005,graph_bwd4_fy1005,graph_bwd4_fex1005,graph_bwd4_fey1005);
   gre->SetName("graph_bwd4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(6);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_bwd41005 = new TH1F("Graph_graph_bwd41005","Graph",100,0.78,8.22);
   Graph_graph_bwd41005->SetMinimum(0.04620725);
   Graph_graph_bwd41005->SetMaximum(13.14817);
   Graph_graph_bwd41005->SetDirectory(0);
   Graph_graph_bwd41005->SetStats(0);
   Graph_graph_bwd41005->SetLineWidth(2);
   Graph_graph_bwd41005->SetMarkerStyle(20);
   Graph_graph_bwd41005->GetXaxis()->SetNdivisions(505);
   Graph_graph_bwd41005->GetXaxis()->SetLabelFont(132);
   Graph_graph_bwd41005->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_bwd41005->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_bwd41005->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_bwd41005->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_bwd41005->GetXaxis()->SetTitleFont(132);
   Graph_graph_bwd41005->GetYaxis()->SetLabelFont(132);
   Graph_graph_bwd41005->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_bwd41005->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_bwd41005->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_bwd41005->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_bwd41005->GetYaxis()->SetTitleFont(132);
   Graph_graph_bwd41005->GetZaxis()->SetLabelFont(132);
   Graph_graph_bwd41005->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_bwd41005->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_bwd41005->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_bwd41005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_bwd41005);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.6,0.62,0.77,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("s4","#color[6]{-5.0 < #it{y}* < -4.5}","LP");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s3","#color[4]{-4.5 < #it{y}* < -4.0}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s2","#color[3]{-4.0 < #it{y}* < -3.5}","LP");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s1","#color[2]{-3.5 < #it{y}* < -3.0}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s0","#color[1]{-3.0 < #it{y}* < -2.5}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"Pb#it{p} backward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.22,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pic->Modified();
   pic->cd();
   pic->SetSelected(pic);
}


==> figs/Xsec_BWD_Ds.C <==
void Xsec_BWD()
{
//=========Macro generated from canvas: pic/
//=========  (Fri Nov 10 13:56:39 2023) by ROOT version 6.22/00
   TCanvas *pic = new TCanvas("pic", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic->Range(-2,-2.768332,14.66667,1.61442);
   pic->SetFillColor(0);
   pic->SetBorderMode(0);
   pic->SetBorderSize(2);
   pic->SetLogy();
   pic->SetTickx(1);
   pic->SetTicky(1);
   pic->SetLeftMargin(0.18);
   pic->SetTopMargin(0.08);
   pic->SetBottomMargin(0.16);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   
   TH1F *stat0__1 = new TH1F("stat0__1","",12,1,13);
   stat0__1->SetBinContent(1,9.277885);
   stat0__1->SetBinContent(2,6.553143);
   stat0__1->SetBinContent(3,3.263533);
   stat0__1->SetBinContent(4,1.556221);
   stat0__1->SetBinContent(5,0.7117324);
   stat0__1->SetBinContent(6,0.3336664);
   stat0__1->SetBinContent(7,0.1878076);
   stat0__1->SetBinContent(8,0.1174666);
   stat0__1->SetBinContent(9,0.0621429);
   stat0__1->SetBinContent(10,0.04115107);
   stat0__1->SetBinContent(11,0.02466492);
   stat0__1->SetBinContent(12,0.0188954);
   stat0__1->SetBinError(1,0.4104874);
   stat0__1->SetBinError(2,0.1284549);
   stat0__1->SetBinError(3,0.03200312);
   stat0__1->SetBinError(4,0.03743692);
   stat0__1->SetBinError(5,0.02114355);
   stat0__1->SetBinError(6,0.01410602);
   stat0__1->SetBinError(7,0.00484055);
   stat0__1->SetBinError(8,0.003688477);
   stat0__1->SetBinError(9,0.003276994);
   stat0__1->SetBinError(10,0.002196859);
   stat0__1->SetBinError(11,0.001122197);
   stat0__1->SetBinError(12,0.001758253);
   stat0__1->SetEntries(12);
   stat0__1->SetStats(0);
   stat0__1->SetLineWidth(2);
   stat0__1->SetMarkerStyle(20);
   stat0__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__1->GetXaxis()->SetNdivisions(505);
   stat0__1->GetXaxis()->SetLabelFont(132);
   stat0__1->GetXaxis()->SetLabelOffset(0.01);
   stat0__1->GetXaxis()->SetLabelSize(0.06);
   stat0__1->GetXaxis()->SetTitleSize(0.06);
   stat0__1->GetXaxis()->SetTitleOffset(0.95);
   stat0__1->GetXaxis()->SetTitleFont(132);
   stat0__1->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   stat0__1->GetYaxis()->SetNdivisions(504);
   stat0__1->GetYaxis()->SetLabelFont(132);
   stat0__1->GetYaxis()->SetLabelOffset(0.015);
   stat0__1->GetYaxis()->SetLabelSize(0.06);
   stat0__1->GetYaxis()->SetTitleSize(0.06);
   stat0__1->GetYaxis()->SetTitleOffset(1.4);
   stat0__1->GetYaxis()->SetTitleFont(132);
   stat0__1->GetZaxis()->SetLabelFont(132);
   stat0__1->GetZaxis()->SetLabelSize(0.06);
   stat0__1->GetZaxis()->SetTitleSize(0.072);
   stat0__1->GetZaxis()->SetTitleOffset(1.2);
   stat0__1->GetZaxis()->SetTitleFont(132);
   stat0__1->Draw("e");
   
   Double_t Graph0_fx1001[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1001[12] = {
   9.277885,
   6.553143,
   3.263533,
   1.556221,
   0.7117324,
   0.3336664,
   0.1878076,
   0.1174666,
   0.0621429,
   0.04115107,
   0.02466492,
   0.0188954};
   Double_t Graph0_fex1001[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph0_fey1001[12] = {
   1.987262,
   0.9355303,
   0.4320062,
   0.1970873,
   0.09160371,
   0.04472732,
   0.02172294,
   0.01305934,
   0.008842436,
   0.006229293,
   0.003486875,
   0.002894579};
   TGraphErrors *gre = new TGraphErrors(12,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,0.28,13.72);
   Graph_Graph01001->SetMinimum(0.01440074);
   Graph_Graph01001->SetMaximum(12.39006);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("e2,");
   
   Double_t Graph1_fx1002[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1002[12] = {
   9.980571,
   6.008506,
   2.965363,
   1.399095,
   0.6541476,
   0.3035006,
   0.1665582,
   0.09487659,
   0.05198144,
   0.03675664,
   0.02176462,
   0.01221673};
   Double_t Graph1_fex1002[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph1_fey1002[12] = {
   1.355808,
   0.7655568,
   0.3587864,
   0.1665237,
   0.08124678,
   0.03637438,
   0.01940966,
   0.01356877,
   0.006716934,
   0.005496017,
   0.003088186,
   0.001904992};
   gre = new TGraphErrors(12,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","Graph",100,0.28,13.72);
   Graph_Graph11002->SetMinimum(0.009280564);
   Graph_Graph11002->SetMaximum(12.46899);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);
   Graph_Graph11002->SetLineWidth(2);
   Graph_Graph11002->SetMarkerStyle(20);
   Graph_Graph11002->GetXaxis()->SetNdivisions(505);
   Graph_Graph11002->GetXaxis()->SetLabelFont(132);
   Graph_Graph11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetXaxis()->SetTitleFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11002->GetYaxis()->SetTitleFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw("e2,");
   
   Double_t Graph2_fx1003[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph2_fy1003[12] = {
   8.239758,
   5.354753,
   2.449028,
   1.063272,
   0.5044127,
   0.2140815,
   0.1259739,
   0.05916261,
   0.03516715,
   0.02108907,
   0.01141563,
   0.007683934};
   Double_t Graph2_fex1003[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph2_fey1003[12] = {
   1.139196,
   0.6379591,
   0.2917591,
   0.1240212,
   0.05739418,
   0.02656454,
   0.01556704,
   0.007215744,
   0.004968492,
   0.003382024,
   0.001827545,
   0.001374381};
   gre = new TGraphErrors(12,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21003 = new TH1F("Graph_Graph21003","Graph",100,0.28,13.72);
   Graph_Graph21003->SetMinimum(0.005678598);
   Graph_Graph21003->SetMaximum(10.31622);
   Graph_Graph21003->SetDirectory(0);
   Graph_Graph21003->SetStats(0);
   Graph_Graph21003->SetLineWidth(2);
   Graph_Graph21003->SetMarkerStyle(20);
   Graph_Graph21003->GetXaxis()->SetNdivisions(505);
   Graph_Graph21003->GetXaxis()->SetLabelFont(132);
   Graph_Graph21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21003->GetXaxis()->SetTitleFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21003->GetYaxis()->SetTitleFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21003);
   
   gre->Draw("e2,");
   
   Double_t Graph3_fx1004[10] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5};
   Double_t Graph3_fy1004[10] = {
   8.060614,
   4.031116,
   1.754136,
   0.7327274,
   0.3301296,
   0.1372766,
   0.0709966,
   0.03465559,
   0.01661887,
   0.007753947};
   Double_t Graph3_fex1004[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph3_fey1004[10] = {
   1.371288,
   0.4661263,
   0.2098981,
   0.07976833,
   0.0443876,
   0.01780138,
   0.009891835,
   0.00574781,
   0.003539828,
   0.002075227};
   gre = new TGraphErrors(10,Graph3_fx1004,Graph3_fy1004,Graph3_fex1004,Graph3_fey1004);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31004 = new TH1F("Graph_Graph31004","Graph",100,0.48,11.52);
   Graph_Graph31004->SetMinimum(0.005110848);
   Graph_Graph31004->SetMaximum(10.37452);
   Graph_Graph31004->SetDirectory(0);
   Graph_Graph31004->SetStats(0);
   Graph_Graph31004->SetLineWidth(2);
   Graph_Graph31004->SetMarkerStyle(20);
   Graph_Graph31004->GetXaxis()->SetNdivisions(505);
   Graph_Graph31004->GetXaxis()->SetLabelFont(132);
   Graph_Graph31004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31004->GetXaxis()->SetTitleFont(132);
   Graph_Graph31004->GetYaxis()->SetLabelFont(132);
   Graph_Graph31004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph31004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph31004->GetYaxis()->SetTitleFont(132);
   Graph_Graph31004->GetZaxis()->SetLabelFont(132);
   Graph_Graph31004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31004);
   
   gre->Draw("e2,");
   
   Double_t Graph4_fx1005[6] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5};
   Double_t Graph4_fy1005[6] = {
   4.832384,
   2.378718,
   1.026835,
   0.3545599,
   0.1633204,
   0.05851632};
   Double_t Graph4_fex1005[6] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph4_fey1005[6] = {
   1.160998,
   0.3233048,
   0.1422861,
   0.05295733,
   0.02883858,
   0.01326005};
   gre = new TGraphErrors(6,Graph4_fx1005,Graph4_fy1005,Graph4_fex1005,Graph4_fey1005);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(6);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph41005 = new TH1F("Graph_Graph41005","Graph",100,0.88,7.12);
   Graph_Graph41005->SetMinimum(0.04073064);
   Graph_Graph41005->SetMaximum(6.588194);
   Graph_Graph41005->SetDirectory(0);
   Graph_Graph41005->SetStats(0);
   Graph_Graph41005->SetLineWidth(2);
   Graph_Graph41005->SetMarkerStyle(20);
   Graph_Graph41005->GetXaxis()->SetNdivisions(505);
   Graph_Graph41005->GetXaxis()->SetLabelFont(132);
   Graph_Graph41005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph41005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph41005->GetXaxis()->SetTitleFont(132);
   Graph_Graph41005->GetYaxis()->SetLabelFont(132);
   Graph_Graph41005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph41005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph41005->GetYaxis()->SetTitleFont(132);
   Graph_Graph41005->GetZaxis()->SetLabelFont(132);
   Graph_Graph41005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph41005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph41005);
   
   gre->Draw("e2,");
   
   TH1F *stat0__2 = new TH1F("stat0__2","",12,1,13);
   stat0__2->SetBinContent(1,9.277885);
   stat0__2->SetBinContent(2,6.553143);
   stat0__2->SetBinContent(3,3.263533);
   stat0__2->SetBinContent(4,1.556221);
   stat0__2->SetBinContent(5,0.7117324);
   stat0__2->SetBinContent(6,0.3336664);
   stat0__2->SetBinContent(7,0.1878076);
   stat0__2->SetBinContent(8,0.1174666);
   stat0__2->SetBinContent(9,0.0621429);
   stat0__2->SetBinContent(10,0.04115107);
   stat0__2->SetBinContent(11,0.02466492);
   stat0__2->SetBinContent(12,0.0188954);
   stat0__2->SetBinError(1,0.4104874);
   stat0__2->SetBinError(2,0.1284549);
   stat0__2->SetBinError(3,0.03200312);
   stat0__2->SetBinError(4,0.03743692);
   stat0__2->SetBinError(5,0.02114355);
   stat0__2->SetBinError(6,0.01410602);
   stat0__2->SetBinError(7,0.00484055);
   stat0__2->SetBinError(8,0.003688477);
   stat0__2->SetBinError(9,0.003276994);
   stat0__2->SetBinError(10,0.002196859);
   stat0__2->SetBinError(11,0.001122197);
   stat0__2->SetBinError(12,0.001758253);
   stat0__2->SetEntries(12);
   stat0__2->SetStats(0);
   stat0__2->SetLineWidth(2);
   stat0__2->SetMarkerStyle(20);
   stat0__2->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__2->GetXaxis()->SetNdivisions(505);
   stat0__2->GetXaxis()->SetLabelFont(132);
   stat0__2->GetXaxis()->SetLabelOffset(0.01);
   stat0__2->GetXaxis()->SetLabelSize(0.06);
   stat0__2->GetXaxis()->SetTitleSize(0.06);
   stat0__2->GetXaxis()->SetTitleOffset(0.95);
   stat0__2->GetXaxis()->SetTitleFont(132);
   stat0__2->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   stat0__2->GetYaxis()->SetNdivisions(504);
   stat0__2->GetYaxis()->SetLabelFont(132);
   stat0__2->GetYaxis()->SetLabelOffset(0.015);
   stat0__2->GetYaxis()->SetLabelSize(0.06);
   stat0__2->GetYaxis()->SetTitleSize(0.06);
   stat0__2->GetYaxis()->SetTitleOffset(1.4);
   stat0__2->GetYaxis()->SetTitleFont(132);
   stat0__2->GetZaxis()->SetLabelFont(132);
   stat0__2->GetZaxis()->SetLabelSize(0.06);
   stat0__2->GetZaxis()->SetTitleSize(0.072);
   stat0__2->GetZaxis()->SetTitleOffset(1.2);
   stat0__2->GetZaxis()->SetTitleFont(132);
   stat0__2->Draw("same,e");
   
   TH1F *stat1__3 = new TH1F("stat1__3","",12,1,13);
   stat1__3->SetBinContent(1,9.980571);
   stat1__3->SetBinContent(2,6.008506);
   stat1__3->SetBinContent(3,2.965363);
   stat1__3->SetBinContent(4,1.399095);
   stat1__3->SetBinContent(5,0.6541476);
   stat1__3->SetBinContent(6,0.3035006);
   stat1__3->SetBinContent(7,0.1665582);
   stat1__3->SetBinContent(8,0.09487659);
   stat1__3->SetBinContent(9,0.05198144);
   stat1__3->SetBinContent(10,0.03675664);
   stat1__3->SetBinContent(11,0.02176462);
   stat1__3->SetBinContent(12,0.01221673);
   stat1__3->SetBinError(1,0.3609471);
   stat1__3->SetBinError(2,0.1350824);
   stat1__3->SetBinError(3,0.07061275);
   stat1__3->SetBinError(4,0.01534028);
   stat1__3->SetBinError(5,0.007965337);
   stat1__3->SetBinError(6,0.003886662);
   stat1__3->SetBinError(7,0.004241889);
   stat1__3->SetBinError(8,0.0023072);
   stat1__3->SetBinError(9,0.002072847);
   stat1__3->SetBinError(10,0.001353259);
   stat1__3->SetBinError(11,0.001042633);
   stat1__3->SetBinError(12,0.0009546711);
   stat1__3->SetEntries(12);
   stat1__3->SetStats(0);
   stat1__3->SetLineColor(2);
   stat1__3->SetLineWidth(2);
   stat1__3->SetMarkerColor(2);
   stat1__3->SetMarkerStyle(21);
   stat1__3->GetXaxis()->SetNdivisions(505);
   stat1__3->GetXaxis()->SetLabelFont(132);
   stat1__3->GetXaxis()->SetLabelOffset(0.01);
   stat1__3->GetXaxis()->SetLabelSize(0.06);
   stat1__3->GetXaxis()->SetTitleSize(0.072);
   stat1__3->GetXaxis()->SetTitleOffset(0.95);
   stat1__3->GetXaxis()->SetTitleFont(132);
   stat1__3->GetYaxis()->SetLabelFont(132);
   stat1__3->GetYaxis()->SetLabelOffset(0.015);
   stat1__3->GetYaxis()->SetLabelSize(0.06);
   stat1__3->GetYaxis()->SetTitleSize(0.072);
   stat1__3->GetYaxis()->SetTitleOffset(1.1);
   stat1__3->GetYaxis()->SetTitleFont(132);
   stat1__3->GetZaxis()->SetLabelFont(132);
   stat1__3->GetZaxis()->SetLabelSize(0.06);
   stat1__3->GetZaxis()->SetTitleSize(0.072);
   stat1__3->GetZaxis()->SetTitleOffset(1.2);
   stat1__3->GetZaxis()->SetTitleFont(132);
   stat1__3->Draw("same,e");
   
   TH1F *stat2__4 = new TH1F("stat2__4","",12,1,13);
   stat2__4->SetBinContent(1,8.239758);
   stat2__4->SetBinContent(2,5.354753);
   stat2__4->SetBinContent(3,2.449028);
   stat2__4->SetBinContent(4,1.063272);
   stat2__4->SetBinContent(5,0.5044127);
   stat2__4->SetBinContent(6,0.2140815);
   stat2__4->SetBinContent(7,0.1259739);
   stat2__4->SetBinContent(8,0.05916261);
   stat2__4->SetBinContent(9,0.03516715);
   stat2__4->SetBinContent(10,0.02108907);
   stat2__4->SetBinContent(11,0.01141563);
   stat2__4->SetBinContent(12,0.007683934);
   stat2__4->SetBinError(1,0.3343734);
   stat2__4->SetBinError(2,0.05447565);
   stat2__4->SetBinError(3,0.04304671);
   stat2__4->SetBinError(4,0.02248835);
   stat2__4->SetBinError(5,0.006530235);
   stat2__4->SetBinError(6,0.004696221);
   stat2__4->SetBinError(7,0.00286424);
   stat2__4->SetBinError(8,0.00528715);
   stat2__4->SetBinError(9,0.001369963);
   stat2__4->SetBinError(10,0.001158623);
   stat2__4->SetBinError(11,0.0009557967);
   stat2__4->SetBinError(12,0.0008824576);
   stat2__4->SetEntries(12);
   stat2__4->SetStats(0);
   stat2__4->SetLineColor(3);
   stat2__4->SetLineWidth(2);
   stat2__4->SetMarkerColor(3);
   stat2__4->SetMarkerStyle(22);
   stat2__4->GetXaxis()->SetNdivisions(505);
   stat2__4->GetXaxis()->SetLabelFont(132);
   stat2__4->GetXaxis()->SetLabelOffset(0.01);
   stat2__4->GetXaxis()->SetLabelSize(0.06);
   stat2__4->GetXaxis()->SetTitleSize(0.072);
   stat2__4->GetXaxis()->SetTitleOffset(0.95);
   stat2__4->GetXaxis()->SetTitleFont(132);
   stat2__4->GetYaxis()->SetLabelFont(132);
   stat2__4->GetYaxis()->SetLabelOffset(0.015);
   stat2__4->GetYaxis()->SetLabelSize(0.06);
   stat2__4->GetYaxis()->SetTitleSize(0.072);
   stat2__4->GetYaxis()->SetTitleOffset(1.1);
   stat2__4->GetYaxis()->SetTitleFont(132);
   stat2__4->GetZaxis()->SetLabelFont(132);
   stat2__4->GetZaxis()->SetLabelSize(0.06);
   stat2__4->GetZaxis()->SetTitleSize(0.072);
   stat2__4->GetZaxis()->SetTitleOffset(1.2);
   stat2__4->GetZaxis()->SetTitleFont(132);
   stat2__4->Draw("same,e");
   
   TH1F *stat3__5 = new TH1F("stat3__5","",12,1,13);
   stat3__5->SetBinContent(1,8.060614);
   stat3__5->SetBinContent(2,4.031116);
   stat3__5->SetBinContent(3,1.754136);
   stat3__5->SetBinContent(4,0.7327274);
   stat3__5->SetBinContent(5,0.3301296);
   stat3__5->SetBinContent(6,0.1372766);
   stat3__5->SetBinContent(7,0.0709966);
   stat3__5->SetBinContent(8,0.03465559);
   stat3__5->SetBinContent(9,0.01661887);
   stat3__5->SetBinContent(10,0.007753947);
   stat3__5->SetBinError(1,0.3214682);
   stat3__5->SetBinError(2,0.06539867);
   stat3__5->SetBinError(3,0.02436795);
   stat3__5->SetBinError(4,0.008595541);
   stat3__5->SetBinError(5,0.009954677);
   stat3__5->SetBinError(6,0.004492197);
   stat3__5->SetBinError(7,0.003146545);
   stat3__5->SetBinError(8,0.002205321);
   stat3__5->SetBinError(9,0.001798291);
   stat3__5->SetBinError(10,0.001570539);
   stat3__5->SetBinError(11,-nan);
   stat3__5->SetBinError(12,-nan);
   stat3__5->SetEntries(12);
   stat3__5->SetStats(0);
   stat3__5->SetLineColor(4);
   stat3__5->SetLineWidth(2);
   stat3__5->SetMarkerColor(4);
   stat3__5->SetMarkerStyle(23);
   stat3__5->GetXaxis()->SetNdivisions(505);
   stat3__5->GetXaxis()->SetLabelFont(132);
   stat3__5->GetXaxis()->SetLabelOffset(0.01);
   stat3__5->GetXaxis()->SetLabelSize(0.06);
   stat3__5->GetXaxis()->SetTitleSize(0.072);
   stat3__5->GetXaxis()->SetTitleOffset(0.95);
   stat3__5->GetXaxis()->SetTitleFont(132);
   stat3__5->GetYaxis()->SetLabelFont(132);
   stat3__5->GetYaxis()->SetLabelOffset(0.015);
   stat3__5->GetYaxis()->SetLabelSize(0.06);
   stat3__5->GetYaxis()->SetTitleSize(0.072);
   stat3__5->GetYaxis()->SetTitleOffset(1.1);
   stat3__5->GetYaxis()->SetTitleFont(132);
   stat3__5->GetZaxis()->SetLabelFont(132);
   stat3__5->GetZaxis()->SetLabelSize(0.06);
   stat3__5->GetZaxis()->SetTitleSize(0.072);
   stat3__5->GetZaxis()->SetTitleOffset(1.2);
   stat3__5->GetZaxis()->SetTitleFont(132);
   stat3__5->Draw("same,e");
   
   TH1F *stat4__6 = new TH1F("stat4__6","",12,1,13);
   stat4__6->SetBinContent(1,4.832384);
   stat4__6->SetBinContent(2,2.378718);
   stat4__6->SetBinContent(3,1.026835);
   stat4__6->SetBinContent(4,0.3545599);
   stat4__6->SetBinContent(5,0.1633204);
   stat4__6->SetBinContent(6,0.05851632);
   stat4__6->SetBinError(1,0.4408419);
   stat4__6->SetBinError(2,0.1200093);
   stat4__6->SetBinError(3,0.03939889);
   stat4__6->SetBinError(4,0.01570836);
   stat4__6->SetBinError(5,0.0111587);
   stat4__6->SetBinError(6,0.008176977);
   stat4__6->SetBinError(7,-nan);
   stat4__6->SetBinError(8,-nan);
   stat4__6->SetBinError(9,-nan);
   stat4__6->SetBinError(10,-nan);
   stat4__6->SetBinError(11,-nan);
   stat4__6->SetBinError(12,-nan);
   stat4__6->SetEntries(12);
   stat4__6->SetStats(0);
   stat4__6->SetLineColor(6);
   stat4__6->SetLineWidth(2);
   stat4__6->SetMarkerColor(6);
   stat4__6->SetMarkerStyle(24);
   stat4__6->GetXaxis()->SetNdivisions(505);
   stat4__6->GetXaxis()->SetLabelFont(132);
   stat4__6->GetXaxis()->SetLabelOffset(0.01);
   stat4__6->GetXaxis()->SetLabelSize(0.06);
   stat4__6->GetXaxis()->SetTitleSize(0.072);
   stat4__6->GetXaxis()->SetTitleOffset(0.95);
   stat4__6->GetXaxis()->SetTitleFont(132);
   stat4__6->GetYaxis()->SetLabelFont(132);
   stat4__6->GetYaxis()->SetLabelOffset(0.015);
   stat4__6->GetYaxis()->SetLabelSize(0.06);
   stat4__6->GetYaxis()->SetTitleSize(0.072);
   stat4__6->GetYaxis()->SetTitleOffset(1.1);
   stat4__6->GetYaxis()->SetTitleFont(132);
   stat4__6->GetZaxis()->SetLabelFont(132);
   stat4__6->GetZaxis()->SetLabelSize(0.06);
   stat4__6->GetZaxis()->SetTitleSize(0.072);
   stat4__6->GetZaxis()->SetTitleOffset(1.2);
   stat4__6->GetZaxis()->SetTitleFont(132);
   stat4__6->Draw("same,e");
   
   TLegend *leg = new TLegend(0.58,0.58,0.88,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("stat4","#color[6]{-5.0 < #it{y}* < -4.5}","LP");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat3","#color[4]{-4.5 < #it{y}* < -4.0}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat2","#color[3]{-4.0 < #it{y}* < -3.5}","LP");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat1","#color[2]{-3.5 < #it{y}* < -3.0}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat0","#color[1]{-3.0 < #it{y}* < -2.5}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"Pb#it{p} backward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.22,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pic->Modified();
   pic->cd();
   pic->SetSelected(pic);
}


==> figs/Xsec_FWD_Dp.C <==
void XsectionPA()
{
//=========Macro generated from canvas: pic/
//=========  (Fri Nov 10 14:07:50 2023) by ROOT version 6.22/00
   TCanvas *pic = new TCanvas("pic", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic->Range(-2.25,-3.839468,15.80556,2.50778);
   pic->SetFillColor(0);
   pic->SetBorderMode(0);
   pic->SetBorderSize(2);
   pic->SetLogy();
   pic->SetTickx(1);
   pic->SetTicky(1);
   pic->SetLeftMargin(0.18);
   pic->SetTopMargin(0.08);
   pic->SetBottomMargin(0.16);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   
   TH1F *s0__1 = new TH1F("s0__1","",13,1,14);
   s0__1->SetBinContent(1,18.27579);
   s0__1->SetBinContent(2,12.21527);
   s0__1->SetBinContent(3,6.28588);
   s0__1->SetBinContent(4,3.168307);
   s0__1->SetBinContent(5,1.663599);
   s0__1->SetBinContent(6,0.8759771);
   s0__1->SetBinContent(7,0.491095);
   s0__1->SetBinContent(8,0.308401);
   s0__1->SetBinContent(9,0.1839546);
   s0__1->SetBinContent(10,0.1219279);
   s0__1->SetBinContent(11,0.09035787);
   s0__1->SetBinContent(12,0.05736079);
   s0__1->SetBinContent(13,0.03674001);
   s0__1->SetBinError(1,0.3049974);
   s0__1->SetBinError(2,0.05916273);
   s0__1->SetBinError(3,0.02489237);
   s0__1->SetBinError(4,0.01355693);
   s0__1->SetBinError(5,0.00825548);
   s0__1->SetBinError(6,0.01820383);
   s0__1->SetBinError(7,0.004519103);
   s0__1->SetBinError(8,0.0002245486);
   s0__1->SetBinError(9,2.061171e-07);
   s0__1->SetBinError(10,0.001926495);
   s0__1->SetBinError(11,0.001172512);
   s0__1->SetBinError(12,0.0008814752);
   s0__1->SetBinError(13,0.001194402);
   s0__1->SetMinimum(0.0015);
   s0__1->SetMaximum(100);
   s0__1->SetEntries(13);
   s0__1->SetStats(0);
   s0__1->SetLineWidth(2);
   s0__1->SetMarkerStyle(20);
   s0__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   s0__1->GetXaxis()->SetNdivisions(505);
   s0__1->GetXaxis()->SetLabelFont(132);
   s0__1->GetXaxis()->SetLabelOffset(0.01);
   s0__1->GetXaxis()->SetLabelSize(0.06);
   s0__1->GetXaxis()->SetTitleSize(0.06);
   s0__1->GetXaxis()->SetTitleOffset(0.95);
   s0__1->GetXaxis()->SetTitleFont(132);
   s0__1->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   s0__1->GetYaxis()->SetNdivisions(504);
   s0__1->GetYaxis()->SetLabelFont(132);
   s0__1->GetYaxis()->SetLabelOffset(0.015);
   s0__1->GetYaxis()->SetLabelSize(0.06);
   s0__1->GetYaxis()->SetTitleSize(0.06);
   s0__1->GetYaxis()->SetTitleOffset(1.4);
   s0__1->GetYaxis()->SetTitleFont(132);
   s0__1->GetZaxis()->SetLabelFont(132);
   s0__1->GetZaxis()->SetLabelSize(0.06);
   s0__1->GetZaxis()->SetTitleSize(0.072);
   s0__1->GetZaxis()->SetTitleOffset(1.2);
   s0__1->GetZaxis()->SetTitleFont(132);
   s0__1->Draw("e");
   
   Double_t graph_fwd0_fx1001[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_fwd0_fy1001[13] = {
   18.27579,
   12.21527,
   6.28588,
   3.168307,
   1.663599,
   0.8759771,
   0.491095,
   0.308401,
   0.1839546,
   0.1219279,
   0.09035787,
   0.05736079,
   0.03674001};
   Double_t graph_fwd0_fex1001[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_fwd0_fey1001[13] = {
   1.724469,
   0.9581083,
   0.4482126,
   0.2100877,
   0.1076989,
   0.05544236,
   0.03131891,
   0.02186728,
   0.01262283,
   0.008040133,
   0.006621011,
   0.004481496,
   0.00384967};
   TGraphErrors *gre = new TGraphErrors(13,graph_fwd0_fx1001,graph_fwd0_fy1001,graph_fwd0_fex1001,graph_fwd0_fey1001);
   gre->SetName("graph_fwd0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_fwd01001 = new TH1F("Graph_graph_fwd01001","Graph",100,0.18,14.82);
   Graph_graph_fwd01001->SetMinimum(0.0296013);
   Graph_graph_fwd01001->SetMaximum(21.99699);
   Graph_graph_fwd01001->SetDirectory(0);
   Graph_graph_fwd01001->SetStats(0);
   Graph_graph_fwd01001->SetLineWidth(2);
   Graph_graph_fwd01001->SetMarkerStyle(20);
   Graph_graph_fwd01001->GetXaxis()->SetNdivisions(505);
   Graph_graph_fwd01001->GetXaxis()->SetLabelFont(132);
   Graph_graph_fwd01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_fwd01001->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_fwd01001->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_fwd01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_fwd01001->GetXaxis()->SetTitleFont(132);
   Graph_graph_fwd01001->GetYaxis()->SetLabelFont(132);
   Graph_graph_fwd01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_fwd01001->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_fwd01001->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_fwd01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_fwd01001->GetYaxis()->SetTitleFont(132);
   Graph_graph_fwd01001->GetZaxis()->SetLabelFont(132);
   Graph_graph_fwd01001->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_fwd01001->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_fwd01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_fwd01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_fwd01001);
   
   gre->Draw("e2,");
   
   TH1F *s1__2 = new TH1F("s1__2","",13,1,14);
   s1__2->SetBinContent(1,18.38952);
   s1__2->SetBinContent(2,12.01968);
   s1__2->SetBinContent(3,6.172281);
   s1__2->SetBinContent(4,3.019847);
   s1__2->SetBinContent(5,1.542768);
   s1__2->SetBinContent(6,0.8404874);
   s1__2->SetBinContent(7,0.4818396);
   s1__2->SetBinContent(8,0.2802846);
   s1__2->SetBinContent(9,0.1761466);
   s1__2->SetBinContent(10,0.1095974);
   s1__2->SetBinContent(11,0.07019449);
   s1__2->SetBinContent(12,0.04657307);
   s1__2->SetBinContent(13,0.03152522);
   s1__2->SetBinError(1,0.09470421);
   s1__2->SetBinError(2,0.02436348);
   s1__2->SetBinError(3,0.013528);
   s1__2->SetBinError(4,0.004565504);
   s1__2->SetBinError(5,0.004873349);
   s1__2->SetBinError(6,0.004341652);
   s1__2->SetBinError(7,0.003025677);
   s1__2->SetBinError(8,0.00185776);
   s1__2->SetBinError(9,0.001454772);
   s1__2->SetBinError(10,0.002023396);
   s1__2->SetBinError(11,0.001011731);
   s1__2->SetBinError(12,0.0007705747);
   s1__2->SetBinError(13,0.000638604);
   s1__2->SetEntries(13);
   s1__2->SetStats(0);
   s1__2->SetLineColor(2);
   s1__2->SetLineWidth(2);
   s1__2->SetMarkerColor(2);
   s1__2->SetMarkerStyle(21);
   s1__2->GetXaxis()->SetNdivisions(505);
   s1__2->GetXaxis()->SetLabelFont(132);
   s1__2->GetXaxis()->SetLabelOffset(0.01);
   s1__2->GetXaxis()->SetLabelSize(0.06);
   s1__2->GetXaxis()->SetTitleSize(0.072);
   s1__2->GetXaxis()->SetTitleOffset(0.95);
   s1__2->GetXaxis()->SetTitleFont(132);
   s1__2->GetYaxis()->SetLabelFont(132);
   s1__2->GetYaxis()->SetLabelOffset(0.015);
   s1__2->GetYaxis()->SetLabelSize(0.06);
   s1__2->GetYaxis()->SetTitleSize(0.072);
   s1__2->GetYaxis()->SetTitleOffset(1.1);
   s1__2->GetYaxis()->SetTitleFont(132);
   s1__2->GetZaxis()->SetLabelFont(132);
   s1__2->GetZaxis()->SetLabelSize(0.06);
   s1__2->GetZaxis()->SetTitleSize(0.072);
   s1__2->GetZaxis()->SetTitleOffset(1.2);
   s1__2->GetZaxis()->SetTitleFont(132);
   s1__2->Draw("same,e");
   
   Double_t graph_fwd1_fx1002[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_fwd1_fy1002[13] = {
   18.38952,
   12.01968,
   6.172281,
   3.019847,
   1.542768,
   0.8404874,
   0.4818396,
   0.2802846,
   0.1761466,
   0.1095974,
   0.07019449,
   0.04657307,
   0.03152523};
   Double_t graph_fwd1_fex1002[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_fwd1_fey1002[13] = {
   1.333637,
   0.7845475,
   0.3846844,
   0.2231073,
   0.09383491,
   0.06089979,
   0.03058411,
   0.0178356,
   0.01193935,
   0.007341826,
   0.005615897,
   0.003415539,
   0.002541162};
   gre = new TGraphErrors(13,graph_fwd1_fx1002,graph_fwd1_fy1002,graph_fwd1_fex1002,graph_fwd1_fey1002);
   gre->SetName("graph_fwd1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_fwd11002 = new TH1F("Graph_graph_fwd11002","Graph",100,0.18,14.82);
   Graph_graph_fwd11002->SetMinimum(0.02608566);
   Graph_graph_fwd11002->SetMaximum(21.69258);
   Graph_graph_fwd11002->SetDirectory(0);
   Graph_graph_fwd11002->SetStats(0);
   Graph_graph_fwd11002->SetLineWidth(2);
   Graph_graph_fwd11002->SetMarkerStyle(20);
   Graph_graph_fwd11002->GetXaxis()->SetNdivisions(505);
   Graph_graph_fwd11002->GetXaxis()->SetLabelFont(132);
   Graph_graph_fwd11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_fwd11002->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_fwd11002->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_fwd11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_fwd11002->GetXaxis()->SetTitleFont(132);
   Graph_graph_fwd11002->GetYaxis()->SetLabelFont(132);
   Graph_graph_fwd11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_fwd11002->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_fwd11002->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_fwd11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_fwd11002->GetYaxis()->SetTitleFont(132);
   Graph_graph_fwd11002->GetZaxis()->SetLabelFont(132);
   Graph_graph_fwd11002->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_fwd11002->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_fwd11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_fwd11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_fwd11002);
   
   gre->Draw("e2,");
   
   TH1F *s2__3 = new TH1F("s2__3","",13,1,14);
   s2__3->SetBinContent(1,17.36893);
   s2__3->SetBinContent(2,11.0182);
   s2__3->SetBinContent(3,5.409835);
   s2__3->SetBinContent(4,2.708104);
   s2__3->SetBinContent(5,1.350388);
   s2__3->SetBinContent(6,0.7295935);
   s2__3->SetBinContent(7,0.4049471);
   s2__3->SetBinContent(8,0.2399663);
   s2__3->SetBinContent(9,0.1414336);
   s2__3->SetBinContent(10,0.09094396);
   s2__3->SetBinContent(11,0.06057648);
   s2__3->SetBinContent(12,0.03858635);
   s2__3->SetBinContent(13,0.02857792);
   s2__3->SetBinError(1,0.02039464);
   s2__3->SetBinError(2,0.08251124);
   s2__3->SetBinError(3,0.01028059);
   s2__3->SetBinError(4,0.008793903);
   s2__3->SetBinError(5,0.005016454);
   s2__3->SetBinError(6,0.004310612);
   s2__3->SetBinError(7,0.002293188);
   s2__3->SetBinError(8,0.001798298);
   s2__3->SetBinError(9,0.001612231);
   s2__3->SetBinError(10,0.001214148);
   s2__3->SetBinError(11,0.0009774303);
   s2__3->SetBinError(12,0.001403721);
   s2__3->SetBinError(13,0.0007773482);
   s2__3->SetEntries(13);
   s2__3->SetStats(0);
   s2__3->SetLineColor(3);
   s2__3->SetLineWidth(2);
   s2__3->SetMarkerColor(3);
   s2__3->SetMarkerStyle(22);
   s2__3->GetXaxis()->SetNdivisions(505);
   s2__3->GetXaxis()->SetLabelFont(132);
   s2__3->GetXaxis()->SetLabelOffset(0.01);
   s2__3->GetXaxis()->SetLabelSize(0.06);
   s2__3->GetXaxis()->SetTitleSize(0.072);
   s2__3->GetXaxis()->SetTitleOffset(0.95);
   s2__3->GetXaxis()->SetTitleFont(132);
   s2__3->GetYaxis()->SetLabelFont(132);
   s2__3->GetYaxis()->SetLabelOffset(0.015);
   s2__3->GetYaxis()->SetLabelSize(0.06);
   s2__3->GetYaxis()->SetTitleSize(0.072);
   s2__3->GetYaxis()->SetTitleOffset(1.1);
   s2__3->GetYaxis()->SetTitleFont(132);
   s2__3->GetZaxis()->SetLabelFont(132);
   s2__3->GetZaxis()->SetLabelSize(0.06);
   s2__3->GetZaxis()->SetTitleSize(0.072);
   s2__3->GetZaxis()->SetTitleOffset(1.2);
   s2__3->GetZaxis()->SetTitleFont(132);
   s2__3->Draw("same,e");
   
   Double_t graph_fwd2_fx1003[13] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5};
   Double_t graph_fwd2_fy1003[13] = {
   17.36893,
   11.0182,
   5.409835,
   2.708104,
   1.350388,
   0.7295934,
   0.4049471,
   0.2399663,
   0.1414336,
   0.09094396,
   0.06057648,
   0.03858635,
   0.02857792};
   Double_t graph_fwd2_fex1003[13] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_fwd2_fey1003[13] = {
   1.181069,
   0.7031656,
   0.3227315,
   0.1777107,
   0.09515848,
   0.05008074,
   0.0293067,
   0.01710915,
   0.01049599,
   0.00729263,
   0.005146757,
   0.003533722,
   0.002706766};
   gre = new TGraphErrors(13,graph_fwd2_fx1003,graph_fwd2_fy1003,graph_fwd2_fex1003,graph_fwd2_fey1003);
   gre->SetName("graph_fwd2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_fwd21003 = new TH1F("Graph_graph_fwd21003","Graph",100,0.18,14.82);
   Graph_graph_fwd21003->SetMinimum(0.02328403);
   Graph_graph_fwd21003->SetMaximum(20.40241);
   Graph_graph_fwd21003->SetDirectory(0);
   Graph_graph_fwd21003->SetStats(0);
   Graph_graph_fwd21003->SetLineWidth(2);
   Graph_graph_fwd21003->SetMarkerStyle(20);
   Graph_graph_fwd21003->GetXaxis()->SetNdivisions(505);
   Graph_graph_fwd21003->GetXaxis()->SetLabelFont(132);
   Graph_graph_fwd21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_fwd21003->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_fwd21003->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_fwd21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_fwd21003->GetXaxis()->SetTitleFont(132);
   Graph_graph_fwd21003->GetYaxis()->SetLabelFont(132);
   Graph_graph_fwd21003->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_fwd21003->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_fwd21003->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_fwd21003->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_fwd21003->GetYaxis()->SetTitleFont(132);
   Graph_graph_fwd21003->GetZaxis()->SetLabelFont(132);
   Graph_graph_fwd21003->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_fwd21003->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_fwd21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_fwd21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_fwd21003);
   
   gre->Draw("e2,");
   
   TH1F *s3__4 = new TH1F("s3__4","",13,1,14);
   s3__4->SetBinContent(1,15.32943);
   s3__4->SetBinContent(2,9.20549);
   s3__4->SetBinContent(3,4.552108);
   s3__4->SetBinContent(4,2.159574);
   s3__4->SetBinContent(5,1.062285);
   s3__4->SetBinContent(6,0.5682136);
   s3__4->SetBinContent(7,0.3078951);
   s3__4->SetBinContent(8,0.1767663);
   s3__4->SetBinContent(9,0.1100433);
   s3__4->SetBinContent(10,0.06550306);
   s3__4->SetBinContent(11,0.03949654);
   s3__4->SetBinError(1,0.08009347);
   s3__4->SetBinError(2,0.02614691);
   s3__4->SetBinError(3,0.01030665);
   s3__4->SetBinError(4,0.008102881);
   s3__4->SetBinError(5,0.00457337);
   s3__4->SetBinError(6,0.003975432);
   s3__4->SetBinError(7,0.003113565);
   s3__4->SetBinError(8,0.002539794);
   s3__4->SetBinError(9,0.001882426);
   s3__4->SetBinError(10,0.001934589);
   s3__4->SetBinError(11,0.001914549);
   s3__4->SetEntries(13);
   s3__4->SetStats(0);
   s3__4->SetLineColor(4);
   s3__4->SetLineWidth(2);
   s3__4->SetMarkerColor(4);
   s3__4->SetMarkerStyle(23);
   s3__4->GetXaxis()->SetNdivisions(505);
   s3__4->GetXaxis()->SetLabelFont(132);
   s3__4->GetXaxis()->SetLabelOffset(0.01);
   s3__4->GetXaxis()->SetLabelSize(0.06);
   s3__4->GetXaxis()->SetTitleSize(0.072);
   s3__4->GetXaxis()->SetTitleOffset(0.95);
   s3__4->GetXaxis()->SetTitleFont(132);
   s3__4->GetYaxis()->SetLabelFont(132);
   s3__4->GetYaxis()->SetLabelOffset(0.015);
   s3__4->GetYaxis()->SetLabelSize(0.06);
   s3__4->GetYaxis()->SetTitleSize(0.072);
   s3__4->GetYaxis()->SetTitleOffset(1.1);
   s3__4->GetYaxis()->SetTitleFont(132);
   s3__4->GetZaxis()->SetLabelFont(132);
   s3__4->GetZaxis()->SetLabelSize(0.06);
   s3__4->GetZaxis()->SetTitleSize(0.072);
   s3__4->GetZaxis()->SetTitleOffset(1.2);
   s3__4->GetZaxis()->SetTitleFont(132);
   s3__4->Draw("same,e");
   
   Double_t graph_fwd3_fx1004[11] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5};
   Double_t graph_fwd3_fy1004[11] = {
   15.32943,
   9.20549,
   4.552108,
   2.159574,
   1.062285,
   0.5682136,
   0.3078951,
   0.1767663,
   0.1100433,
   0.06550306,
   0.03949654};
   Double_t graph_fwd3_fex1004[11] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_fwd3_fey1004[11] = {
   0.9879705,
   0.5685773,
   0.3394019,
   0.166126,
   0.08539197,
   0.04900668,
   0.02730872,
   0.01837577,
   0.01246348,
   0.006384718,
   0.004914114};
   gre = new TGraphErrors(11,graph_fwd3_fx1004,graph_fwd3_fy1004,graph_fwd3_fex1004,graph_fwd3_fey1004);
   gre->SetName("graph_fwd3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_fwd31004 = new TH1F("Graph_graph_fwd31004","Graph",100,0.38,12.62);
   Graph_graph_fwd31004->SetMinimum(0.03112419);
   Graph_graph_fwd31004->SetMaximum(17.94568);
   Graph_graph_fwd31004->SetDirectory(0);
   Graph_graph_fwd31004->SetStats(0);
   Graph_graph_fwd31004->SetLineWidth(2);
   Graph_graph_fwd31004->SetMarkerStyle(20);
   Graph_graph_fwd31004->GetXaxis()->SetNdivisions(505);
   Graph_graph_fwd31004->GetXaxis()->SetLabelFont(132);
   Graph_graph_fwd31004->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_fwd31004->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_fwd31004->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_fwd31004->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_fwd31004->GetXaxis()->SetTitleFont(132);
   Graph_graph_fwd31004->GetYaxis()->SetLabelFont(132);
   Graph_graph_fwd31004->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_fwd31004->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_fwd31004->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_fwd31004->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_fwd31004->GetYaxis()->SetTitleFont(132);
   Graph_graph_fwd31004->GetZaxis()->SetLabelFont(132);
   Graph_graph_fwd31004->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_fwd31004->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_fwd31004->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_fwd31004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_fwd31004);
   
   gre->Draw("e2,");
   
   TH1F *s4__5 = new TH1F("s4__5","",13,1,14);
   s4__5->SetBinContent(1,11.03187);
   s4__5->SetBinContent(2,7.066468);
   s4__5->SetBinContent(3,3.497524);
   s4__5->SetBinContent(4,1.56643);
   s4__5->SetBinContent(5,0.7570632);
   s4__5->SetBinContent(6,0.3725844);
   s4__5->SetBinContent(7,0.2002124);
   s4__5->SetBinContent(8,0.112387);
   s4__5->SetBinError(1,0.1081529);
   s4__5->SetBinError(2,0.03463476);
   s4__5->SetBinError(3,0.02029925);
   s4__5->SetBinError(4,0.01358338);
   s4__5->SetBinError(5,0.008807042);
   s4__5->SetBinError(6,0.01482909);
   s4__5->SetBinError(7,0.008188616);
   s4__5->SetBinError(8,0.009825321);
   s4__5->SetEntries(13);
   s4__5->SetStats(0);
   s4__5->SetLineColor(6);
   s4__5->SetLineWidth(2);
   s4__5->SetMarkerColor(6);
   s4__5->SetMarkerStyle(24);
   s4__5->GetXaxis()->SetNdivisions(505);
   s4__5->GetXaxis()->SetLabelFont(132);
   s4__5->GetXaxis()->SetLabelOffset(0.01);
   s4__5->GetXaxis()->SetLabelSize(0.06);
   s4__5->GetXaxis()->SetTitleSize(0.072);
   s4__5->GetXaxis()->SetTitleOffset(0.95);
   s4__5->GetXaxis()->SetTitleFont(132);
   s4__5->GetYaxis()->SetLabelFont(132);
   s4__5->GetYaxis()->SetLabelOffset(0.015);
   s4__5->GetYaxis()->SetLabelSize(0.06);
   s4__5->GetYaxis()->SetTitleSize(0.072);
   s4__5->GetYaxis()->SetTitleOffset(1.1);
   s4__5->GetYaxis()->SetTitleFont(132);
   s4__5->GetZaxis()->SetLabelFont(132);
   s4__5->GetZaxis()->SetLabelSize(0.06);
   s4__5->GetZaxis()->SetTitleSize(0.072);
   s4__5->GetZaxis()->SetTitleOffset(1.2);
   s4__5->GetZaxis()->SetTitleFont(132);
   s4__5->Draw("same,e");
   
   Double_t graph_fwd4_fx1005[8] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5};
   Double_t graph_fwd4_fy1005[8] = {
   11.03187,
   7.066468,
   3.497524,
   1.56643,
   0.7570632,
   0.3725844,
   0.2002124,
   0.112387};
   Double_t graph_fwd4_fex1005[8] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t graph_fwd4_fey1005[8] = {
   0.893131,
   0.7281296,
   0.3145672,
   0.1617635,
   0.07983546,
   0.05444584,
   0.02953153,
   0.01682471};
   gre = new TGraphErrors(8,graph_fwd4_fx1005,graph_fwd4_fy1005,graph_fwd4_fex1005,graph_fwd4_fey1005);
   gre->SetName("graph_fwd4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(6);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_graph_fwd41005 = new TH1F("Graph_graph_fwd41005","Graph",100,0.68,9.32);
   Graph_graph_fwd41005->SetMinimum(0.08600605);
   Graph_graph_fwd41005->SetMaximum(13.10795);
   Graph_graph_fwd41005->SetDirectory(0);
   Graph_graph_fwd41005->SetStats(0);
   Graph_graph_fwd41005->SetLineWidth(2);
   Graph_graph_fwd41005->SetMarkerStyle(20);
   Graph_graph_fwd41005->GetXaxis()->SetNdivisions(505);
   Graph_graph_fwd41005->GetXaxis()->SetLabelFont(132);
   Graph_graph_fwd41005->GetXaxis()->SetLabelOffset(0.01);
   Graph_graph_fwd41005->GetXaxis()->SetLabelSize(0.06);
   Graph_graph_fwd41005->GetXaxis()->SetTitleSize(0.072);
   Graph_graph_fwd41005->GetXaxis()->SetTitleOffset(0.95);
   Graph_graph_fwd41005->GetXaxis()->SetTitleFont(132);
   Graph_graph_fwd41005->GetYaxis()->SetLabelFont(132);
   Graph_graph_fwd41005->GetYaxis()->SetLabelOffset(0.015);
   Graph_graph_fwd41005->GetYaxis()->SetLabelSize(0.06);
   Graph_graph_fwd41005->GetYaxis()->SetTitleSize(0.072);
   Graph_graph_fwd41005->GetYaxis()->SetTitleOffset(1.1);
   Graph_graph_fwd41005->GetYaxis()->SetTitleFont(132);
   Graph_graph_fwd41005->GetZaxis()->SetLabelFont(132);
   Graph_graph_fwd41005->GetZaxis()->SetLabelSize(0.06);
   Graph_graph_fwd41005->GetZaxis()->SetTitleSize(0.072);
   Graph_graph_fwd41005->GetZaxis()->SetTitleOffset(1.2);
   Graph_graph_fwd41005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_graph_fwd41005);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.63,0.62,0.8,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("s0","#color[1]{1.5 < #it{y}* < 2.0}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s1","#color[2]{2.0 < #it{y}* < 2.5}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s2","#color[3]{2.5 < #it{y}* < 3.0}","LP");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s3","#color[4]{3.0 < #it{y}* < 3.5}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("s4","#color[6]{3.5 < #it{y}* < 4.0}","LP");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb forward, #it{D}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.22,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pic->Modified();
   pic->cd();
   pic->SetSelected(pic);
}


==> figs/Xsec_FWD_Ds.C <==
void Xsec_FWD()
{
//=========Macro generated from canvas: pic/
//=========  (Fri Nov 10 14:00:31 2023) by ROOT version 6.22/00
   TCanvas *pic = new TCanvas("pic", "",205,1103,600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic->Range(-2,-2.556757,14.66667,1.470552);
   pic->SetFillColor(0);
   pic->SetBorderMode(0);
   pic->SetBorderSize(2);
   pic->SetLogy();
   pic->SetTickx(1);
   pic->SetTicky(1);
   pic->SetLeftMargin(0.18);
   pic->SetTopMargin(0.08);
   pic->SetBottomMargin(0.16);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   pic->SetFrameLineWidth(2);
   pic->SetFrameBorderMode(0);
   
   TH1F *stat0__1 = new TH1F("stat0__1","",12,1,13);
   stat0__1->SetBinContent(1,7.005523);
   stat0__1->SetBinContent(2,5.652748);
   stat0__1->SetBinContent(3,3.027193);
   stat0__1->SetBinContent(4,1.517913);
   stat0__1->SetBinContent(5,0.7915346);
   stat0__1->SetBinContent(6,0.4290651);
   stat0__1->SetBinContent(7,0.2345545);
   stat0__1->SetBinContent(8,0.151655);
   stat0__1->SetBinContent(9,0.09321135);
   stat0__1->SetBinContent(10,0.06250634);
   stat0__1->SetBinContent(11,0.04076292);
   stat0__1->SetBinContent(12,0.02546583);
   stat0__1->SetBinError(1,0.4215692);
   stat0__1->SetBinError(2,0.1559352);
   stat0__1->SetBinError(3,0.1195228);
   stat0__1->SetBinError(4,0.02899427);
   stat0__1->SetBinError(5,0.02242215);
   stat0__1->SetBinError(6,0.01211153);
   stat0__1->SetBinError(7,0.008226545);
   stat0__1->SetBinError(8,0.01116303);
   stat0__1->SetBinError(9,0.007869803);
   stat0__1->SetBinError(10,0.003048236);
   stat0__1->SetBinError(11,0.002371733);
   stat0__1->SetBinError(12,0.000995342);
   stat0__1->SetEntries(12);
   stat0__1->SetStats(0);
   stat0__1->SetLineWidth(2);
   stat0__1->SetMarkerStyle(20);
   stat0__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__1->GetXaxis()->SetNdivisions(505);
   stat0__1->GetXaxis()->SetLabelFont(132);
   stat0__1->GetXaxis()->SetLabelOffset(0.01);
   stat0__1->GetXaxis()->SetLabelSize(0.06);
   stat0__1->GetXaxis()->SetTitleSize(0.06);
   stat0__1->GetXaxis()->SetTitleOffset(0.95);
   stat0__1->GetXaxis()->SetTitleFont(132);
   stat0__1->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   stat0__1->GetYaxis()->SetNdivisions(504);
   stat0__1->GetYaxis()->SetLabelFont(132);
   stat0__1->GetYaxis()->SetLabelOffset(0.015);
   stat0__1->GetYaxis()->SetLabelSize(0.06);
   stat0__1->GetYaxis()->SetTitleSize(0.06);
   stat0__1->GetYaxis()->SetTitleOffset(1.4);
   stat0__1->GetYaxis()->SetTitleFont(132);
   stat0__1->GetZaxis()->SetLabelFont(132);
   stat0__1->GetZaxis()->SetLabelSize(0.06);
   stat0__1->GetZaxis()->SetTitleSize(0.072);
   stat0__1->GetZaxis()->SetTitleOffset(1.2);
   stat0__1->GetZaxis()->SetTitleFont(132);
   stat0__1->Draw("e");
   
   Double_t Graph0_fx1001[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1001[12] = {
   7.005523,
   5.652748,
   3.027193,
   1.517913,
   0.7915346,
   0.4290651,
   0.2345545,
   0.151655,
   0.09321135,
   0.06250634,
   0.04076292,
   0.02546583};
   Double_t Graph0_fex1001[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph0_fey1001[12] = {
   1.828949,
   0.6442801,
   0.3138529,
   0.149306,
   0.07670523,
   0.04803328,
   0.02526905,
   0.01956147,
   0.009668122,
   0.00861921,
   0.004635121,
   0.00306201};
   TGraphErrors *gre = new TGraphErrors(12,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,0.28,13.72);
   Graph_Graph01001->SetMinimum(0.02016344);
   Graph_Graph01001->SetMaximum(9.715678);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("e2,");
   
   Double_t Graph1_fx1002[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1002[12] = {
   7.657694,
   5.464013,
   2.960889,
   1.514039,
   0.7553336,
   0.4211339,
   0.2449297,
   0.1414252,
   0.08253702,
   0.05034672,
   0.03343131,
   0.02151512};
   Double_t Graph1_fex1002[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph1_fey1002[12] = {
   1.074929,
   0.574426,
   0.2890105,
   0.1387303,
   0.06890928,
   0.03965541,
   0.02350948,
   0.0161002,
   0.009031042,
   0.005521442,
   0.003870803,
   0.002538596};
   gre = new TGraphErrors(12,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","Graph",100,0.28,13.72);
   Graph_Graph11002->SetMinimum(0.01707887);
   Graph_Graph11002->SetMaximum(9.603987);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);
   Graph_Graph11002->SetLineWidth(2);
   Graph_Graph11002->SetMarkerStyle(20);
   Graph_Graph11002->GetXaxis()->SetNdivisions(505);
   Graph_Graph11002->GetXaxis()->SetLabelFont(132);
   Graph_Graph11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetXaxis()->SetTitleFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11002->GetYaxis()->SetTitleFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw("e2,");
   
   Double_t Graph2_fx1003[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph2_fy1003[12] = {
   8.020919,
   5.337492,
   2.693646,
   1.36185,
   0.6859532,
   0.3474553,
   0.1974118,
   0.1147348,
   0.06902076,
   0.04421298,
   0.02536335,
   0.02018886};
   Double_t Graph2_fex1003[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph2_fey1003[12] = {
   0.8811037,
   0.5203457,
   0.2469843,
   0.1268691,
   0.06389298,
   0.03255915,
   0.01843506,
   0.01118189,
   0.007161891,
   0.004670646,
   0.002953825,
   0.00232608};
   gre = new TGraphErrors(12,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21003 = new TH1F("Graph_Graph21003","Graph",100,0.28,13.72);
   Graph_Graph21003->SetMinimum(0.0160765);
   Graph_Graph21003->SetMaximum(9.790439);
   Graph_Graph21003->SetDirectory(0);
   Graph_Graph21003->SetStats(0);
   Graph_Graph21003->SetLineWidth(2);
   Graph_Graph21003->SetMarkerStyle(20);
   Graph_Graph21003->GetXaxis()->SetNdivisions(505);
   Graph_Graph21003->GetXaxis()->SetLabelFont(132);
   Graph_Graph21003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21003->GetXaxis()->SetTitleFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelFont(132);
   Graph_Graph21003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21003->GetYaxis()->SetTitleFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelFont(132);
   Graph_Graph21003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21003);
   
   gre->Draw("e2,");
   
   Double_t Graph3_fx1004[11] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5};
   Double_t Graph3_fy1004[11] = {
   7.769584,
   4.877005,
   2.314446,
   1.019883,
   0.5433346,
   0.2757126,
   0.1498964,
   0.08085151,
   0.04830235,
   0.03199674,
   0.01776465};
   Double_t Graph3_fex1004[11] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph3_fey1004[11] = {
   0.8303744,
   0.5026874,
   0.2245701,
   0.09576914,
   0.0534807,
   0.03016609,
   0.01634709,
   0.009083017,
   0.005718855,
   0.007602105,
   0.002870581};
   gre = new TGraphErrors(11,Graph3_fx1004,Graph3_fy1004,Graph3_fex1004,Graph3_fey1004);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31004 = new TH1F("Graph_Graph31004","Graph",100,0.38,12.62);
   Graph_Graph31004->SetMinimum(0.01340466);
   Graph_Graph31004->SetMaximum(9.458465);
   Graph_Graph31004->SetDirectory(0);
   Graph_Graph31004->SetStats(0);
   Graph_Graph31004->SetLineWidth(2);
   Graph_Graph31004->SetMarkerStyle(20);
   Graph_Graph31004->GetXaxis()->SetNdivisions(505);
   Graph_Graph31004->GetXaxis()->SetLabelFont(132);
   Graph_Graph31004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31004->GetXaxis()->SetTitleFont(132);
   Graph_Graph31004->GetYaxis()->SetLabelFont(132);
   Graph_Graph31004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph31004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph31004->GetYaxis()->SetTitleFont(132);
   Graph_Graph31004->GetZaxis()->SetLabelFont(132);
   Graph_Graph31004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31004);
   
   gre->Draw("e2,");
   
   Double_t Graph4_fx1005[7] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5};
   Double_t Graph4_fy1005[7] = {
   5.197297,
   3.10516,
   1.520995,
   0.6890951,
   0.3758123,
   0.212648,
   0.1259073};
   Double_t Graph4_fex1005[7] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph4_fey1005[7] = {
   0.6552243,
   0.3314505,
   0.1633116,
   0.06864965,
   0.03968859,
   0.02832772,
   0.01772112};
   gre = new TGraphErrors(7,Graph4_fx1005,Graph4_fy1005,Graph4_fex1005,Graph4_fey1005);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(6);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph41005 = new TH1F("Graph_Graph41005","Graph",100,0.78,8.22);
   Graph_Graph41005->SetMinimum(0.09736758);
   Graph_Graph41005->SetMaximum(6.426955);
   Graph_Graph41005->SetDirectory(0);
   Graph_Graph41005->SetStats(0);
   Graph_Graph41005->SetLineWidth(2);
   Graph_Graph41005->SetMarkerStyle(20);
   Graph_Graph41005->GetXaxis()->SetNdivisions(505);
   Graph_Graph41005->GetXaxis()->SetLabelFont(132);
   Graph_Graph41005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph41005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph41005->GetXaxis()->SetTitleFont(132);
   Graph_Graph41005->GetYaxis()->SetLabelFont(132);
   Graph_Graph41005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph41005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph41005->GetYaxis()->SetTitleFont(132);
   Graph_Graph41005->GetZaxis()->SetLabelFont(132);
   Graph_Graph41005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph41005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph41005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph41005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph41005);
   
   gre->Draw("e2,");
   
   TH1F *stat0__2 = new TH1F("stat0__2","",12,1,13);
   stat0__2->SetBinContent(1,7.005523);
   stat0__2->SetBinContent(2,5.652748);
   stat0__2->SetBinContent(3,3.027193);
   stat0__2->SetBinContent(4,1.517913);
   stat0__2->SetBinContent(5,0.7915346);
   stat0__2->SetBinContent(6,0.4290651);
   stat0__2->SetBinContent(7,0.2345545);
   stat0__2->SetBinContent(8,0.151655);
   stat0__2->SetBinContent(9,0.09321135);
   stat0__2->SetBinContent(10,0.06250634);
   stat0__2->SetBinContent(11,0.04076292);
   stat0__2->SetBinContent(12,0.02546583);
   stat0__2->SetBinError(1,0.4215692);
   stat0__2->SetBinError(2,0.1559352);
   stat0__2->SetBinError(3,0.1195228);
   stat0__2->SetBinError(4,0.02899427);
   stat0__2->SetBinError(5,0.02242215);
   stat0__2->SetBinError(6,0.01211153);
   stat0__2->SetBinError(7,0.008226545);
   stat0__2->SetBinError(8,0.01116303);
   stat0__2->SetBinError(9,0.007869803);
   stat0__2->SetBinError(10,0.003048236);
   stat0__2->SetBinError(11,0.002371733);
   stat0__2->SetBinError(12,0.000995342);
   stat0__2->SetEntries(12);
   stat0__2->SetStats(0);
   stat0__2->SetLineWidth(2);
   stat0__2->SetMarkerStyle(20);
   stat0__2->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__2->GetXaxis()->SetNdivisions(505);
   stat0__2->GetXaxis()->SetLabelFont(132);
   stat0__2->GetXaxis()->SetLabelOffset(0.01);
   stat0__2->GetXaxis()->SetLabelSize(0.06);
   stat0__2->GetXaxis()->SetTitleSize(0.06);
   stat0__2->GetXaxis()->SetTitleOffset(0.95);
   stat0__2->GetXaxis()->SetTitleFont(132);
   stat0__2->GetYaxis()->SetTitle("d^{2}#sigma/(d#it{p}_{T}d#it{y}*) [mb/(GeV/#it{c})]");
   stat0__2->GetYaxis()->SetNdivisions(504);
   stat0__2->GetYaxis()->SetLabelFont(132);
   stat0__2->GetYaxis()->SetLabelOffset(0.015);
   stat0__2->GetYaxis()->SetLabelSize(0.06);
   stat0__2->GetYaxis()->SetTitleSize(0.06);
   stat0__2->GetYaxis()->SetTitleOffset(1.4);
   stat0__2->GetYaxis()->SetTitleFont(132);
   stat0__2->GetZaxis()->SetLabelFont(132);
   stat0__2->GetZaxis()->SetLabelSize(0.06);
   stat0__2->GetZaxis()->SetTitleSize(0.072);
   stat0__2->GetZaxis()->SetTitleOffset(1.2);
   stat0__2->GetZaxis()->SetTitleFont(132);
   stat0__2->Draw("same,e");
   
   TH1F *stat1__3 = new TH1F("stat1__3","",12,1,13);
   stat1__3->SetBinContent(1,7.657694);
   stat1__3->SetBinContent(2,5.464013);
   stat1__3->SetBinContent(3,2.960889);
   stat1__3->SetBinContent(4,1.514039);
   stat1__3->SetBinContent(5,0.7553336);
   stat1__3->SetBinContent(6,0.4211339);
   stat1__3->SetBinContent(7,0.2449297);
   stat1__3->SetBinContent(8,0.1414252);
   stat1__3->SetBinContent(9,0.08253702);
   stat1__3->SetBinContent(10,0.05034672);
   stat1__3->SetBinContent(11,0.03343131);
   stat1__3->SetBinContent(12,0.02151512);
   stat1__3->SetBinError(1,0.2196106);
   stat1__3->SetBinError(2,0.04908711);
   stat1__3->SetBinError(3,0.04249935);
   stat1__3->SetBinError(4,0.02026597);
   stat1__3->SetBinError(5,0.01427688);
   stat1__3->SetBinError(6,0.004873934);
   stat1__3->SetBinError(7,0.004543054);
   stat1__3->SetBinError(8,0.00431241);
   stat1__3->SetBinError(9,0.001853094);
   stat1__3->SetBinError(10,0.002402003);
   stat1__3->SetBinError(11,0.001428638);
   stat1__3->SetBinError(12,0.002070687);
   stat1__3->SetEntries(12);
   stat1__3->SetStats(0);
   stat1__3->SetLineColor(2);
   stat1__3->SetLineWidth(2);
   stat1__3->SetMarkerColor(2);
   stat1__3->SetMarkerStyle(21);
   stat1__3->GetXaxis()->SetNdivisions(505);
   stat1__3->GetXaxis()->SetLabelFont(132);
   stat1__3->GetXaxis()->SetLabelOffset(0.01);
   stat1__3->GetXaxis()->SetLabelSize(0.06);
   stat1__3->GetXaxis()->SetTitleSize(0.072);
   stat1__3->GetXaxis()->SetTitleOffset(0.95);
   stat1__3->GetXaxis()->SetTitleFont(132);
   stat1__3->GetYaxis()->SetLabelFont(132);
   stat1__3->GetYaxis()->SetLabelOffset(0.015);
   stat1__3->GetYaxis()->SetLabelSize(0.06);
   stat1__3->GetYaxis()->SetTitleSize(0.072);
   stat1__3->GetYaxis()->SetTitleOffset(1.1);
   stat1__3->GetYaxis()->SetTitleFont(132);
   stat1__3->GetZaxis()->SetLabelFont(132);
   stat1__3->GetZaxis()->SetLabelSize(0.06);
   stat1__3->GetZaxis()->SetTitleSize(0.072);
   stat1__3->GetZaxis()->SetTitleOffset(1.2);
   stat1__3->GetZaxis()->SetTitleFont(132);
   stat1__3->Draw("same,e");
   
   TH1F *stat2__4 = new TH1F("stat2__4","",12,1,13);
   stat2__4->SetBinContent(1,8.020919);
   stat2__4->SetBinContent(2,5.337492);
   stat2__4->SetBinContent(3,2.693646);
   stat2__4->SetBinContent(4,1.36185);
   stat2__4->SetBinContent(5,0.6859532);
   stat2__4->SetBinContent(6,0.3474553);
   stat2__4->SetBinContent(7,0.1974118);
   stat2__4->SetBinContent(8,0.1147348);
   stat2__4->SetBinContent(9,0.06902076);
   stat2__4->SetBinContent(10,0.04421298);
   stat2__4->SetBinContent(11,0.02536335);
   stat2__4->SetBinContent(12,0.02018886);
   stat2__4->SetBinError(1,0.270003);
   stat2__4->SetBinError(2,0.04809566);
   stat2__4->SetBinError(3,0.02614648);
   stat2__4->SetBinError(4,0.01480495);
   stat2__4->SetBinError(5,0.009644563);
   stat2__4->SetBinError(6,0.006028856);
   stat2__4->SetBinError(7,0.004808541);
   stat2__4->SetBinError(8,0.002831582);
   stat2__4->SetBinError(9,0.002431085);
   stat2__4->SetBinError(10,0.001907516);
   stat2__4->SetBinError(11,0.001398653);
   stat2__4->SetBinError(12,0.00196643);
   stat2__4->SetEntries(12);
   stat2__4->SetStats(0);
   stat2__4->SetLineColor(3);
   stat2__4->SetLineWidth(2);
   stat2__4->SetMarkerColor(3);
   stat2__4->SetMarkerStyle(22);
   stat2__4->GetXaxis()->SetNdivisions(505);
   stat2__4->GetXaxis()->SetLabelFont(132);
   stat2__4->GetXaxis()->SetLabelOffset(0.01);
   stat2__4->GetXaxis()->SetLabelSize(0.06);
   stat2__4->GetXaxis()->SetTitleSize(0.072);
   stat2__4->GetXaxis()->SetTitleOffset(0.95);
   stat2__4->GetXaxis()->SetTitleFont(132);
   stat2__4->GetYaxis()->SetLabelFont(132);
   stat2__4->GetYaxis()->SetLabelOffset(0.015);
   stat2__4->GetYaxis()->SetLabelSize(0.06);
   stat2__4->GetYaxis()->SetTitleSize(0.072);
   stat2__4->GetYaxis()->SetTitleOffset(1.1);
   stat2__4->GetYaxis()->SetTitleFont(132);
   stat2__4->GetZaxis()->SetLabelFont(132);
   stat2__4->GetZaxis()->SetLabelSize(0.06);
   stat2__4->GetZaxis()->SetTitleSize(0.072);
   stat2__4->GetZaxis()->SetTitleOffset(1.2);
   stat2__4->GetZaxis()->SetTitleFont(132);
   stat2__4->Draw("same,e");
   
   TH1F *stat3__5 = new TH1F("stat3__5","",12,1,13);
   stat3__5->SetBinContent(1,7.769584);
   stat3__5->SetBinContent(2,4.877005);
   stat3__5->SetBinContent(3,2.314446);
   stat3__5->SetBinContent(4,1.019883);
   stat3__5->SetBinContent(5,0.5433346);
   stat3__5->SetBinContent(6,0.2757126);
   stat3__5->SetBinContent(7,0.1498964);
   stat3__5->SetBinContent(8,0.08085151);
   stat3__5->SetBinContent(9,0.04830235);
   stat3__5->SetBinContent(10,0.03199674);
   stat3__5->SetBinContent(11,0.01776465);
   stat3__5->SetBinError(1,0.3335175);
   stat3__5->SetBinError(2,0.0730672);
   stat3__5->SetBinError(3,0.03178617);
   stat3__5->SetBinError(4,0.02424064);
   stat3__5->SetBinError(5,0.010522);
   stat3__5->SetBinError(6,0.011309);
   stat3__5->SetBinError(7,0.007265078);
   stat3__5->SetBinError(8,0.003504209);
   stat3__5->SetBinError(9,0.003433183);
   stat3__5->SetBinError(10,0.003154358);
   stat3__5->SetBinError(11,0.002778351);
   stat3__5->SetBinError(12,-nan);
   stat3__5->SetEntries(12);
   stat3__5->SetStats(0);
   stat3__5->SetLineColor(4);
   stat3__5->SetLineWidth(2);
   stat3__5->SetMarkerColor(4);
   stat3__5->SetMarkerStyle(23);
   stat3__5->GetXaxis()->SetNdivisions(505);
   stat3__5->GetXaxis()->SetLabelFont(132);
   stat3__5->GetXaxis()->SetLabelOffset(0.01);
   stat3__5->GetXaxis()->SetLabelSize(0.06);
   stat3__5->GetXaxis()->SetTitleSize(0.072);
   stat3__5->GetXaxis()->SetTitleOffset(0.95);
   stat3__5->GetXaxis()->SetTitleFont(132);
   stat3__5->GetYaxis()->SetLabelFont(132);
   stat3__5->GetYaxis()->SetLabelOffset(0.015);
   stat3__5->GetYaxis()->SetLabelSize(0.06);
   stat3__5->GetYaxis()->SetTitleSize(0.072);
   stat3__5->GetYaxis()->SetTitleOffset(1.1);
   stat3__5->GetYaxis()->SetTitleFont(132);
   stat3__5->GetZaxis()->SetLabelFont(132);
   stat3__5->GetZaxis()->SetLabelSize(0.06);
   stat3__5->GetZaxis()->SetTitleSize(0.072);
   stat3__5->GetZaxis()->SetTitleOffset(1.2);
   stat3__5->GetZaxis()->SetTitleFont(132);
   stat3__5->Draw("same,e");
   
   TH1F *stat4__6 = new TH1F("stat4__6","",12,1,13);
   stat4__6->SetBinContent(1,5.197297);
   stat4__6->SetBinContent(2,3.10516);
   stat4__6->SetBinContent(3,1.520995);
   stat4__6->SetBinContent(4,0.6890951);
   stat4__6->SetBinContent(5,0.3758123);
   stat4__6->SetBinContent(6,0.212648);
   stat4__6->SetBinContent(7,0.1259073);
   stat4__6->SetBinError(1,0.5827823);
   stat4__6->SetBinError(2,0.09304998);
   stat4__6->SetBinError(3,0.05535283);
   stat4__6->SetBinError(4,0.02780156);
   stat4__6->SetBinError(5,0.01629962);
   stat4__6->SetBinError(6,0.01620128);
   stat4__6->SetBinError(7,0.01676639);
   stat4__6->SetBinError(8,-nan);
   stat4__6->SetBinError(9,-nan);
   stat4__6->SetBinError(10,-nan);
   stat4__6->SetBinError(11,-nan);
   stat4__6->SetBinError(12,-nan);
   stat4__6->SetEntries(12);
   stat4__6->SetStats(0);
   stat4__6->SetLineColor(6);
   stat4__6->SetLineWidth(2);
   stat4__6->SetMarkerColor(6);
   stat4__6->SetMarkerStyle(24);
   stat4__6->GetXaxis()->SetNdivisions(505);
   stat4__6->GetXaxis()->SetLabelFont(132);
   stat4__6->GetXaxis()->SetLabelOffset(0.01);
   stat4__6->GetXaxis()->SetLabelSize(0.06);
   stat4__6->GetXaxis()->SetTitleSize(0.072);
   stat4__6->GetXaxis()->SetTitleOffset(0.95);
   stat4__6->GetXaxis()->SetTitleFont(132);
   stat4__6->GetYaxis()->SetLabelFont(132);
   stat4__6->GetYaxis()->SetLabelOffset(0.015);
   stat4__6->GetYaxis()->SetLabelSize(0.06);
   stat4__6->GetYaxis()->SetTitleSize(0.072);
   stat4__6->GetYaxis()->SetTitleOffset(1.1);
   stat4__6->GetYaxis()->SetTitleFont(132);
   stat4__6->GetZaxis()->SetLabelFont(132);
   stat4__6->GetZaxis()->SetLabelSize(0.06);
   stat4__6->GetZaxis()->SetTitleSize(0.072);
   stat4__6->GetZaxis()->SetTitleOffset(1.2);
   stat4__6->GetZaxis()->SetTitleFont(132);
   stat4__6->Draw("same,e");
   
   TLegend *leg = new TLegend(0.58,0.58,0.88,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("stat0","#color[1]{1.5 < #it{y}* < 2.0}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat1","#color[2]{2.0 < #it{y}* < 2.5}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat2","#color[3]{2.5 < #it{y}* < 3.0}","LP");
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat3","#color[4]{3.0 < #it{y}* < 3.5}","LP");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat4","#color[6]{3.5 < #it{y}* < 4.0}","LP");
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb forward, #it{D}_{s}^{+}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.22,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   pic->Modified();
   pic->cd();
   pic->SetSelected(pic);
}


==> figs/Xsec_pt_Dp.C <==
void Fig4a()
{
//=========Macro generated from canvas: can1/
//=========  (Fri Nov 10 14:15:27 2023) by ROOT version 6.22/00
   TCanvas *can1 = new TCanvas("can1", "",205,1103,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->Range(-2.25,-4.263158,15.80556,3.631579);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetLogy();
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.18);
   can1->SetTopMargin(0.08);
   can1->SetBottomMargin(0.16);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   can1->SetFrameLineWidth(2);
   can1->SetFrameBorderMode(0);
   
   TH1D *XsecFwd_pt__1 = new TH1D("XsecFwd_pt__1","",13,1,14);
   XsecFwd_pt__1->SetBinContent(1,40.19777);
   XsecFwd_pt__1->SetBinContent(2,25.76255);
   XsecFwd_pt__1->SetBinContent(3,12.95881);
   XsecFwd_pt__1->SetBinContent(4,6.311131);
   XsecFwd_pt__1->SetBinContent(5,3.188052);
   XsecFwd_pt__1->SetBinContent(6,1.693428);
   XsecFwd_pt__1->SetBinContent(7,0.9429946);
   XsecFwd_pt__1->SetBinContent(8,0.5589026);
   XsecFwd_pt__1->SetBinContent(9,0.305789);
   XsecFwd_pt__1->SetBinContent(10,0.1939861);
   XsecFwd_pt__1->SetBinContent(11,0.1303127);
   XsecFwd_pt__1->SetBinContent(12,0.07126011);
   XsecFwd_pt__1->SetBinContent(13,0.04842157);
   XsecFwd_pt__1->SetBinError(1,0.1735802);
   XsecFwd_pt__1->SetBinError(2,0.0565357);
   XsecFwd_pt__1->SetBinError(3,0.01888527);
   XsecFwd_pt__1->SetBinError(4,0.01153399);
   XsecFwd_pt__1->SetBinError(5,0.007340759);
   XsecFwd_pt__1->SetBinError(6,0.01229346);
   XsecFwd_pt__1->SetBinError(7,0.005281653);
   XsecFwd_pt__1->SetBinError(8,0.005237439);
   XsecFwd_pt__1->SetBinError(9,0.001436939);
   XsecFwd_pt__1->SetBinError(10,0.001804321);
   XsecFwd_pt__1->SetBinError(11,0.001324694);
   XsecFwd_pt__1->SetBinError(12,0.0009139496);
   XsecFwd_pt__1->SetBinError(13,0.0007808141);
   XsecFwd_pt__1->SetMinimum(0.001);
   XsecFwd_pt__1->SetMaximum(1000);
   XsecFwd_pt__1->SetEntries(250286.8);
   XsecFwd_pt__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   XsecFwd_pt__1->SetLineColor(ci);
   XsecFwd_pt__1->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   XsecFwd_pt__1->SetMarkerColor(ci);
   XsecFwd_pt__1->SetMarkerStyle(20);
   XsecFwd_pt__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   XsecFwd_pt__1->GetXaxis()->SetNdivisions(505);
   XsecFwd_pt__1->GetXaxis()->SetLabelFont(132);
   XsecFwd_pt__1->GetXaxis()->SetLabelOffset(0.01);
   XsecFwd_pt__1->GetXaxis()->SetLabelSize(0.06);
   XsecFwd_pt__1->GetXaxis()->SetTitleSize(0.06);
   XsecFwd_pt__1->GetXaxis()->SetTitleOffset(0.95);
   XsecFwd_pt__1->GetXaxis()->SetTitleFont(132);
   XsecFwd_pt__1->GetYaxis()->SetTitle("d#sigma/d#it{p}_{T} [mb/(GeV/#it{c})]");
   XsecFwd_pt__1->GetYaxis()->SetNdivisions(504);
   XsecFwd_pt__1->GetYaxis()->SetLabelFont(132);
   XsecFwd_pt__1->GetYaxis()->SetLabelOffset(0.015);
   XsecFwd_pt__1->GetYaxis()->SetLabelSize(0.06);
   XsecFwd_pt__1->GetYaxis()->SetTitleSize(0.06);
   XsecFwd_pt__1->GetYaxis()->SetTitleOffset(1.3);
   XsecFwd_pt__1->GetYaxis()->SetTitleFont(132);
   XsecFwd_pt__1->GetZaxis()->SetLabelFont(132);
   XsecFwd_pt__1->GetZaxis()->SetLabelSize(0.06);
   XsecFwd_pt__1->GetZaxis()->SetTitleSize(0.072);
   XsecFwd_pt__1->GetZaxis()->SetTitleOffset(1.2);
   XsecFwd_pt__1->GetZaxis()->SetTitleFont(132);
   XsecFwd_pt__1->Draw("e");
   
   TH1D *XsecBwd_pt__2 = new TH1D("XsecBwd_pt__2","",13,1,14);
   XsecBwd_pt__2->SetBinContent(1,40.49201);
   XsecBwd_pt__2->SetBinContent(2,23.7255);
   XsecBwd_pt__2->SetBinContent(3,10.68385);
   XsecBwd_pt__2->SetBinContent(4,4.719983);
   XsecBwd_pt__2->SetBinContent(5,2.16981);
   XsecBwd_pt__2->SetBinContent(6,1.050436);
   XsecBwd_pt__2->SetBinContent(7,0.5572557);
   XsecBwd_pt__2->SetBinContent(8,0.2886884);
   XsecBwd_pt__2->SetBinContent(9,0.1663367);
   XsecBwd_pt__2->SetBinContent(10,0.1008278);
   XsecBwd_pt__2->SetBinContent(11,0.06926949);
   XsecBwd_pt__2->SetBinContent(12,0.03769359);
   XsecBwd_pt__2->SetBinContent(13,0.02493377);
   XsecBwd_pt__2->SetBinError(1,0.1614666);
   XsecBwd_pt__2->SetBinError(2,0.03074582);
   XsecBwd_pt__2->SetBinError(3,0.01396358);
   XsecBwd_pt__2->SetBinError(4,0.008492853);
   XsecBwd_pt__2->SetBinError(5,0.004993107);
   XsecBwd_pt__2->SetBinError(6,0.00442612);
   XsecBwd_pt__2->SetBinError(7,0.005723612);
   XsecBwd_pt__2->SetBinError(8,0.001663505);
   XsecBwd_pt__2->SetBinError(9,0.0009787181);
   XsecBwd_pt__2->SetBinError(10,0.001064491);
   XsecBwd_pt__2->SetBinError(11,0.001103564);
   XsecBwd_pt__2->SetBinError(12,0.0004612606);
   XsecBwd_pt__2->SetBinError(13,0.0002456046);
   XsecBwd_pt__2->SetEntries(258355.9);
   XsecBwd_pt__2->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   XsecBwd_pt__2->SetLineColor(ci);
   XsecBwd_pt__2->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   XsecBwd_pt__2->SetMarkerColor(ci);
   XsecBwd_pt__2->SetMarkerStyle(24);
   XsecBwd_pt__2->GetXaxis()->SetNdivisions(505);
   XsecBwd_pt__2->GetXaxis()->SetLabelFont(132);
   XsecBwd_pt__2->GetXaxis()->SetLabelOffset(0.01);
   XsecBwd_pt__2->GetXaxis()->SetLabelSize(0.06);
   XsecBwd_pt__2->GetXaxis()->SetTitleSize(0.072);
   XsecBwd_pt__2->GetXaxis()->SetTitleOffset(0.95);
   XsecBwd_pt__2->GetXaxis()->SetTitleFont(132);
   XsecBwd_pt__2->GetYaxis()->SetLabelFont(132);
   XsecBwd_pt__2->GetYaxis()->SetLabelOffset(0.015);
   XsecBwd_pt__2->GetYaxis()->SetLabelSize(0.06);
   XsecBwd_pt__2->GetYaxis()->SetTitleSize(0.072);
   XsecBwd_pt__2->GetYaxis()->SetTitleOffset(1.1);
   XsecBwd_pt__2->GetYaxis()->SetTitleFont(132);
   XsecBwd_pt__2->GetZaxis()->SetLabelFont(132);
   XsecBwd_pt__2->GetZaxis()->SetLabelSize(0.06);
   XsecBwd_pt__2->GetZaxis()->SetTitleSize(0.072);
   XsecBwd_pt__2->GetZaxis()->SetTitleOffset(1.2);
   XsecBwd_pt__2->GetZaxis()->SetTitleFont(132);
   XsecBwd_pt__2->Draw("same,e");
   
   Double_t Graph_from_systot_fwd_pt_fx1001[14] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   0};
   Double_t Graph_from_systot_fwd_pt_fy1001[14] = {
   40.19777,
   25.76255,
   12.95881,
   6.311131,
   3.188052,
   1.693428,
   0.9429946,
   0.5589026,
   0.305789,
   0.1939861,
   0.1303127,
   0.07126011,
   0.04842157,
   0};
   Double_t Graph_from_systot_fwd_pt_fex1001[14] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph_from_systot_fwd_pt_fey1001[14] = {
   2.400271,
   1.402276,
   0.6745065,
   0.3291834,
   0.1636262,
   0.09084963,
   0.05060067,
   0.03156759,
   0.01699179,
   0.01079861,
   0.007917653,
   0.004342955,
   0.00327658,
   -1};
   TGraphErrors *gre = new TGraphErrors(14,Graph_from_systot_fwd_pt_fx1001,Graph_from_systot_fwd_pt_fy1001,Graph_from_systot_fwd_pt_fex1001,Graph_from_systot_fwd_pt_fey1001);
   gre->SetName("Graph_from_systot_fwd_pt");
   gre->SetTitle("");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_from_systot_fwd_pt1001 = new TH1F("Graph_Graph_from_systot_fwd_pt1001","",100,-1.47,14.97);
   Graph_Graph_from_systot_fwd_pt1001->SetMinimum(0.04063049);
   Graph_Graph_from_systot_fwd_pt1001->SetMaximum(46.85333);
   Graph_Graph_from_systot_fwd_pt1001->SetDirectory(0);
   Graph_Graph_from_systot_fwd_pt1001->SetStats(0);
   Graph_Graph_from_systot_fwd_pt1001->SetLineWidth(2);
   Graph_Graph_from_systot_fwd_pt1001->SetMarkerStyle(20);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_systot_fwd_pt1001->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_from_systot_fwd_pt1001->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_fwd_pt1001->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_pt1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_pt1001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_pt1001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_from_systot_fwd_pt1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_from_systot_fwd_pt1001);
   
   gre->Draw("e2,");
   
   Double_t Graph_from_systot_bwd_pt_fx1002[14] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   0};
   Double_t Graph_from_systot_bwd_pt_fy1002[14] = {
   40.49201,
   23.7255,
   10.68385,
   4.719983,
   2.16981,
   1.050436,
   0.5572557,
   0.2886884,
   0.1663367,
   0.1008278,
   0.06926949,
   0.03769359,
   0.02493377,
   0};
   Double_t Graph_from_systot_bwd_pt_fex1002[14] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph_from_systot_bwd_pt_fey1002[14] = {
   4.387233,
   2.276734,
   0.9959779,
   0.4243476,
   0.1921483,
   0.09518576,
   0.05250096,
   0.02700783,
   0.01532552,
   0.01011055,
   0.007288408,
   0.003579889,
   0.00243864,
   -1};
   gre = new TGraphErrors(14,Graph_from_systot_bwd_pt_fx1002,Graph_from_systot_bwd_pt_fy1002,Graph_from_systot_bwd_pt_fex1002,Graph_from_systot_bwd_pt_fey1002);
   gre->SetName("Graph_from_systot_bwd_pt");
   gre->SetTitle("");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_from_systot_bwd_pt1002 = new TH1F("Graph_Graph_from_systot_bwd_pt1002","",100,-1.47,14.97);
   Graph_Graph_from_systot_bwd_pt1002->SetMinimum(0.02024561);
   Graph_Graph_from_systot_bwd_pt1002->SetMaximum(49.36491);
   Graph_Graph_from_systot_bwd_pt1002->SetDirectory(0);
   Graph_Graph_from_systot_bwd_pt1002->SetStats(0);
   Graph_Graph_from_systot_bwd_pt1002->SetLineWidth(2);
   Graph_Graph_from_systot_bwd_pt1002->SetMarkerStyle(20);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_systot_bwd_pt1002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_from_systot_bwd_pt1002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_bwd_pt1002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_pt1002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_pt1002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_pt1002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_from_systot_bwd_pt1002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_from_systot_bwd_pt1002);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.4,0.69,0.8,0.81,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("XsecFwd_pt","#it{D}^{+} (Forward, 1.5<|#it{y}*|<4)","LP");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("XsecBwd_pt","#it{D}^{+} (Backward, 2.5<|#it{y}*|<5)","LP");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb #sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);
}


==> figs/Xsec_pt_Ds.C <==
void Xsec_pt()
{
//=========Macro generated from canvas: pt/
//=========  (Fri Nov 10 14:03:57 2023) by ROOT version 6.22/00
   TCanvas *pt = new TCanvas("pt", "",205,1103,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pt->Range(-2,-2.496767,14.66667,1.88995);
   pt->SetFillColor(0);
   pt->SetBorderMode(0);
   pt->SetBorderSize(2);
   pt->SetLogy();
   pt->SetTickx(1);
   pt->SetTicky(1);
   pt->SetLeftMargin(0.18);
   pt->SetTopMargin(0.08);
   pt->SetBottomMargin(0.16);
   pt->SetFrameLineWidth(2);
   pt->SetFrameBorderMode(0);
   pt->SetFrameLineWidth(2);
   pt->SetFrameBorderMode(0);
   
   TH1D *Xsec_stat_pt_fwd__1 = new TH1D("Xsec_stat_pt_fwd__1","",12,1,13);
   Xsec_stat_pt_fwd__1->SetBinContent(1,17.82551);
   Xsec_stat_pt_fwd__1->SetBinContent(2,12.21821);
   Xsec_stat_pt_fwd__1->SetBinContent(3,6.258584);
   Xsec_stat_pt_fwd__1->SetBinContent(4,3.05139);
   Xsec_stat_pt_fwd__1->SetBinContent(5,1.575984);
   Xsec_stat_pt_fwd__1->SetBinContent(6,0.8430075);
   Xsec_stat_pt_fwd__1->SetBinContent(7,0.4763499);
   Xsec_stat_pt_fwd__1->SetBinContent(8,0.2443332);
   Xsec_stat_pt_fwd__1->SetBinContent(9,0.1465357);
   Xsec_stat_pt_fwd__1->SetBinContent(10,0.09453139);
   Xsec_stat_pt_fwd__1->SetBinContent(11,0.05866111);
   Xsec_stat_pt_fwd__1->SetBinContent(12,0.0335849);
   Xsec_stat_pt_fwd__1->SetBinError(1,0.4329319);
   Xsec_stat_pt_fwd__1->SetBinError(2,0.1037252);
   Xsec_stat_pt_fwd__1->SetBinError(3,0.07219734);
   Xsec_stat_pt_fwd__1->SetBinError(4,0.02660404);
   Xsec_stat_pt_fwd__1->SetBinError(5,0.01714635);
   Xsec_stat_pt_fwd__1->SetBinError(6,0.01221849);
   Xsec_stat_pt_fwd__1->SetBinError(7,0.01055143);
   Xsec_stat_pt_fwd__1->SetBinError(8,0.006393503);
   Xsec_stat_pt_fwd__1->SetBinError(9,0.004556991);
   Xsec_stat_pt_fwd__1->SetBinError(10,0.002676283);
   Xsec_stat_pt_fwd__1->SetBinError(11,0.002082162);
   Xsec_stat_pt_fwd__1->SetBinError(12,0.00151206);
   Xsec_stat_pt_fwd__1->SetEntries(12);
   Xsec_stat_pt_fwd__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   Xsec_stat_pt_fwd__1->SetLineColor(ci);
   Xsec_stat_pt_fwd__1->SetLineWidth(2);
   Xsec_stat_pt_fwd__1->SetMarkerStyle(20);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   Xsec_stat_pt_fwd__1->GetXaxis()->SetNdivisions(505);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetLabelFont(132);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetLabelOffset(0.01);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetTitleSize(0.06);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetTitleOffset(0.95);
   Xsec_stat_pt_fwd__1->GetXaxis()->SetTitleFont(132);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetTitle("d#sigma/d#it{p}_{T} [mb/(GeV/#it{c})]");
   Xsec_stat_pt_fwd__1->GetYaxis()->SetNdivisions(504);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetLabelFont(132);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetLabelOffset(0.015);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetTitleSize(0.06);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetTitleOffset(1.3);
   Xsec_stat_pt_fwd__1->GetYaxis()->SetTitleFont(132);
   Xsec_stat_pt_fwd__1->GetZaxis()->SetLabelFont(132);
   Xsec_stat_pt_fwd__1->GetZaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_fwd__1->GetZaxis()->SetTitleSize(0.072);
   Xsec_stat_pt_fwd__1->GetZaxis()->SetTitleOffset(1.2);
   Xsec_stat_pt_fwd__1->GetZaxis()->SetTitleFont(132);
   Xsec_stat_pt_fwd__1->Draw("e");
   
   TH1D *Xsec_stat_pt_bwd__2 = new TH1D("Xsec_stat_pt_bwd__2","",12,1,13);
   Xsec_stat_pt_bwd__2->SetBinContent(1,20.19561);
   Xsec_stat_pt_bwd__2->SetBinContent(2,12.16312);
   Xsec_stat_pt_bwd__2->SetBinContent(3,5.729448);
   Xsec_stat_pt_bwd__2->SetBinContent(4,2.552938);
   Xsec_stat_pt_bwd__2->SetBinContent(5,1.181871);
   Xsec_stat_pt_bwd__2->SetBinContent(6,0.5235207);
   Xsec_stat_pt_bwd__2->SetBinContent(7,0.2756681);
   Xsec_stat_pt_bwd__2->SetBinContent(8,0.1530807);
   Xsec_stat_pt_bwd__2->SetBinContent(9,0.08295518);
   Xsec_stat_pt_bwd__2->SetBinContent(10,0.05337536);
   Xsec_stat_pt_bwd__2->SetBinContent(11,0.02892259);
   Xsec_stat_pt_bwd__2->SetBinContent(12,0.01939803);
   Xsec_stat_pt_bwd__2->SetBinError(1,0.4207944);
   Xsec_stat_pt_bwd__2->SetBinError(2,0.1187379);
   Xsec_stat_pt_bwd__2->SetBinError(3,0.05002362);
   Xsec_stat_pt_bwd__2->SetBinError(4,0.02481536);
   Xsec_stat_pt_bwd__2->SetBinError(5,0.01393514);
   Xsec_stat_pt_bwd__2->SetBinError(6,0.008988648);
   Xsec_stat_pt_bwd__2->SetBinError(7,0.003857757);
   Xsec_stat_pt_bwd__2->SetBinError(8,0.003596715);
   Xsec_stat_pt_bwd__2->SetBinError(9,0.002244217);
   Xsec_stat_pt_bwd__2->SetBinError(10,0.001617598);
   Xsec_stat_pt_bwd__2->SetBinError(11,0.0009027674);
   Xsec_stat_pt_bwd__2->SetBinError(12,0.001093342);
   Xsec_stat_pt_bwd__2->SetEntries(12);
   Xsec_stat_pt_bwd__2->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   Xsec_stat_pt_bwd__2->SetLineColor(ci);
   Xsec_stat_pt_bwd__2->SetLineWidth(2);
   Xsec_stat_pt_bwd__2->SetMarkerStyle(20);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetNdivisions(505);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetLabelFont(132);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetLabelOffset(0.01);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetTitleSize(0.072);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetTitleOffset(0.95);
   Xsec_stat_pt_bwd__2->GetXaxis()->SetTitleFont(132);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetLabelFont(132);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetLabelOffset(0.015);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetTitleSize(0.072);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetTitleOffset(1.1);
   Xsec_stat_pt_bwd__2->GetYaxis()->SetTitleFont(132);
   Xsec_stat_pt_bwd__2->GetZaxis()->SetLabelFont(132);
   Xsec_stat_pt_bwd__2->GetZaxis()->SetLabelSize(0.06);
   Xsec_stat_pt_bwd__2->GetZaxis()->SetTitleSize(0.072);
   Xsec_stat_pt_bwd__2->GetZaxis()->SetTitleOffset(1.2);
   Xsec_stat_pt_bwd__2->GetZaxis()->SetTitleFont(132);
   Xsec_stat_pt_bwd__2->Draw("same,e");
   
   Double_t Graph0_fx1001[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1001[12] = {
   17.82551,
   12.21821,
   6.258584,
   3.05139,
   1.575984,
   0.8430075,
   0.4763499,
   0.2443332,
   0.1465357,
   0.09453139,
   0.05866111,
   0.0335849};
   Double_t Graph0_fex1001[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph0_fey1001[12] = {
   2.044845,
   1.197044,
   0.5952546,
   0.2840703,
   0.1466017,
   0.08076134,
   0.04596738,
   0.02436951,
   0.01426446,
   0.01021611,
   0.006024112,
   0.003475677};
   TGraphErrors *gre = new TGraphErrors(12,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Graph",100,0.28,13.72);
   Graph_Graph01001->SetMinimum(0.0270983);
   Graph_Graph01001->SetMaximum(21.85438);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(2);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetNdivisions(505);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("e2,");
   
   Double_t Graph1_fx1002[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1002[12] = {
   20.19561,
   12.16312,
   5.729448,
   2.552938,
   1.181871,
   0.5235207,
   0.2756681,
   0.1530807,
   0.08295518,
   0.05337536,
   0.02892259,
   0.01939803};
   Double_t Graph1_fex1002[12] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t Graph1_fey1002[12] = {
   2.870037,
   1.503289,
   0.697838,
   0.3018681,
   0.1448344,
   0.06418088,
   0.03181927,
   0.01827238,
   0.01088136,
   0.007194967,
   0.003742453,
   0.002625085};
   gre = new TGraphErrors(12,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","Graph",100,0.28,13.72);
   Graph_Graph11002->SetMinimum(0.01509565);
   Graph_Graph11002->SetMaximum(25.37053);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);
   Graph_Graph11002->SetLineWidth(2);
   Graph_Graph11002->SetMarkerStyle(20);
   Graph_Graph11002->GetXaxis()->SetNdivisions(505);
   Graph_Graph11002->GetXaxis()->SetLabelFont(132);
   Graph_Graph11002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11002->GetXaxis()->SetTitleFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelFont(132);
   Graph_Graph11002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11002->GetYaxis()->SetTitleFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelFont(132);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw("e2,");
   
   TLegend *leg = new TLegend(0.4,0.69,0.8,0.81,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Xsec_stat_pt_fwd","#it{D_{s}^{+}} (Forward, 1.5<|#it{y}*|<4)","LP");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Xsec_stat_pt_bwd","#it{D_{s}^{+}} (Backward, 2.5<|#it{y}*|<5)","LP");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb #sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   pt->Modified();
   pt->cd();
   pt->SetSelected(pt);
}


==> figs/Xsec_y_Dp.C <==
void Fig4b()
{
//=========Macro generated from canvas: can2/
//=========  (Fri Nov 10 14:17:10 2023) by ROOT version 6.22/00
   TCanvas *can2 = new TCanvas("can2", "",205,1103,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can2->Range(0.6249999,-21.05263,5.486111,110.5263);
   can2->SetFillColor(0);
   can2->SetBorderMode(0);
   can2->SetBorderSize(2);
   can2->SetTickx(1);
   can2->SetTicky(1);
   can2->SetLeftMargin(0.18);
   can2->SetTopMargin(0.08);
   can2->SetBottomMargin(0.16);
   can2->SetFrameLineWidth(2);
   can2->SetFrameBorderMode(0);
   can2->SetFrameLineWidth(2);
   can2->SetFrameBorderMode(0);
   
   TH1D *XsecFwd_y__3 = new TH1D("XsecFwd_y__3","",7,1.5,5);
   XsecFwd_y__3->SetBinContent(1,43.77465);
   XsecFwd_y__3->SetBinContent(2,43.18075);
   XsecFwd_y__3->SetBinContent(3,39.59008);
   XsecFwd_y__3->SetBinContent(4,33.57681);
   XsecFwd_y__3->SetBinContent(5,24.60454);
   XsecFwd_y__3->SetBinError(1,0.312657);
   XsecFwd_y__3->SetBinError(2,0.09914514);
   XsecFwd_y__3->SetBinError(3,0.08641129);
   XsecFwd_y__3->SetBinError(4,0.08564067);
   XsecFwd_y__3->SetBinError(5,0.1181281);
   XsecFwd_y__3->SetMinimum(0);
   XsecFwd_y__3->SetMaximum(100);
   XsecFwd_y__3->SetEntries(5);
   XsecFwd_y__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   XsecFwd_y__3->SetLineColor(ci);
   XsecFwd_y__3->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   XsecFwd_y__3->SetMarkerColor(ci);
   XsecFwd_y__3->SetMarkerStyle(20);
   XsecFwd_y__3->GetXaxis()->SetTitle("|#it{y}*|");
   XsecFwd_y__3->GetXaxis()->SetNdivisions(505);
   XsecFwd_y__3->GetXaxis()->SetLabelFont(132);
   XsecFwd_y__3->GetXaxis()->SetLabelOffset(0.01);
   XsecFwd_y__3->GetXaxis()->SetLabelSize(0.06);
   XsecFwd_y__3->GetXaxis()->SetTitleSize(0.06);
   XsecFwd_y__3->GetXaxis()->SetTitleOffset(0.95);
   XsecFwd_y__3->GetXaxis()->SetTitleFont(132);
   XsecFwd_y__3->GetYaxis()->SetTitle("d#sigma/d#it{y}* [mb]");
   XsecFwd_y__3->GetYaxis()->SetNdivisions(504);
   XsecFwd_y__3->GetYaxis()->SetLabelFont(132);
   XsecFwd_y__3->GetYaxis()->SetLabelOffset(0.015);
   XsecFwd_y__3->GetYaxis()->SetLabelSize(0.06);
   XsecFwd_y__3->GetYaxis()->SetTitleSize(0.06);
   XsecFwd_y__3->GetYaxis()->SetTitleOffset(1.3);
   XsecFwd_y__3->GetYaxis()->SetTitleFont(132);
   XsecFwd_y__3->GetZaxis()->SetLabelFont(132);
   XsecFwd_y__3->GetZaxis()->SetLabelSize(0.06);
   XsecFwd_y__3->GetZaxis()->SetTitleSize(0.072);
   XsecFwd_y__3->GetZaxis()->SetTitleOffset(1.2);
   XsecFwd_y__3->GetZaxis()->SetTitleFont(132);
   XsecFwd_y__3->Draw("e");
   
   TH1D *XsecBwd_y__4 = new TH1D("XsecBwd_y__4","",7,1.5,5);
   XsecBwd_y__4->SetBinContent(3,44.39642);
   XsecBwd_y__4->SetBinContent(4,41.19054);
   XsecBwd_y__4->SetBinContent(5,35.70248);
   XsecBwd_y__4->SetBinContent(6,27.78335);
   XsecBwd_y__4->SetBinContent(7,19.10039);
   XsecBwd_y__4->SetBinError(3,0.2254274);
   XsecBwd_y__4->SetBinError(4,0.08338693);
   XsecBwd_y__4->SetBinError(5,0.06854159);
   XsecBwd_y__4->SetBinError(6,0.2069524);
   XsecBwd_y__4->SetBinError(7,0.06458981);
   XsecBwd_y__4->SetEntries(5);
   XsecBwd_y__4->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   XsecBwd_y__4->SetLineColor(ci);
   XsecBwd_y__4->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   XsecBwd_y__4->SetMarkerColor(ci);
   XsecBwd_y__4->SetMarkerStyle(24);
   XsecBwd_y__4->GetXaxis()->SetNdivisions(505);
   XsecBwd_y__4->GetXaxis()->SetLabelFont(132);
   XsecBwd_y__4->GetXaxis()->SetLabelOffset(0.01);
   XsecBwd_y__4->GetXaxis()->SetLabelSize(0.06);
   XsecBwd_y__4->GetXaxis()->SetTitleSize(0.072);
   XsecBwd_y__4->GetXaxis()->SetTitleOffset(0.95);
   XsecBwd_y__4->GetXaxis()->SetTitleFont(132);
   XsecBwd_y__4->GetYaxis()->SetLabelFont(132);
   XsecBwd_y__4->GetYaxis()->SetLabelOffset(0.015);
   XsecBwd_y__4->GetYaxis()->SetLabelSize(0.06);
   XsecBwd_y__4->GetYaxis()->SetTitleSize(0.072);
   XsecBwd_y__4->GetYaxis()->SetTitleOffset(1.1);
   XsecBwd_y__4->GetYaxis()->SetTitleFont(132);
   XsecBwd_y__4->GetZaxis()->SetLabelFont(132);
   XsecBwd_y__4->GetZaxis()->SetLabelSize(0.06);
   XsecBwd_y__4->GetZaxis()->SetTitleSize(0.072);
   XsecBwd_y__4->GetZaxis()->SetTitleOffset(1.2);
   XsecBwd_y__4->GetZaxis()->SetTitleFont(132);
   XsecBwd_y__4->Draw("same,e");
   
   Double_t Graph_from_systot_fwd_y_fx1003[12] = {
   1.75,
   2.25,
   2.75,
   3.25,
   3.75,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_from_systot_fwd_y_fy1003[12] = {
   43.77465,
   43.18075,
   39.59008,
   33.57681,
   24.60454,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_from_systot_fwd_y_fex1003[12] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t Graph_from_systot_fwd_y_fey1003[12] = {
   3.062138,
   2.367456,
   2.021798,
   1.71629,
   1.529454,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1};
   TGraphErrors *gre = new TGraphErrors(12,Graph_from_systot_fwd_y_fx1003,Graph_from_systot_fwd_y_fy1003,Graph_from_systot_fwd_y_fex1003,Graph_from_systot_fwd_y_fey1003);
   gre->SetName("Graph_from_systot_fwd_y");
   gre->SetTitle("");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_from_systot_fwd_y1003 = new TH1F("Graph_Graph_from_systot_fwd_y1003","",100,-0.435,4.185);
   Graph_Graph_from_systot_fwd_y1003->SetMinimum(0);
   Graph_Graph_from_systot_fwd_y1003->SetMaximum(51.52047);
   Graph_Graph_from_systot_fwd_y1003->SetDirectory(0);
   Graph_Graph_from_systot_fwd_y1003->SetStats(0);
   Graph_Graph_from_systot_fwd_y1003->SetLineWidth(2);
   Graph_Graph_from_systot_fwd_y1003->SetMarkerStyle(20);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_systot_fwd_y1003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_from_systot_fwd_y1003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_fwd_y1003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_fwd_y1003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_fwd_y1003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_fwd_y1003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_from_systot_fwd_y1003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_from_systot_fwd_y1003);
   
   gre->Draw(",e2");
   
   Double_t Graph_from_systot_bwd_y_fx1004[12] = {
   2.75,
   3.25,
   3.75,
   4.25,
   4.75,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_from_systot_bwd_y_fy1004[12] = {
   44.39642,
   41.19054,
   35.70248,
   27.78335,
   19.10039,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_from_systot_bwd_y_fex1004[12] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t Graph_from_systot_bwd_y_fey1004[12] = {
   4.82591,
   3.860372,
   3.516326,
   2.841802,
   2.342959,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1};
   gre = new TGraphErrors(12,Graph_from_systot_bwd_y_fx1004,Graph_from_systot_bwd_y_fy1004,Graph_from_systot_bwd_y_fex1004,Graph_from_systot_bwd_y_fey1004);
   gre->SetName("Graph_from_systot_bwd_y");
   gre->SetTitle("");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_from_systot_bwd_y1004 = new TH1F("Graph_Graph_from_systot_bwd_y1004","",100,-0.535,5.285);
   Graph_Graph_from_systot_bwd_y1004->SetMinimum(0);
   Graph_Graph_from_systot_bwd_y1004->SetMaximum(54.14456);
   Graph_Graph_from_systot_bwd_y1004->SetDirectory(0);
   Graph_Graph_from_systot_bwd_y1004->SetStats(0);
   Graph_Graph_from_systot_bwd_y1004->SetLineWidth(2);
   Graph_Graph_from_systot_bwd_y1004->SetMarkerStyle(20);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_from_systot_bwd_y1004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_from_systot_bwd_y1004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_from_systot_bwd_y1004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_from_systot_bwd_y1004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_from_systot_bwd_y1004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_from_systot_bwd_y1004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_from_systot_bwd_y1004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_from_systot_bwd_y1004);
   
   gre->Draw(",e2");
   
   TLegend *leg = new TLegend(0.4,0.69,0.8,0.81,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("XsecFwd_y","#it{D}^{+} (Forward)","LP");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("XsecBwd_y","#it{D}^{+} (Backward)","LP");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb #sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   can2->Modified();
   can2->cd();
   can2->SetSelected(can2);
}


==> figs/Xsec_y_Ds.C <==
void Xsec_y()
{
//=========Macro generated from canvas: y/
//=========  (Fri Nov 10 14:06:01 2023) by ROOT version 6.22/00
   TCanvas *y = new TCanvas("y", "",205,1103,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   y->Range(0.6249999,-2.36842,5.486111,43.68421);
   y->SetFillColor(0);
   y->SetBorderMode(0);
   y->SetBorderSize(2);
   y->SetTickx(1);
   y->SetTicky(1);
   y->SetLeftMargin(0.18);
   y->SetTopMargin(0.08);
   y->SetBottomMargin(0.16);
   y->SetFrameLineWidth(2);
   y->SetFrameBorderMode(0);
   y->SetFrameLineWidth(2);
   y->SetFrameBorderMode(0);
   
   TH1D *Xsec_stat_y_fwd1__3 = new TH1D("Xsec_stat_y_fwd1__3","",7,1.5,5);
   Xsec_stat_y_fwd1__3->SetBinContent(1,19.03213);
   Xsec_stat_y_fwd1__3->SetBinContent(2,19.34729);
   Xsec_stat_y_fwd1__3->SetBinContent(3,18.91825);
   Xsec_stat_y_fwd1__3->SetBinContent(4,17.12878);
   Xsec_stat_y_fwd1__3->SetBinContent(5,11.22691);
   Xsec_stat_y_fwd1__3->SetBinError(1,0.4669928);
   Xsec_stat_y_fwd1__3->SetBinError(2,0.2305159);
   Xsec_stat_y_fwd1__3->SetBinError(3,0.2762128);
   Xsec_stat_y_fwd1__3->SetBinError(4,0.3442439);
   Xsec_stat_y_fwd1__3->SetBinError(5,0.5940872);
   Xsec_stat_y_fwd1__3->SetMinimum(5);
   Xsec_stat_y_fwd1__3->SetMaximum(40);
   Xsec_stat_y_fwd1__3->SetEntries(5);
   Xsec_stat_y_fwd1__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   Xsec_stat_y_fwd1__3->SetLineColor(ci);
   Xsec_stat_y_fwd1__3->SetLineWidth(2);
   Xsec_stat_y_fwd1__3->SetMarkerStyle(20);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetTitle("|#it{y}*|");
   Xsec_stat_y_fwd1__3->GetXaxis()->SetNdivisions(505);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetLabelFont(132);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetLabelOffset(0.01);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetLabelSize(0.06);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetTitleSize(0.06);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetTitleOffset(0.95);
   Xsec_stat_y_fwd1__3->GetXaxis()->SetTitleFont(132);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetTitle("d#sigma/d#it{y}* [mb]");
   Xsec_stat_y_fwd1__3->GetYaxis()->SetNdivisions(504);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetLabelFont(132);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetLabelOffset(0.015);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetLabelSize(0.06);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetTitleSize(0.06);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetTitleOffset(1.3);
   Xsec_stat_y_fwd1__3->GetYaxis()->SetTitleFont(132);
   Xsec_stat_y_fwd1__3->GetZaxis()->SetLabelFont(132);
   Xsec_stat_y_fwd1__3->GetZaxis()->SetLabelSize(0.06);
   Xsec_stat_y_fwd1__3->GetZaxis()->SetTitleSize(0.072);
   Xsec_stat_y_fwd1__3->GetZaxis()->SetTitleOffset(1.2);
   Xsec_stat_y_fwd1__3->GetZaxis()->SetTitleFont(132);
   Xsec_stat_y_fwd1__3->Draw("e");
   
   TH1D *Xsec_stat_y_bwd__4 = new TH1D("Xsec_stat_y_bwd__4","",5,2.5,5);
   Xsec_stat_y_bwd__4->SetBinContent(1,22.14831);
   Xsec_stat_y_bwd__4->SetBinContent(2,21.69534);
   Xsec_stat_y_bwd__4->SetBinContent(3,18.0858);
   Xsec_stat_y_bwd__4->SetBinContent(4,15.17602);
   Xsec_stat_y_bwd__4->SetBinContent(5,8.814333);
   Xsec_stat_y_bwd__4->SetBinError(1,0.4337387);
   Xsec_stat_y_bwd__4->SetBinError(2,0.3922519);
   Xsec_stat_y_bwd__4->SetBinError(3,0.3423999);
   Xsec_stat_y_bwd__4->SetBinError(4,0.3292813);
   Xsec_stat_y_bwd__4->SetBinError(5,0.459058);
   Xsec_stat_y_bwd__4->SetEntries(5);
   Xsec_stat_y_bwd__4->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   Xsec_stat_y_bwd__4->SetLineColor(ci);
   Xsec_stat_y_bwd__4->SetLineWidth(2);
   Xsec_stat_y_bwd__4->SetMarkerStyle(20);
   Xsec_stat_y_bwd__4->GetXaxis()->SetNdivisions(505);
   Xsec_stat_y_bwd__4->GetXaxis()->SetLabelFont(132);
   Xsec_stat_y_bwd__4->GetXaxis()->SetLabelOffset(0.01);
   Xsec_stat_y_bwd__4->GetXaxis()->SetLabelSize(0.06);
   Xsec_stat_y_bwd__4->GetXaxis()->SetTitleSize(0.072);
   Xsec_stat_y_bwd__4->GetXaxis()->SetTitleOffset(0.95);
   Xsec_stat_y_bwd__4->GetXaxis()->SetTitleFont(132);
   Xsec_stat_y_bwd__4->GetYaxis()->SetLabelFont(132);
   Xsec_stat_y_bwd__4->GetYaxis()->SetLabelOffset(0.015);
   Xsec_stat_y_bwd__4->GetYaxis()->SetLabelSize(0.06);
   Xsec_stat_y_bwd__4->GetYaxis()->SetTitleSize(0.072);
   Xsec_stat_y_bwd__4->GetYaxis()->SetTitleOffset(1.1);
   Xsec_stat_y_bwd__4->GetYaxis()->SetTitleFont(132);
   Xsec_stat_y_bwd__4->GetZaxis()->SetLabelFont(132);
   Xsec_stat_y_bwd__4->GetZaxis()->SetLabelSize(0.06);
   Xsec_stat_y_bwd__4->GetZaxis()->SetTitleSize(0.072);
   Xsec_stat_y_bwd__4->GetZaxis()->SetTitleOffset(1.2);
   Xsec_stat_y_bwd__4->GetZaxis()->SetTitleFont(132);
   Xsec_stat_y_bwd__4->Draw("e same");
   
   Double_t Graph0_fx1003[5] = {
   1.75,
   2.25,
   2.75,
   3.25,
   3.75};
   Double_t Graph0_fy1003[5] = {
   19.03213,
   19.34729,
   18.91825,
   17.12878,
   11.22691};
   Double_t Graph0_fex1003[5] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t Graph0_fey1003[5] = {
   2.652228,
   2.015417,
   1.813979,
   1.667737,
   1.187818};
   TGraphErrors *gre = new TGraphErrors(5,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","Graph",100,1.49,4.01);
   Graph_Graph01003->SetMinimum(8.874571);
   Graph_Graph01003->SetMaximum(22.84889);
   Graph_Graph01003->SetDirectory(0);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   gre->Draw("e2 ");
   
   Double_t Graph1_fx1004[5] = {
   2.75,
   3.25,
   3.75,
   4.25,
   4.75};
   Double_t Graph1_fy1004[5] = {
   22.14831,
   21.69534,
   18.0858,
   15.17602,
   8.814333};
   Double_t Graph1_fex1004[5] = {
   0.05,
   0.05,
   0.05,
   0.05,
   0.05};
   Double_t Graph1_fey1004[5] = {
   3.432686,
   2.721253,
   2.252893,
   2.088221,
   1.448894};
   gre = new TGraphErrors(5,Graph1_fx1004,Graph1_fy1004,Graph1_fex1004,Graph1_fey1004);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11004 = new TH1F("Graph_Graph11004","Graph",100,2.49,5.01);
   Graph_Graph11004->SetMinimum(5.543883);
   Graph_Graph11004->SetMaximum(27.40255);
   Graph_Graph11004->SetDirectory(0);
   Graph_Graph11004->SetStats(0);
   Graph_Graph11004->SetLineWidth(2);
   Graph_Graph11004->SetMarkerStyle(20);
   Graph_Graph11004->GetXaxis()->SetNdivisions(505);
   Graph_Graph11004->GetXaxis()->SetLabelFont(132);
   Graph_Graph11004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11004->GetXaxis()->SetTitleFont(132);
   Graph_Graph11004->GetYaxis()->SetLabelFont(132);
   Graph_Graph11004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11004->GetYaxis()->SetTitleFont(132);
   Graph_Graph11004->GetZaxis()->SetLabelFont(132);
   Graph_Graph11004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11004);
   
   gre->Draw("e2 ");
   
   TLegend *leg = new TLegend(0.4,0.69,0.8,0.81,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Xsec_stat_y_fwd1","#it{D_{s}^{+}} (Forward)","LP");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Xsec_stat_y_bwd","#it{D_{s}^{+}} (Backward)","LP");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.22,0.34,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.22,0.28,"#it{p}Pb #sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   y->Modified();
   y->cd();
   y->SetSelected(y);
}


==> figs/checkcolours.py <==
#!/usr/bin/env python
# Software to check the colour of a plot are understandable by colour-blind people
# Produces versions of the input images in different variants.
#
# Author for the EB: Francesco Dettori 
#
# Original software:
# Author: Loren Petrich, petrich (at) panix (dot) com, and lpetrich at various online venues. 
# Color-Blindness Simulator; uses the Python Image Library
# https://lpetrich.org/Science/ColorBlindnessSim/ColorBlindnessSim.html
# 


import sys
args = sys.argv


from PIL import Image
# Configuration from command line 
import argparse
parser = argparse.ArgumentParser(usage = 'usage: %(prog)s FILE ', description='Apply colour-blindness filters to images.  Does not accept pdf. ')
parser.add_argument("input_file", nargs = '+', metavar = 'FILE', help='files to be converted')


arguments = parser.parse_args()

# Possible filters (some of these are not used) 
cbnames = (\
	"No L (Red) - Protanopia",
	"No M (Green) - Deuteranopia",
	"No S (Blue) - Tritanopia",
	"Dog Vision",
	"Gray - Brightness",
	"Gray - L (Red)",
	"Gray - M (Green)",
	"Gray - S (Blue)"
)

# Color-blindness names and matrix values
cbmats = ( \
(0.202001295331, 0.991720719265, -0.193722014597, 0,
0.163800203026, 0.792663865514, 0.0435359314602, 0,
0.00913336570448, -0.0132684300993, 1.00413506439, 0),

(0.430749076295, 0.717402505462, -0.148151581757, 0,
0.336582831043, 0.574447762213, 0.0889694067435, 0,
-0.0236572929497, 0.0275635332006, 0.996093759749, 0),

(0.971710712275, 0.112392320487, -0.0841030327623, 0,
0.0219508442818, 0.817739672383, 0.160309483335, 0,
-0.0628595877201, 0.880724870686, 0.182134717034, 0),

(0.316086131719, 0.854894118151, -0.170980249869, 0,
0.250572926562, 0.683189199376, 0.0662378740621, 0,
-0.00735450321111, 0.00718184676374, 1.00017265645, 0),

(0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0),

(0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0),

(0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0),

(0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0)
)

def cvtsave(img,ix,outfile):
	cbmat = cbmats[ix]
	imgx = img.convert('RGB',cbmat)
	imgx.save(outfile)


for infile in arguments.input_file : 
        img = Image.open(infile)
        if img.mode != 'RGB':
                img = img.convert('RGB')

        fileprefix = infile.split(".")[0]
        filesuffix = infile.split(".")[1]
        print ("Producing file " + infile +" for case: Protanopia")
        cvtsave(img,1,fileprefix+"_protanopia."+filesuffix)
        print ("Producing file " + infile +" for case: Deuteranopia")
        cvtsave(img,2,fileprefix+"_deuteranopia."+filesuffix)
        print ("Producing file " + infile +" for case: Tritanopia")
        cvtsave(img,3,fileprefix+"_tritanopia."+filesuffix)
        print ("Producing file " + infile +" in grey scale")
        cvtsave(img,5,fileprefix+"_greyscale."+filesuffix)


print("Please check all these figures are understandable ")


==> figs/get.sh <==
#typo mass and ip fits
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/FitMass/Ds/paper/* .
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/FitMass/Dp/paper/* .
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/IPFit/Ds/paper/* .
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/IPFit/Dp/paper/* .

#RpPb
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/RpPb/*.pdf .
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/RpPb/*.png .
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/RpPb/*.eps .
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/RpPb/RpA*.C .

#Xsec RFB
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_y.pdf Xsec_y_Ds.pdf
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_pt.pdf Xsec_pt_Ds.pdf
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_FWD.pdf Xsec_FWD_Ds.pdf
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_BWD.pdf Xsec_BWD_Ds.pdf
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/RFB_y.pdf RFB_y_Ds.pdf
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/RFB_pt.pdf RFB_pt_Ds.pdf
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/XsectionAP.pdf Xsec_BWD_Dp.pdf
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/XsectionPA.pdf Xsec_FWD_Dp.pdf
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Fig4a.pdf Xsec_pt_Dp.pdf
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Fig4b.pdf Xsec_y_Dp.pdf
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Add_TrackError/Fig5a.pdf RFB_pt_Dp.pdf
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Add_TrackError/Fig5b.pdf RFB_y_Dp.pdf

cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_y.eps Xsec_y_Ds.eps
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_pt.eps Xsec_pt_Ds.eps
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_FWD.eps Xsec_FWD_Ds.eps
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_BWD.eps Xsec_BWD_Ds.eps
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/RFB_y.eps RFB_y_Ds.eps
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/RFB_pt.eps RFB_pt_Ds.eps
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/XsectionAP.eps Xsec_BWD_Dp.eps
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/XsectionPA.eps Xsec_FWD_Dp.eps
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Fig4a.eps Xsec_pt_Dp.eps
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Fig4b.eps Xsec_y_Dp.eps
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Add_TrackError/Fig5a.eps RFB_pt_Dp.eps
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Add_TrackError/Fig5b.eps RFB_y_Dp.eps

cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_y.png Xsec_y_Ds.png
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_pt.png Xsec_pt_Ds.png
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_FWD.png Xsec_FWD_Ds.png
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_BWD.png Xsec_BWD_Ds.png
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/RFB_y.png RFB_y_Ds.png
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/RFB_pt.png RFB_pt_Ds.png
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/XsectionAP.png Xsec_BWD_Dp.png
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/XsectionPA.png Xsec_FWD_Dp.png
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Fig4a.png Xsec_pt_Dp.png
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Fig4b.png Xsec_y_Dp.png
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Add_TrackError/Fig5a.png RFB_pt_Dp.png
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Add_TrackError/Fig5b.png RFB_y_Dp.png

cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_y.C Xsec_y_Ds.C
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_pt.C Xsec_pt_Ds.C
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_FWD.C Xsec_FWD_Ds.C
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/Xsec_BWD.C Xsec_BWD_Ds.C
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/RFB_y.C RFB_y_Ds.C
cp  /disk302/lhcb/gucx/Ds2KKPI_8TeV/RePlotStyle/RFB_pt.C RFB_pt_Ds.C
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/XsectionAP.C Xsec_BWD_Dp.C
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/XsectionPA.C Xsec_FWD_Dp.C
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Fig4a.C Xsec_pt_Dp.C
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Fig4b.C Xsec_y_Dp.C
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Add_TrackError/Fig5a.C RFB_pt_Dp.C
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/cross_sec/v21/Add_TrackError/Fig5b.C RFB_y_Dp.C


#DsDp
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/DspDpRatio/2D_Result/ratio_fwd.pdf ratio_fwd_2D.pdf
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/DspDpRatio/2D_Result/ratio_bwd.pdf ratio_bwd_2D.pdf
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/3D_Result/ratio3D_bwd.pdf ratio3D_bwd_low.pdf
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/3D_Result/ratio3D_fwd.pdf ratio3D_fwd_low.pdf
cp /disk302/lhcb/gucx/highpt_PVN_DsDp/3D_Result/ratio3D_fwd.pdf ratio3D_fwd_high.pdf
cp /disk302/lhcb/gucx/highpt_PVN_DsDp/3D_Result/ratio3D_bwd.pdf ratio3D_bwd_high.pdf

cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/DspDpRatio/2D_Result/ratio_fwd.eps ratio_fwd_2D.eps
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/DspDpRatio/2D_Result/ratio_bwd.eps ratio_bwd_2D.eps
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/3D_Result/ratio3D_bwd.eps ratio3D_bwd_low.eps
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/3D_Result/ratio3D_fwd.eps ratio3D_fwd_low.eps
cp /disk302/lhcb/gucx/highpt_PVN_DsDp/3D_Result/ratio3D_fwd.eps ratio3D_fwd_high.eps
cp /disk302/lhcb/gucx/highpt_PVN_DsDp/3D_Result/ratio3D_bwd.eps ratio3D_bwd_high.eps

cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/DspDpRatio/2D_Result/ratio_fwd.png ratio_fwd_2D.png
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/DspDpRatio/2D_Result/ratio_bwd.png ratio_bwd_2D.png
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/3D_Result/ratio3D_bwd.png ratio3D_bwd_low.png
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/3D_Result/ratio3D_fwd.png ratio3D_fwd_low.png
cp /disk302/lhcb/gucx/highpt_PVN_DsDp/3D_Result/ratio3D_fwd.png ratio3D_fwd_high.png
cp /disk302/lhcb/gucx/highpt_PVN_DsDp/3D_Result/ratio3D_bwd.png ratio3D_bwd_high.png

cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/DspDpRatio/2D_Result/ratio_fwd.C ratio_fwd_2D.C
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/DspDpRatio/2D_Result/ratio_bwd.C ratio_bwd_2D.C
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/3D_Result/ratio3D_bwd.C ratio3D_bwd_low.C
cp /disk302/lhcb/gucx/Bins_PVN_DsDp/3D_Result/ratio3D_fwd.C ratio3D_fwd_low.C
cp /disk302/lhcb/gucx/highpt_PVN_DsDp/3D_Result/ratio3D_fwd.C ratio3D_fwd_high.C
cp /disk302/lhcb/gucx/highpt_PVN_DsDp/3D_Result/ratio3D_bwd.C ratio3D_bwd_high.C


#table
#Xsec
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/tables/XsecBwd.tex XsecBwd_Ds.tex
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/tables/XsecFwd.tex XsecFwd_Ds.tex
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/tables/XsecBwd_pt.tex XsecBwd_pt_Ds.tex
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/tables/XsecFwd_pt.tex XsecFwd_pt_Ds.tex
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/tables/XsecBwd_y.tex XsecBwd_y_Ds.tex
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/tables/XsecFwd_y.tex XsecFwd_y_Ds.tex

cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/tables/XsectionBwd.tex XsecBwd_Dp.tex
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/tables/XsectionFwd.tex XsecFwd_Dp.tex
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/tables/Xsec1DBwd_pt.tex XsecBwd_pt_Dp.tex
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/tables/Xsec1DFwd_pt.tex XsecFwd_pt_Dp.tex
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/tables/Xsec1DBwd_y.tex XsecBwd_y_Dp.tex
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/tables/Xsec1DFwd_y.tex XsecFwd_y_Dp.tex


#RpPb  RFB
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/tables/RpPb*.tex .
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/tables/RFB.tex RFB_Ds.tex 
cp /disk212/lhcb/gucx/Dp2KPIPI_8TeV/tables/ratio_pt.tex  RFB_Dp.tex

#DsDp ratio
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/tables/DsDpBwd.tex DsDpBwd_2D.tex
cp /disk302/lhcb/gucx/Ds2KKPI_8TeV/tables/DsDpFwd.tex DsDpFwd_2D.tex


cd ..
source run.sh
cd pdf
source rename.sh


==> figs/ratio3D_bwd_high.C <==
void ratio3D_bwd()
{
//=========Macro generated from canvas: pic_bwd/c1
//=========  (Fri Nov 10 01:44:11 2023) by ROOT version 6.22/00
   TCanvas *pic_bwd = new TCanvas("pic_bwd", "c1",200,32,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_bwd->Range(0,0,1,1);
   pic_bwd->SetFillColor(0);
   pic_bwd->SetBorderMode(0);
   pic_bwd->SetBorderSize(2);
   pic_bwd->SetTickx(1);
   pic_bwd->SetTicky(1);
   pic_bwd->SetLeftMargin(0.2);
   pic_bwd->SetTopMargin(0.08);
   pic_bwd->SetBottomMargin(0.16);
   pic_bwd->SetFrameLineWidth(2);
   pic_bwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_bwd_1
   TPad *pic_bwd_1 = new TPad("pic_bwd_1", "pic_bwd_1",0.01,0.51,0.3233333,0.99);
   pic_bwd_1->Draw();
   pic_bwd_1->cd();
   pic_bwd_1->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_1->SetFillColor(0);
   pic_bwd_1->SetBorderMode(0);
   pic_bwd_1->SetBorderSize(2);
   pic_bwd_1->SetTickx(1);
   pic_bwd_1->SetTicky(1);
   pic_bwd_1->SetLeftMargin(0.2);
   pic_bwd_1->SetTopMargin(0.08);
   pic_bwd_1->SetBottomMargin(0.16);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5410245);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.02614587, 0.02614587);
   tgme->SetPointEY(0, 1, 0.05487537, 0.05487537);
   tgme->SetPoint(1, 1.014934, 0.5286889);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.02609095, 0.02609095);
   tgme->SetPointEY(1, 1, 0.05747749, 0.05747749);
   tgme->SetPoint(2, 1.304915, 0.4608226);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.02105052, 0.02105052);
   tgme->SetPointEY(2, 1, 0.03858307, 0.03858307);
   tgme->SetPoint(3, 1.594896, 0.52753);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.02538494, 0.02538494);
   tgme->SetPointEY(3, 1, 0.03857446, 0.03857446);
   tgme->SetPoint(4, 1.884877, 0.5061039);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.02372602, 0.02372602);
   tgme->SetPointEY(4, 1, 0.03308713, 0.03308713);
   tgme->SetPoint(5, 2.319849, 0.6765512);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.02990218, 0.02990218);
   tgme->SetPointEY(5, 1, 0.0347643, 0.0347643);
   tgme->SetPoint(6, 3.117297, 0.8146449);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.04957554, 0.04957554);
   tgme->SetPointEY(6, 1, 0.0632089, 0.0632089);
   
   TH1F *Graph_gme_0_07 = new TH1F("Graph_gme_0_07","",100,0,3.972742);
   Graph_gme_0_07->SetMinimum(0.3);
   Graph_gme_0_07->SetMaximum(1.1);
   Graph_gme_0_07->SetDirectory(0);
   Graph_gme_0_07->SetStats(0);
   Graph_gme_0_07->SetLineWidth(2);
   Graph_gme_0_07->SetMarkerStyle(20);
   Graph_gme_0_07->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_07->GetXaxis()->SetRange(1,101);
   Graph_gme_0_07->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_07->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_07->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_07->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_07->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_07->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_07->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_07->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_07->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_07->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_07->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_07->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_07->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_07->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_07->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_07->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_07);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.3 < #it{y}* < -2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_1->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_2
   TPad *pic_bwd_2 = new TPad("pic_bwd_2", "pic_bwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_bwd_2->Draw();
   pic_bwd_2->cd();
   pic_bwd_2->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_2->SetFillColor(0);
   pic_bwd_2->SetBorderMode(0);
   pic_bwd_2->SetBorderSize(2);
   pic_bwd_2->SetTickx(1);
   pic_bwd_2->SetTicky(1);
   pic_bwd_2->SetLeftMargin(0.2);
   pic_bwd_2->SetTopMargin(0.08);
   pic_bwd_2->SetBottomMargin(0.16);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4967689);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.02873807, 0.02873807);
   tgme->SetPointEY(0, 1, 0.05370777, 0.05370777);
   tgme->SetPoint(1, 1.014934, 0.4427497);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.02381165, 0.02381165);
   tgme->SetPointEY(1, 1, 0.04310793, 0.04310793);
   tgme->SetPoint(2, 1.304915, 0.4742888);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.02459482, 0.02459482);
   tgme->SetPointEY(2, 1, 0.04045275, 0.04045275);
   tgme->SetPoint(3, 1.594896, 0.6151088);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.02855443, 0.02855443);
   tgme->SetPointEY(3, 1, 0.05118307, 0.05118307);
   tgme->SetPoint(4, 1.884877, 0.5555166);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.02911907, 0.02911907);
   tgme->SetPointEY(4, 1, 0.0375781, 0.0375781);
   tgme->SetPoint(5, 2.319849, 0.6379116);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.0300334, 0.0300334);
   tgme->SetPointEY(5, 1, 0.03547496, 0.03547496);
   tgme->SetPoint(6, 3.117297, 0.5993807);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.05977404, 0.05977404);
   tgme->SetPointEY(6, 1, 0.1166408, 0.1166408);
   
   TH1F *Graph_gme_0_18 = new TH1F("Graph_gme_0_18","",100,0,3.972742);
   Graph_gme_0_18->SetMinimum(0.3);
   Graph_gme_0_18->SetMaximum(1.1);
   Graph_gme_0_18->SetDirectory(0);
   Graph_gme_0_18->SetStats(0);
   Graph_gme_0_18->SetLineWidth(2);
   Graph_gme_0_18->SetMarkerStyle(20);
   Graph_gme_0_18->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_18->GetXaxis()->SetRange(1,101);
   Graph_gme_0_18->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_18->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_18->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_18->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_18->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_18->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_18->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_18->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_18->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_18->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_18->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_18->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_18->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_18->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_18->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_18->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_18);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.8 < #it{y}* < -3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_2->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_3
   TPad *pic_bwd_3 = new TPad("pic_bwd_3", "pic_bwd_3",0.6766667,0.51,0.99,0.99);
   pic_bwd_3->Draw();
   pic_bwd_3->cd();
   pic_bwd_3->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_3->SetFillColor(0);
   pic_bwd_3->SetBorderMode(0);
   pic_bwd_3->SetBorderSize(2);
   pic_bwd_3->SetTickx(1);
   pic_bwd_3->SetTicky(1);
   pic_bwd_3->SetLeftMargin(0.2);
   pic_bwd_3->SetTopMargin(0.08);
   pic_bwd_3->SetBottomMargin(0.16);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4702531);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.03355133, 0.03355133);
   tgme->SetPointEY(0, 1, 0.06479505, 0.06479505);
   tgme->SetPoint(1, 1.014934, 0.497426);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.03720438, 0.03720438);
   tgme->SetPointEY(1, 1, 0.07257846, 0.07257846);
   tgme->SetPoint(2, 1.304915, 0.4635521);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.03287113, 0.03287113);
   tgme->SetPointEY(2, 1, 0.05604611, 0.05604611);
   tgme->SetPoint(3, 1.594896, 0.4979399);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.03533301, 0.03533301);
   tgme->SetPointEY(3, 1, 0.05053755, 0.05053755);
   tgme->SetPoint(4, 1.884877, 0.6355269);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.04635904, 0.04635904);
   tgme->SetPointEY(4, 1, 0.06009741, 0.06009741);
   tgme->SetPoint(5, 2.319849, 0.5868274);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.04188969, 0.04188969);
   tgme->SetPointEY(5, 1, 0.0430937, 0.0430937);
   tgme->SetPoint(6, 3.117297, 0.7104841);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.08630964, 0.08630964);
   tgme->SetPointEY(6, 1, 0.05411435, 0.05411435);
   
   TH1F *Graph_gme_0_29 = new TH1F("Graph_gme_0_29","",100,0,3.972742);
   Graph_gme_0_29->SetMinimum(0.3);
   Graph_gme_0_29->SetMaximum(1.1);
   Graph_gme_0_29->SetDirectory(0);
   Graph_gme_0_29->SetStats(0);
   Graph_gme_0_29->SetLineWidth(2);
   Graph_gme_0_29->SetMarkerStyle(20);
   Graph_gme_0_29->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_29->GetXaxis()->SetRange(1,101);
   Graph_gme_0_29->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_29->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_29->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_29->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_29->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_29->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_29->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_29->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_29->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_29->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_29->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_29->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_29->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_29->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_29->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_29->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_29);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-4.3 < #it{y}* < -3.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_3->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_4
   TPad *pic_bwd_4 = new TPad("pic_bwd_4", "pic_bwd_4",0.01,0.01,0.3233333,0.49);
   pic_bwd_4->Draw();
   pic_bwd_4->cd();
   pic_bwd_4->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_4->SetFillColor(0);
   pic_bwd_4->SetBorderMode(0);
   pic_bwd_4->SetBorderSize(2);
   pic_bwd_4->SetTickx(1);
   pic_bwd_4->SetTicky(1);
   pic_bwd_4->SetLeftMargin(0.2);
   pic_bwd_4->SetTopMargin(0.08);
   pic_bwd_4->SetBottomMargin(0.16);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.6110523);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.05135609, 0.05135609);
   tgme->SetPointEY(0, 1, 0.0854676, 0.0854676);
   tgme->SetPoint(1, 1.014934, 0.5405474);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.03480672, 0.03480672);
   tgme->SetPointEY(1, 1, 0.07066652, 0.07066652);
   tgme->SetPoint(2, 1.304915, 0.4462072);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.02754732, 0.02754732);
   tgme->SetPointEY(2, 1, 0.04567721, 0.04567721);
   tgme->SetPoint(3, 1.594896, 0.582768);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.03334133, 0.03334133);
   tgme->SetPointEY(3, 1, 0.05438685, 0.05438685);
   tgme->SetPoint(4, 1.884877, 0.5526534);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.03686514, 0.03686514);
   tgme->SetPointEY(4, 1, 0.04968641, 0.04968641);
   tgme->SetPoint(5, 2.319849, 0.5126289);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.02908188, 0.02908188);
   tgme->SetPointEY(5, 1, 0.03138746, 0.03138746);
   tgme->SetPoint(6, 3.117297, 0.737621);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.06324123, 0.06324123);
   tgme->SetPointEY(6, 1, 0.05843401, 0.05843401);
   
   TH1F *Graph_gme_1_010 = new TH1F("Graph_gme_1_010","",100,0,3.972742);
   Graph_gme_1_010->SetMinimum(0.3);
   Graph_gme_1_010->SetMaximum(1.1);
   Graph_gme_1_010->SetDirectory(0);
   Graph_gme_1_010->SetStats(0);
   Graph_gme_1_010->SetLineWidth(2);
   Graph_gme_1_010->SetMarkerStyle(20);
   Graph_gme_1_010->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_010->GetXaxis()->SetRange(1,101);
   Graph_gme_1_010->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_010->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_010->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_010->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_010->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_010->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_010->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_010->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_010->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_010->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_010->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_010->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_010->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_010->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_010->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_010->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_010);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.3 < #it{y}* < -2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_4->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_5
   TPad *pic_bwd_5 = new TPad("pic_bwd_5", "pic_bwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_bwd_5->Draw();
   pic_bwd_5->cd();
   pic_bwd_5->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_5->SetFillColor(0);
   pic_bwd_5->SetBorderMode(0);
   pic_bwd_5->SetBorderSize(2);
   pic_bwd_5->SetTickx(1);
   pic_bwd_5->SetTicky(1);
   pic_bwd_5->SetLeftMargin(0.2);
   pic_bwd_5->SetTopMargin(0.08);
   pic_bwd_5->SetBottomMargin(0.16);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5099326);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.04098361, 0.04098361);
   tgme->SetPointEY(0, 1, 0.07939865, 0.07939865);
   tgme->SetPoint(1, 1.014934, 0.5166584);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.03174577, 0.03174577);
   tgme->SetPointEY(1, 1, 0.07529503, 0.07529503);
   tgme->SetPoint(2, 1.304915, 0.5917854);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.04168418, 0.04168418);
   tgme->SetPointEY(2, 1, 0.07125358, 0.07125358);
   tgme->SetPoint(3, 1.594896, 0.6055124);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.0925264, 0.0925264);
   tgme->SetPointEY(3, 1, 0.06742534, 0.06742534);
   tgme->SetPoint(4, 1.884877, 0.4584882);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.05250088, 0.05250088);
   tgme->SetPointEY(4, 1, 0.04393691, 0.04393691);
   tgme->SetPoint(5, 2.319849, 0.5883719);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.04072491, 0.04072491);
   tgme->SetPointEY(5, 1, 0.04294234, 0.04294234);
   tgme->SetPoint(6, 3.117297, 0.6597294);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.07825061, 0.07825061);
   tgme->SetPointEY(6, 1, 0.06834447, 0.06834447);
   
   TH1F *Graph_gme_1_111 = new TH1F("Graph_gme_1_111","",100,0,3.972742);
   Graph_gme_1_111->SetMinimum(0.3);
   Graph_gme_1_111->SetMaximum(1.1);
   Graph_gme_1_111->SetDirectory(0);
   Graph_gme_1_111->SetStats(0);
   Graph_gme_1_111->SetLineWidth(2);
   Graph_gme_1_111->SetMarkerStyle(20);
   Graph_gme_1_111->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_111->GetXaxis()->SetRange(1,101);
   Graph_gme_1_111->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_111->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_111->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_111->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_111->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_111->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_111->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_111->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_111->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_111->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_111->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_111->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_111->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_111->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_111->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_111->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_111);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.8 < #it{y}* < -3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_5->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_6
   TPad *pic_bwd_6 = new TPad("pic_bwd_6", "pic_bwd_6",0.6766667,0.01,0.99,0.49);
   pic_bwd_6->Draw();
   pic_bwd_6->cd();
   pic_bwd_6->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_6->SetFillColor(0);
   pic_bwd_6->SetBorderMode(0);
   pic_bwd_6->SetBorderSize(2);
   pic_bwd_6->SetTickx(1);
   pic_bwd_6->SetTicky(1);
   pic_bwd_6->SetLeftMargin(0.2);
   pic_bwd_6->SetTopMargin(0.08);
   pic_bwd_6->SetBottomMargin(0.16);
   pic_bwd_6->SetFrameLineWidth(2);
   pic_bwd_6->SetFrameBorderMode(0);
   pic_bwd_6->SetFrameLineWidth(2);
   pic_bwd_6->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4808614);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.06129661, 0.06129661);
   tgme->SetPointEY(0, 1, 0.115396, 0.115396);
   tgme->SetPoint(1, 1.014934, 0.4337578);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.05715357, 0.05715357);
   tgme->SetPointEY(1, 1, 0.09000581, 0.09000581);
   tgme->SetPoint(2, 1.304915, 0.5452079);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.07172234, 0.07172234);
   tgme->SetPointEY(2, 1, 0.102687, 0.102687);
   tgme->SetPoint(3, 1.594896, 0.6162429);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.08135581, 0.08135581);
   tgme->SetPointEY(3, 1, 0.1075518, 0.1075518);
   tgme->SetPoint(4, 1.884877, 0.4717871);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.06472712, 0.06472712);
   tgme->SetPointEY(4, 1, 0.07719185, 0.07719185);
   tgme->SetPoint(5, 2.319849, 0.5836037);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.0793628, 0.0793628);
   tgme->SetPointEY(5, 1, 0.07640933, 0.07640933);
   tgme->SetPoint(6, 3.117297, 0.6569027);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.153532, 0.153532);
   tgme->SetPointEY(6, 1, 0.07639404, 0.07639404);
   
   TH1F *Graph_gme_1_212 = new TH1F("Graph_gme_1_212","",100,0,3.972742);
   Graph_gme_1_212->SetMinimum(0.3);
   Graph_gme_1_212->SetMaximum(1.1);
   Graph_gme_1_212->SetDirectory(0);
   Graph_gme_1_212->SetStats(0);
   Graph_gme_1_212->SetLineWidth(2);
   Graph_gme_1_212->SetMarkerStyle(20);
   Graph_gme_1_212->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_212->GetXaxis()->SetRange(1,101);
   Graph_gme_1_212->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_212->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_212->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_212->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_212->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_212->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_212->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_212->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_212->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_212->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_212->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_212->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_212->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_212->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_212->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_212->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_212);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-4.3 < #it{y}* < -3.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_6->Modified();
   pic_bwd->cd();
   pic_bwd->Modified();
   pic_bwd->cd();
   pic_bwd->SetSelected(pic_bwd);
}


==> figs/ratio3D_bwd_low.C <==
void ratio3D_bwd()
{
//=========Macro generated from canvas: pic_bwd/c1
//=========  (Fri Nov 10 01:07:00 2023) by ROOT version 6.22/00
   TCanvas *pic_bwd = new TCanvas("pic_bwd", "c1",0,0,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_bwd->Range(0,0,1,1);
   pic_bwd->SetFillColor(0);
   pic_bwd->SetBorderMode(0);
   pic_bwd->SetBorderSize(2);
   pic_bwd->SetTickx(1);
   pic_bwd->SetTicky(1);
   pic_bwd->SetLeftMargin(0.2);
   pic_bwd->SetTopMargin(0.08);
   pic_bwd->SetBottomMargin(0.16);
   pic_bwd->SetFrameLineWidth(2);
   pic_bwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_bwd_1
   TPad *pic_bwd_1 = new TPad("pic_bwd_1", "pic_bwd_1",0.01,0.51,0.3233333,0.99);
   pic_bwd_1->Draw();
   pic_bwd_1->cd();
   pic_bwd_1->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_1->SetFillColor(0);
   pic_bwd_1->SetBorderMode(0);
   pic_bwd_1->SetBorderSize(2);
   pic_bwd_1->SetTickx(1);
   pic_bwd_1->SetTicky(1);
   pic_bwd_1->SetLeftMargin(0.2);
   pic_bwd_1->SetTopMargin(0.08);
   pic_bwd_1->SetBottomMargin(0.16);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5259448);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.0118295, 0.0118295);
   tgme->SetPointEY(0, 1, 0.03206473, 0.03206473);
   tgme->SetPoint(1, 1.014934, 0.5121799);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.01634215, 0.01634215);
   tgme->SetPointEY(1, 1, 0.04695829, 0.04695829);
   tgme->SetPoint(2, 1.304915, 0.5117574);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01130345, 0.01130345);
   tgme->SetPointEY(2, 1, 0.03108461, 0.03108461);
   tgme->SetPoint(3, 1.594896, 0.5466754);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.01642763, 0.01642763);
   tgme->SetPointEY(3, 1, 0.03155324, 0.03155324);
   tgme->SetPoint(4, 1.884877, 0.5615182);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.01992255, 0.01992255);
   tgme->SetPointEY(4, 1, 0.02994021, 0.02994021);
   tgme->SetPoint(5, 2.319849, 0.6134919);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01736044, 0.01736044);
   tgme->SetPointEY(5, 1, 0.03307019, 0.03307019);
   tgme->SetPoint(6, 3.117297, 0.7225191);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.02267181, 0.02267181);
   tgme->SetPointEY(6, 1, 0.05499405, 0.05499405);
   
   TH1F *Graph_gme_0_07 = new TH1F("Graph_gme_0_07","",100,0,3.972742);
   Graph_gme_0_07->SetMinimum(0.3);
   Graph_gme_0_07->SetMaximum(1.1);
   Graph_gme_0_07->SetDirectory(0);
   Graph_gme_0_07->SetStats(0);
   Graph_gme_0_07->SetLineWidth(2);
   Graph_gme_0_07->SetMarkerStyle(20);
   Graph_gme_0_07->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_07->GetXaxis()->SetRange(1,101);
   Graph_gme_0_07->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_07->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_07->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_07->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_07->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_07->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_07->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_07->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_07->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_07->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_07->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_07->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_07->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_07->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_07->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_07->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_07->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_07);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.3 < #it{y}* < -2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_1->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_2
   TPad *pic_bwd_2 = new TPad("pic_bwd_2", "pic_bwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_bwd_2->Draw();
   pic_bwd_2->cd();
   pic_bwd_2->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_2->SetFillColor(0);
   pic_bwd_2->SetBorderMode(0);
   pic_bwd_2->SetBorderSize(2);
   pic_bwd_2->SetTickx(1);
   pic_bwd_2->SetTicky(1);
   pic_bwd_2->SetLeftMargin(0.2);
   pic_bwd_2->SetTopMargin(0.08);
   pic_bwd_2->SetBottomMargin(0.16);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4671509);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.009876448, 0.009876448);
   tgme->SetPointEY(0, 1, 0.02641118, 0.02641118);
   tgme->SetPoint(1, 1.014934, 0.5100368);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.01151699, 0.01151699);
   tgme->SetPointEY(1, 1, 0.03419987, 0.03419987);
   tgme->SetPoint(2, 1.304915, 0.542503);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01341674, 0.01341674);
   tgme->SetPointEY(2, 1, 0.03066173, 0.03066173);
   tgme->SetPoint(3, 1.594896, 0.5172774);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.01618798, 0.01618798);
   tgme->SetPointEY(3, 1, 0.02867281, 0.02867281);
   tgme->SetPoint(4, 1.884877, 0.5685489);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.0139436, 0.0139436);
   tgme->SetPointEY(4, 1, 0.03784001, 0.03784001);
   tgme->SetPoint(5, 2.319849, 0.6139321);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01527448, 0.01527448);
   tgme->SetPointEY(5, 1, 0.02866833, 0.02866833);
   tgme->SetPoint(6, 3.117297, 0.9017945);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.05689026, 0.05689026);
   tgme->SetPointEY(6, 1, 0.04577067, 0.04577067);
   
   TH1F *Graph_gme_0_18 = new TH1F("Graph_gme_0_18","",100,0,3.972742);
   Graph_gme_0_18->SetMinimum(0.3);
   Graph_gme_0_18->SetMaximum(1.1);
   Graph_gme_0_18->SetDirectory(0);
   Graph_gme_0_18->SetStats(0);
   Graph_gme_0_18->SetLineWidth(2);
   Graph_gme_0_18->SetMarkerStyle(20);
   Graph_gme_0_18->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_18->GetXaxis()->SetRange(1,101);
   Graph_gme_0_18->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_18->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_18->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_18->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_18->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_18->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_18->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_18->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_18->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_18->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_18->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_18->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_18->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_18->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_18->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_18->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_18->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_18);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.8 < #it{y}* < -3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_2->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_3
   TPad *pic_bwd_3 = new TPad("pic_bwd_3", "pic_bwd_3",0.6766667,0.51,0.99,0.99);
   pic_bwd_3->Draw();
   pic_bwd_3->cd();
   pic_bwd_3->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_3->SetFillColor(0);
   pic_bwd_3->SetBorderMode(0);
   pic_bwd_3->SetBorderSize(2);
   pic_bwd_3->SetTickx(1);
   pic_bwd_3->SetTicky(1);
   pic_bwd_3->SetLeftMargin(0.2);
   pic_bwd_3->SetTopMargin(0.08);
   pic_bwd_3->SetBottomMargin(0.16);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_0_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5182591);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.01456551, 0.01456551);
   tgme->SetPointEY(0, 1, 0.03915951, 0.03915951);
   tgme->SetPoint(1, 1.014934, 0.4841296);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.02163932, 0.02163932);
   tgme->SetPointEY(1, 1, 0.03583904, 0.03583904);
   tgme->SetPoint(2, 1.304915, 0.5077563);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01397224, 0.01397224);
   tgme->SetPointEY(2, 1, 0.03324477, 0.03324477);
   tgme->SetPoint(3, 1.594896, 0.5561163);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.02305905, 0.02305905);
   tgme->SetPointEY(3, 1, 0.03165738, 0.03165738);
   tgme->SetPoint(4, 1.884877, 0.6065989);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.02026332, 0.02026332);
   tgme->SetPointEY(4, 1, 0.03585522, 0.03585522);
   tgme->SetPoint(5, 2.319849, 0.6831801);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.02158104, 0.02158104);
   tgme->SetPointEY(5, 1, 0.04331688, 0.04331688);
   tgme->SetPoint(6, 3.117297, 0.75552);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.08408896, 0.08408896);
   tgme->SetPointEY(6, 1, 0.03820233, 0.03820233);
   
   TH1F *Graph_gme_0_29 = new TH1F("Graph_gme_0_29","",100,0,3.972742);
   Graph_gme_0_29->SetMinimum(0.3);
   Graph_gme_0_29->SetMaximum(1.1);
   Graph_gme_0_29->SetDirectory(0);
   Graph_gme_0_29->SetStats(0);
   Graph_gme_0_29->SetLineWidth(2);
   Graph_gme_0_29->SetMarkerStyle(20);
   Graph_gme_0_29->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_29->GetXaxis()->SetRange(1,101);
   Graph_gme_0_29->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_29->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_29->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_29->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_29->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_29->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_29->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_29->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_29->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_29->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_29->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_29->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_29->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_29->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_29->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_29->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_29->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_29);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-4.3 < #it{y}* < -3.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_3->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_4
   TPad *pic_bwd_4 = new TPad("pic_bwd_4", "pic_bwd_4",0.01,0.01,0.3233333,0.49);
   pic_bwd_4->Draw();
   pic_bwd_4->cd();
   pic_bwd_4->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_4->SetFillColor(0);
   pic_bwd_4->SetBorderMode(0);
   pic_bwd_4->SetBorderSize(2);
   pic_bwd_4->SetTickx(1);
   pic_bwd_4->SetTicky(1);
   pic_bwd_4->SetLeftMargin(0.2);
   pic_bwd_4->SetTopMargin(0.08);
   pic_bwd_4->SetBottomMargin(0.16);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.5047528);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.0147745, 0.0147745);
   tgme->SetPointEY(0, 1, 0.03501359, 0.03501359);
   tgme->SetPoint(1, 1.014934, 0.4848838);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.0154301, 0.0154301);
   tgme->SetPointEY(1, 1, 0.03379325, 0.03379325);
   tgme->SetPoint(2, 1.304915, 0.5360231);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01380454, 0.01380454);
   tgme->SetPointEY(2, 1, 0.03301692, 0.03301692);
   tgme->SetPoint(3, 1.594896, 0.566511);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.02563995, 0.02563995);
   tgme->SetPointEY(3, 1, 0.03108803, 0.03108803);
   tgme->SetPoint(4, 1.884877, 0.6110771);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.01957614, 0.01957614);
   tgme->SetPointEY(4, 1, 0.02877816, 0.02877816);
   tgme->SetPoint(5, 2.319849, 0.6828465);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01706858, 0.01706858);
   tgme->SetPointEY(5, 1, 0.03175486, 0.03175486);
   tgme->SetPoint(6, 3.117297, 0.7356488);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.03299807, 0.03299807);
   tgme->SetPointEY(6, 1, 0.03665465, 0.03665465);
   
   TH1F *Graph_gme_1_010 = new TH1F("Graph_gme_1_010","",100,0,3.972742);
   Graph_gme_1_010->SetMinimum(0.3);
   Graph_gme_1_010->SetMaximum(1.1);
   Graph_gme_1_010->SetDirectory(0);
   Graph_gme_1_010->SetStats(0);
   Graph_gme_1_010->SetLineWidth(2);
   Graph_gme_1_010->SetMarkerStyle(20);
   Graph_gme_1_010->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_010->GetXaxis()->SetRange(1,101);
   Graph_gme_1_010->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_010->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_010->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_010->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_010->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_010->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_010->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_010->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_010->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_010->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_010->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_010->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_010->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_010->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_010->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_010->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_010->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_010);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.3 < #it{y}* < -2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_4->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_5
   TPad *pic_bwd_5 = new TPad("pic_bwd_5", "pic_bwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_bwd_5->Draw();
   pic_bwd_5->cd();
   pic_bwd_5->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_5->SetFillColor(0);
   pic_bwd_5->SetBorderMode(0);
   pic_bwd_5->SetBorderSize(2);
   pic_bwd_5->SetTickx(1);
   pic_bwd_5->SetTicky(1);
   pic_bwd_5->SetLeftMargin(0.2);
   pic_bwd_5->SetTopMargin(0.08);
   pic_bwd_5->SetBottomMargin(0.16);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.469888);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.01489918, 0.01489918);
   tgme->SetPointEY(0, 1, 0.03472432, 0.03472432);
   tgme->SetPoint(1, 1.014934, 0.5663039);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.01778208, 0.01778208);
   tgme->SetPointEY(1, 1, 0.03956022, 0.03956022);
   tgme->SetPoint(2, 1.304915, 0.5308709);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01490587, 0.01490587);
   tgme->SetPointEY(2, 1, 0.0314706, 0.0314706);
   tgme->SetPoint(3, 1.594896, 0.566504);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.01578391, 0.01578391);
   tgme->SetPointEY(3, 1, 0.03093584, 0.03093584);
   tgme->SetPoint(4, 1.884877, 0.5984634);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.0340335, 0.0340335);
   tgme->SetPointEY(4, 1, 0.02996572, 0.02996572);
   tgme->SetPoint(5, 2.319849, 0.6165045);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.01773522, 0.01773522);
   tgme->SetPointEY(5, 1, 0.02554096, 0.02554096);
   tgme->SetPoint(6, 3.117297, 0.7616547);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.03578282, 0.03578282);
   tgme->SetPointEY(6, 1, 0.03354234, 0.03354234);
   
   TH1F *Graph_gme_1_111 = new TH1F("Graph_gme_1_111","",100,0,3.972742);
   Graph_gme_1_111->SetMinimum(0.3);
   Graph_gme_1_111->SetMaximum(1.1);
   Graph_gme_1_111->SetDirectory(0);
   Graph_gme_1_111->SetStats(0);
   Graph_gme_1_111->SetLineWidth(2);
   Graph_gme_1_111->SetMarkerStyle(20);
   Graph_gme_1_111->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_111->GetXaxis()->SetRange(1,101);
   Graph_gme_1_111->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_111->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_111->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_111->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_111->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_111->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_111->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_111->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_111->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_111->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_111->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_111->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_111->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_111->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_111->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_111->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_111->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_111);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-3.8 < #it{y}* < -3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_5->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_6
   TPad *pic_bwd_6 = new TPad("pic_bwd_6", "pic_bwd_6",0.6766667,0.01,0.99,0.49);
   pic_bwd_6->Draw();
   pic_bwd_6->cd();
   pic_bwd_6->Range(-1.14642,0.131579,4.585679,1.184211);
   pic_bwd_6->SetFillColor(0);
   pic_bwd_6->SetBorderMode(0);
   pic_bwd_6->SetBorderSize(2);
   pic_bwd_6->SetTickx(1);
   pic_bwd_6->SetTicky(1);
   pic_bwd_6->SetLeftMargin(0.2);
   pic_bwd_6->SetTopMargin(0.08);
   pic_bwd_6->SetBottomMargin(0.16);
   pic_bwd_6->SetFrameLineWidth(2);
   pic_bwd_6->SetFrameBorderMode(0);
   pic_bwd_6->SetFrameLineWidth(2);
   pic_bwd_6->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(7, 2);
   tgme->SetName("gme_1_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.507467, 0.4284136);
   tgme->SetPointEX(0, 0.3624764, 0.3624764);
   tgme->SetPointEY(0, 0, 0.01718507, 0.01718507);
   tgme->SetPointEY(0, 1, 0.03599418, 0.03599418);
   tgme->SetPoint(1, 1.014934, 0.4561308);
   tgme->SetPointEX(1, 0.1449906, 0.1449906);
   tgme->SetPointEY(1, 0, 0.01729757, 0.01729757);
   tgme->SetPointEY(1, 1, 0.03741524, 0.03741524);
   tgme->SetPoint(2, 1.304915, 0.5538576);
   tgme->SetPointEX(2, 0.1449906, 0.1449906);
   tgme->SetPointEY(2, 0, 0.01964258, 0.01964258);
   tgme->SetPointEY(2, 1, 0.0396061, 0.0396061);
   tgme->SetPoint(3, 1.594896, 0.5849941);
   tgme->SetPointEX(3, 0.1449906, 0.1449906);
   tgme->SetPointEY(3, 0, 0.02393867, 0.02393867);
   tgme->SetPointEY(3, 1, 0.03964813, 0.03964813);
   tgme->SetPoint(4, 1.884877, 0.578031);
   tgme->SetPointEX(4, 0.1449906, 0.1449906);
   tgme->SetPointEY(4, 0, 0.02362777, 0.02362777);
   tgme->SetPointEY(4, 1, 0.03229555, 0.03229555);
   tgme->SetPoint(5, 2.319849, 0.6435836);
   tgme->SetPointEX(5, 0.2899812, 0.2899812);
   tgme->SetPointEY(5, 0, 0.02593032, 0.02593032);
   tgme->SetPointEY(5, 1, 0.03557258, 0.03557258);
   tgme->SetPoint(6, 3.117297, 0.8194136);
   tgme->SetPointEX(6, 0.507467, 0.507467);
   tgme->SetPointEY(6, 0, 0.0493861, 0.0493861);
   tgme->SetPointEY(6, 1, 0.04361368, 0.04361368);
   
   TH1F *Graph_gme_1_212 = new TH1F("Graph_gme_1_212","",100,0,3.972742);
   Graph_gme_1_212->SetMinimum(0.3);
   Graph_gme_1_212->SetMaximum(1.1);
   Graph_gme_1_212->SetDirectory(0);
   Graph_gme_1_212->SetStats(0);
   Graph_gme_1_212->SetLineWidth(2);
   Graph_gme_1_212->SetMarkerStyle(20);
   Graph_gme_1_212->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_212->GetXaxis()->SetRange(1,101);
   Graph_gme_1_212->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_212->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_212->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_212->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_212->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_212->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_212->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_212->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_212->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_212->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_212->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_212->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_212->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_212->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_212->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_212->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_212->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_212);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"-4.3 < #it{y}* < -3.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_6->Modified();
   pic_bwd->cd();
   pic_bwd->Modified();
   pic_bwd->cd();
   pic_bwd->SetSelected(pic_bwd);
}


==> figs/ratio3D_fwd_high.C <==
void ratio3D_fwd()
{
//=========Macro generated from canvas: pic_fwd/c1
//=========  (Fri Nov 10 01:36:18 2023) by ROOT version 6.22/00
   TCanvas *pic_fwd = new TCanvas("pic_fwd", "c1",200,32,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_fwd->Range(0,0,1,1);
   pic_fwd->SetFillColor(0);
   pic_fwd->SetBorderMode(0);
   pic_fwd->SetBorderSize(2);
   pic_fwd->SetTickx(1);
   pic_fwd->SetTicky(1);
   pic_fwd->SetLeftMargin(0.2);
   pic_fwd->SetTopMargin(0.08);
   pic_fwd->SetBottomMargin(0.16);
   pic_fwd->SetFrameLineWidth(2);
   pic_fwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_fwd_1
   TPad *pic_fwd_1 = new TPad("pic_fwd_1", "pic_fwd_1",0.01,0.51,0.3233333,0.99);
   pic_fwd_1->Draw();
   pic_fwd_1->cd();
   pic_fwd_1->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_1->SetFillColor(0);
   pic_fwd_1->SetBorderMode(0);
   pic_fwd_1->SetBorderSize(2);
   pic_fwd_1->SetTickx(1);
   pic_fwd_1->SetTicky(1);
   pic_fwd_1->SetLeftMargin(0.2);
   pic_fwd_1->SetTopMargin(0.08);
   pic_fwd_1->SetBottomMargin(0.16);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4860733);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.02716953, 0.02716953);
   tgme->SetPointEY(0, 1, 0.03037932, 0.03037932);
   tgme->SetPoint(1, 1.161826, 0.489686);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.01991196, 0.01991196);
   tgme->SetPointEY(1, 1, 0.03556778, 0.03556778);
   tgme->SetPoint(2, 1.493776, 0.5137326);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02338378, 0.02338378);
   tgme->SetPointEY(2, 1, 0.03225093, 0.03225093);
   tgme->SetPoint(3, 1.825726, 0.4973152);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02335303, 0.02335303);
   tgme->SetPointEY(3, 1, 0.03150451, 0.03150451);
   tgme->SetPoint(4, 2.157676, 0.519999);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.02685627, 0.02685627);
   tgme->SetPointEY(4, 1, 0.02922488, 0.02922488);
   tgme->SetPoint(5, 2.821577, 0.5886289);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.05039006, 0.05039006);
   tgme->SetPointEY(5, 1, 0.02781636, 0.02781636);
   
   TH1F *Graph_gme_0_01 = new TH1F("Graph_gme_0_01","",100,0,3.634855);
   Graph_gme_0_01->SetMinimum(0.3);
   Graph_gme_0_01->SetMaximum(1.1);
   Graph_gme_0_01->SetDirectory(0);
   Graph_gme_0_01->SetStats(0);
   Graph_gme_0_01->SetLineWidth(2);
   Graph_gme_0_01->SetMarkerStyle(20);
   Graph_gme_0_01->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_01->GetXaxis()->SetRange(1,101);
   Graph_gme_0_01->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_01->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_01->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_01->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_01->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_01->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_01->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_01->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_01->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_01->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_01->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_01->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_01->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_01->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_01->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_01->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_01);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"1.8 < #it{y}* < 2.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_1->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_2
   TPad *pic_fwd_2 = new TPad("pic_fwd_2", "pic_fwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_fwd_2->Draw();
   pic_fwd_2->cd();
   pic_fwd_2->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_2->SetFillColor(0);
   pic_fwd_2->SetBorderMode(0);
   pic_fwd_2->SetBorderSize(2);
   pic_fwd_2->SetTickx(1);
   pic_fwd_2->SetTicky(1);
   pic_fwd_2->SetLeftMargin(0.2);
   pic_fwd_2->SetTopMargin(0.08);
   pic_fwd_2->SetBottomMargin(0.16);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4360671);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.02744316, 0.02744316);
   tgme->SetPointEY(0, 1, 0.02732326, 0.02732326);
   tgme->SetPoint(1, 1.161826, 0.4614253);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.02663641, 0.02663641);
   tgme->SetPointEY(1, 1, 0.03109583, 0.03109583);
   tgme->SetPoint(2, 1.493776, 0.4994398);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02302458, 0.02302458);
   tgme->SetPointEY(2, 1, 0.02925924, 0.02925924);
   tgme->SetPoint(3, 1.825726, 0.5087354);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02441589, 0.02441589);
   tgme->SetPointEY(3, 1, 0.02941133, 0.02941133);
   tgme->SetPoint(4, 2.157676, 0.5453547);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.04053761, 0.04053761);
   tgme->SetPointEY(4, 1, 0.03253798, 0.03253798);
   tgme->SetPoint(5, 2.821577, 0.5220921);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.06765966, 0.06765966);
   tgme->SetPointEY(5, 1, 0.03984718, 0.03984718);
   
   TH1F *Graph_gme_0_12 = new TH1F("Graph_gme_0_12","",100,0,3.634855);
   Graph_gme_0_12->SetMinimum(0.3);
   Graph_gme_0_12->SetMaximum(1.1);
   Graph_gme_0_12->SetDirectory(0);
   Graph_gme_0_12->SetStats(0);
   Graph_gme_0_12->SetLineWidth(2);
   Graph_gme_0_12->SetMarkerStyle(20);
   Graph_gme_0_12->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_12->GetXaxis()->SetRange(1,101);
   Graph_gme_0_12->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_12->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_12->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_12->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_12->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_12->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_12->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_12->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_12->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_12->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_12->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_12->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_12->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_12->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_12->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_12->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_12);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.3 < #it{y}* < 2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_2->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_3
   TPad *pic_fwd_3 = new TPad("pic_fwd_3", "pic_fwd_3",0.6766667,0.51,0.99,0.99);
   pic_fwd_3->Draw();
   pic_fwd_3->cd();
   pic_fwd_3->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_3->SetFillColor(0);
   pic_fwd_3->SetBorderMode(0);
   pic_fwd_3->SetBorderSize(2);
   pic_fwd_3->SetTickx(1);
   pic_fwd_3->SetTicky(1);
   pic_fwd_3->SetLeftMargin(0.2);
   pic_fwd_3->SetTopMargin(0.08);
   pic_fwd_3->SetBottomMargin(0.16);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4809527);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.03181664, 0.03181664);
   tgme->SetPointEY(0, 1, 0.03654449, 0.03654449);
   tgme->SetPoint(1, 1.161826, 0.4802795);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.02924312, 0.02924312);
   tgme->SetPointEY(1, 1, 0.0398775, 0.0398775);
   tgme->SetPoint(2, 1.493776, 0.4691935);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02804282, 0.02804282);
   tgme->SetPointEY(2, 1, 0.02954205, 0.02954205);
   tgme->SetPoint(3, 1.825726, 0.5074979);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.04149922, 0.04149922);
   tgme->SetPointEY(3, 1, 0.03074754, 0.03074754);
   tgme->SetPoint(4, 2.157676, 0.5251957);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.03716711, 0.03716711);
   tgme->SetPointEY(4, 1, 0.03207402, 0.03207402);
   tgme->SetPoint(5, 2.821577, 0.6074912);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.04661799, 0.04661799);
   tgme->SetPointEY(5, 1, 0.06252989, 0.06252989);
   
   TH1F *Graph_gme_0_23 = new TH1F("Graph_gme_0_23","",100,0,3.634855);
   Graph_gme_0_23->SetMinimum(0.3);
   Graph_gme_0_23->SetMaximum(1.1);
   Graph_gme_0_23->SetDirectory(0);
   Graph_gme_0_23->SetStats(0);
   Graph_gme_0_23->SetLineWidth(2);
   Graph_gme_0_23->SetMarkerStyle(20);
   Graph_gme_0_23->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_0_23->GetXaxis()->SetRange(1,101);
   Graph_gme_0_23->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_23->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_23->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_23->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_23->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_23->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_23->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_23->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_23->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_23->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_23->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_23->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_23->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_23->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_23->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_23->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_23);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"6.0 < #it{p}_{T} < 8.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.8 < #it{y}* < 3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_3->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_4
   TPad *pic_fwd_4 = new TPad("pic_fwd_4", "pic_fwd_4",0.01,0.01,0.3233333,0.49);
   pic_fwd_4->Draw();
   pic_fwd_4->cd();
   pic_fwd_4->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_4->SetFillColor(0);
   pic_fwd_4->SetBorderMode(0);
   pic_fwd_4->SetBorderSize(2);
   pic_fwd_4->SetTickx(1);
   pic_fwd_4->SetTicky(1);
   pic_fwd_4->SetLeftMargin(0.2);
   pic_fwd_4->SetTopMargin(0.08);
   pic_fwd_4->SetBottomMargin(0.16);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4487756);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.0367061, 0.0367061);
   tgme->SetPointEY(0, 1, 0.04191574, 0.04191574);
   tgme->SetPoint(1, 1.161826, 0.6034919);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.03909298, 0.03909298);
   tgme->SetPointEY(1, 1, 0.04830551, 0.04830551);
   tgme->SetPoint(2, 1.493776, 0.5039199);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.03052191, 0.03052191);
   tgme->SetPointEY(2, 1, 0.03342147, 0.03342147);
   tgme->SetPoint(3, 1.825726, 0.4872522);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.03044776, 0.03044776);
   tgme->SetPointEY(3, 1, 0.03266291, 0.03266291);
   tgme->SetPoint(4, 2.157676, 0.5771325);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.04219016, 0.04219016);
   tgme->SetPointEY(4, 1, 0.03823022, 0.03823022);
   tgme->SetPoint(5, 2.821577, 0.5589939);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.03759472, 0.03759472);
   tgme->SetPointEY(5, 1, 0.03269971, 0.03269971);
   
   TH1F *Graph_gme_1_04 = new TH1F("Graph_gme_1_04","",100,0,3.634855);
   Graph_gme_1_04->SetMinimum(0.3);
   Graph_gme_1_04->SetMaximum(1.1);
   Graph_gme_1_04->SetDirectory(0);
   Graph_gme_1_04->SetStats(0);
   Graph_gme_1_04->SetLineWidth(2);
   Graph_gme_1_04->SetMarkerStyle(20);
   Graph_gme_1_04->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_04->GetXaxis()->SetRange(1,101);
   Graph_gme_1_04->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_04->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_04->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_04->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_04->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_04->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_04->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_04->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_04->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_04->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_04->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_04->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_04->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_04->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_04->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_04->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_04);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"1.8 < #it{y}* < 2.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_4->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_5
   TPad *pic_fwd_5 = new TPad("pic_fwd_5", "pic_fwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_fwd_5->Draw();
   pic_fwd_5->cd();
   pic_fwd_5->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_5->SetFillColor(0);
   pic_fwd_5->SetBorderMode(0);
   pic_fwd_5->SetBorderSize(2);
   pic_fwd_5->SetTickx(1);
   pic_fwd_5->SetTicky(1);
   pic_fwd_5->SetLeftMargin(0.2);
   pic_fwd_5->SetTopMargin(0.08);
   pic_fwd_5->SetBottomMargin(0.16);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.3851163);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.03071742, 0.03071742);
   tgme->SetPointEY(0, 1, 0.03601611, 0.03601611);
   tgme->SetPoint(1, 1.161826, 0.5202872);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.035995, 0.035995);
   tgme->SetPointEY(1, 1, 0.0428681, 0.0428681);
   tgme->SetPoint(2, 1.493776, 0.5035506);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.06226387, 0.06226387);
   tgme->SetPointEY(2, 1, 0.03784118, 0.03784118);
   tgme->SetPoint(3, 1.825726, 0.4785791);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.03630934, 0.03630934);
   tgme->SetPointEY(3, 1, 0.03937256, 0.03937256);
   tgme->SetPoint(4, 2.157676, 0.5037633);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.03983657, 0.03983657);
   tgme->SetPointEY(4, 1, 0.03471484, 0.03471484);
   tgme->SetPoint(5, 2.821577, 0.6080342);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.04314072, 0.04314072);
   tgme->SetPointEY(5, 1, 0.03588957, 0.03588957);
   
   TH1F *Graph_gme_1_15 = new TH1F("Graph_gme_1_15","",100,0,3.634855);
   Graph_gme_1_15->SetMinimum(0.3);
   Graph_gme_1_15->SetMaximum(1.1);
   Graph_gme_1_15->SetDirectory(0);
   Graph_gme_1_15->SetStats(0);
   Graph_gme_1_15->SetLineWidth(2);
   Graph_gme_1_15->SetMarkerStyle(20);
   Graph_gme_1_15->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_15->GetXaxis()->SetRange(1,101);
   Graph_gme_1_15->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_15->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_15->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_15->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_15->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_15->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_15->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_15->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_15->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_15->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_15->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_15->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_15->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_15->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_15->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_15->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_15);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.3 < #it{y}* < 2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_5->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_6
   TPad *pic_fwd_6 = new TPad("pic_fwd_6", "pic_fwd_6",0.6766667,0.01,0.99,0.49);
   pic_fwd_6->Draw();
   pic_fwd_6->cd();
   pic_fwd_6->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_6->SetFillColor(0);
   pic_fwd_6->SetBorderMode(0);
   pic_fwd_6->SetBorderSize(2);
   pic_fwd_6->SetTickx(1);
   pic_fwd_6->SetTicky(1);
   pic_fwd_6->SetLeftMargin(0.2);
   pic_fwd_6->SetTopMargin(0.08);
   pic_fwd_6->SetBottomMargin(0.16);
   pic_fwd_6->SetFrameLineWidth(2);
   pic_fwd_6->SetFrameBorderMode(0);
   pic_fwd_6->SetFrameLineWidth(2);
   pic_fwd_6->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.3908814);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.04170437, 0.04170437);
   tgme->SetPointEY(0, 1, 0.03873166, 0.03873166);
   tgme->SetPoint(1, 1.161826, 0.4286712);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.04506429, 0.04506429);
   tgme->SetPointEY(1, 1, 0.04389421, 0.04389421);
   tgme->SetPoint(2, 1.493776, 0.4207676);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.04042185, 0.04042185);
   tgme->SetPointEY(2, 1, 0.03764147, 0.03764147);
   tgme->SetPoint(3, 1.825726, 0.5350637);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.07484051, 0.07484051);
   tgme->SetPointEY(3, 1, 0.0523195, 0.0523195);
   tgme->SetPoint(4, 2.157676, 0.5733612);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.06543417, 0.06543417);
   tgme->SetPointEY(4, 1, 0.0551489, 0.0551489);
   tgme->SetPoint(5, 2.821577, 0.5947635);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.07714506, 0.07714506);
   tgme->SetPointEY(5, 1, 0.04759487, 0.04759487);
   
   TH1F *Graph_gme_1_26 = new TH1F("Graph_gme_1_26","",100,0,3.634855);
   Graph_gme_1_26->SetMinimum(0.3);
   Graph_gme_1_26->SetMaximum(1.1);
   Graph_gme_1_26->SetDirectory(0);
   Graph_gme_1_26->SetStats(0);
   Graph_gme_1_26->SetLineWidth(2);
   Graph_gme_1_26->SetMarkerStyle(20);
   Graph_gme_1_26->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>");
   Graph_gme_1_26->GetXaxis()->SetRange(1,101);
   Graph_gme_1_26->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_26->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_26->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_26->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_26->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_26->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_26->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_26->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_26->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_26->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_26->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_26->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_26->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_26->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_26->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_26->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_26);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"8.0 < #it{p}_{T} < 12.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.8 < #it{y}* < 3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_6->Modified();
   pic_fwd->cd();
   pic_fwd->Modified();
   pic_fwd->cd();
   pic_fwd->SetSelected(pic_fwd);
}


==> figs/ratio3D_fwd_low.C <==
void ratio3D_fwd()
{
//=========Macro generated from canvas: pic_fwd/c1
//=========  (Fri Nov 10 01:07:00 2023) by ROOT version 6.22/00
   TCanvas *pic_fwd = new TCanvas("pic_fwd", "c1",0,0,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_fwd->Range(0,0,1,1);
   pic_fwd->SetFillColor(0);
   pic_fwd->SetBorderMode(0);
   pic_fwd->SetBorderSize(2);
   pic_fwd->SetTickx(1);
   pic_fwd->SetTicky(1);
   pic_fwd->SetLeftMargin(0.2);
   pic_fwd->SetTopMargin(0.08);
   pic_fwd->SetBottomMargin(0.16);
   pic_fwd->SetFrameLineWidth(2);
   pic_fwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_fwd_1
   TPad *pic_fwd_1 = new TPad("pic_fwd_1", "pic_fwd_1",0.01,0.51,0.3233333,0.99);
   pic_fwd_1->Draw();
   pic_fwd_1->cd();
   pic_fwd_1->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_1->SetFillColor(0);
   pic_fwd_1->SetBorderMode(0);
   pic_fwd_1->SetBorderSize(2);
   pic_fwd_1->SetTickx(1);
   pic_fwd_1->SetTicky(1);
   pic_fwd_1->SetLeftMargin(0.2);
   pic_fwd_1->SetTopMargin(0.08);
   pic_fwd_1->SetBottomMargin(0.16);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   
   TGraphMultiErrors* tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4612296);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.02434031, 0.02434031);
   tgme->SetPointEY(0, 1, 0.03182907, 0.03182907);
   tgme->SetPoint(1, 1.161826, 0.5207236);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.02751107, 0.02751107);
   tgme->SetPointEY(1, 1, 0.02965146, 0.02965146);
   tgme->SetPoint(2, 1.493776, 0.4742816);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01534626, 0.01534626);
   tgme->SetPointEY(2, 1, 0.0327847, 0.0327847);
   tgme->SetPoint(3, 1.825726, 0.4917245);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.01541581, 0.01541581);
   tgme->SetPointEY(3, 1, 0.02781193, 0.02781193);
   tgme->SetPoint(4, 2.157676, 0.5045243);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.01807113, 0.01807113);
   tgme->SetPointEY(4, 1, 0.02678905, 0.02678905);
   tgme->SetPoint(5, 2.821577, 0.5679567);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.01795448, 0.01795448);
   tgme->SetPointEY(5, 1, 0.03185291, 0.03185291);
   
   TH1F *Graph_gme_0_01 = new TH1F("Graph_gme_0_01","",100,0,3.634855);
   Graph_gme_0_01->SetMinimum(0.3);
   Graph_gme_0_01->SetMaximum(1.1);
   Graph_gme_0_01->SetDirectory(0);
   Graph_gme_0_01->SetStats(0);
   Graph_gme_0_01->SetLineWidth(2);
   Graph_gme_0_01->SetMarkerStyle(20);
   Graph_gme_0_01->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_01->GetXaxis()->SetRange(1,101);
   Graph_gme_0_01->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_01->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_01->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_01->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_01->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_01->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_01->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_01->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_01->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_01->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_01->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_01->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_01->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_01->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_01->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_01->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_01->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_01);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"1.8 < #it{y}* < 2.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_1->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_2
   TPad *pic_fwd_2 = new TPad("pic_fwd_2", "pic_fwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_fwd_2->Draw();
   pic_fwd_2->cd();
   pic_fwd_2->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_2->SetFillColor(0);
   pic_fwd_2->SetBorderMode(0);
   pic_fwd_2->SetBorderSize(2);
   pic_fwd_2->SetTickx(1);
   pic_fwd_2->SetTicky(1);
   pic_fwd_2->SetLeftMargin(0.2);
   pic_fwd_2->SetTopMargin(0.08);
   pic_fwd_2->SetBottomMargin(0.16);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4388928);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.01064573, 0.01064573);
   tgme->SetPointEY(0, 1, 0.02179234, 0.02179234);
   tgme->SetPoint(1, 1.161826, 0.4554514);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.02203203, 0.02203203);
   tgme->SetPointEY(1, 1, 0.02448439, 0.02448439);
   tgme->SetPoint(2, 1.493776, 0.4700216);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02411837, 0.02411837);
   tgme->SetPointEY(2, 1, 0.02160473, 0.02160473);
   tgme->SetPoint(3, 1.825726, 0.5526204);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.01485735, 0.01485735);
   tgme->SetPointEY(3, 1, 0.02763002, 0.02763002);
   tgme->SetPoint(4, 2.157676, 0.502522);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.02959558, 0.02959558);
   tgme->SetPointEY(4, 1, 0.02184696, 0.02184696);
   tgme->SetPoint(5, 2.821577, 0.572836);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.01827872, 0.01827872);
   tgme->SetPointEY(5, 1, 0.03088542, 0.03088542);
   
   TH1F *Graph_gme_0_12 = new TH1F("Graph_gme_0_12","",100,0,3.634855);
   Graph_gme_0_12->SetMinimum(0.3);
   Graph_gme_0_12->SetMaximum(1.1);
   Graph_gme_0_12->SetDirectory(0);
   Graph_gme_0_12->SetStats(0);
   Graph_gme_0_12->SetLineWidth(2);
   Graph_gme_0_12->SetMarkerStyle(20);
   Graph_gme_0_12->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_12->GetXaxis()->SetRange(1,101);
   Graph_gme_0_12->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_12->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_12->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_12->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_12->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_12->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_12->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_12->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_12->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_12->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_12->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_12->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_12->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_12->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_12->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_12->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_12->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_12);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.3 < #it{y}* < 2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_2->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_3
   TPad *pic_fwd_3 = new TPad("pic_fwd_3", "pic_fwd_3",0.6766667,0.51,0.99,0.99);
   pic_fwd_3->Draw();
   pic_fwd_3->cd();
   pic_fwd_3->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_3->SetFillColor(0);
   pic_fwd_3->SetBorderMode(0);
   pic_fwd_3->SetBorderSize(2);
   pic_fwd_3->SetTickx(1);
   pic_fwd_3->SetTicky(1);
   pic_fwd_3->SetLeftMargin(0.2);
   pic_fwd_3->SetTopMargin(0.08);
   pic_fwd_3->SetBottomMargin(0.16);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_0_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4799523);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.03168398, 0.03168398);
   tgme->SetPointEY(0, 1, 0.02192847, 0.02192847);
   tgme->SetPoint(1, 1.161826, 0.5210069);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.01654628, 0.01654628);
   tgme->SetPointEY(1, 1, 0.02582169, 0.02582169);
   tgme->SetPoint(2, 1.493776, 0.5133529);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01548132, 0.01548132);
   tgme->SetPointEY(2, 1, 0.02224439, 0.02224439);
   tgme->SetPoint(3, 1.825726, 0.4887065);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02097226, 0.02097226);
   tgme->SetPointEY(3, 1, 0.02442194, 0.02442194);
   tgme->SetPoint(4, 2.157676, 0.5536497);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.01933597, 0.01933597);
   tgme->SetPointEY(4, 1, 0.0257335, 0.0257335);
   tgme->SetPoint(5, 2.821577, 0.6257024);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.02496853, 0.02496853);
   tgme->SetPointEY(5, 1, 0.03357803, 0.03357803);
   
   TH1F *Graph_gme_0_23 = new TH1F("Graph_gme_0_23","",100,0,3.634855);
   Graph_gme_0_23->SetMinimum(0.3);
   Graph_gme_0_23->SetMaximum(1.1);
   Graph_gme_0_23->SetDirectory(0);
   Graph_gme_0_23->SetStats(0);
   Graph_gme_0_23->SetLineWidth(2);
   Graph_gme_0_23->SetMarkerStyle(20);
   Graph_gme_0_23->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_0_23->GetXaxis()->SetRange(1,101);
   Graph_gme_0_23->GetXaxis()->SetNdivisions(505);
   Graph_gme_0_23->GetXaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_0_23->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_0_23->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_0_23->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_0_23->GetXaxis()->SetTitleFont(132);
   Graph_gme_0_23->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_0_23->GetYaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_0_23->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_0_23->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_0_23->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_0_23->GetYaxis()->SetTitleFont(132);
   Graph_gme_0_23->GetZaxis()->SetLabelFont(132);
   Graph_gme_0_23->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_0_23->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_0_23->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_0_23->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_0_23);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.0 < #it{p}_{T} < 4.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.8 < #it{y}* < 3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_3->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_4
   TPad *pic_fwd_4 = new TPad("pic_fwd_4", "pic_fwd_4",0.01,0.01,0.3233333,0.49);
   pic_fwd_4->Draw();
   pic_fwd_4->cd();
   pic_fwd_4->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_4->SetFillColor(0);
   pic_fwd_4->SetBorderMode(0);
   pic_fwd_4->SetBorderSize(2);
   pic_fwd_4->SetTickx(1);
   pic_fwd_4->SetTicky(1);
   pic_fwd_4->SetLeftMargin(0.2);
   pic_fwd_4->SetTopMargin(0.08);
   pic_fwd_4->SetBottomMargin(0.16);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_0");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4860002);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.01756868, 0.01756868);
   tgme->SetPointEY(0, 1, 0.02552599, 0.02552599);
   tgme->SetPoint(1, 1.161826, 0.484083);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.01844254, 0.01844254);
   tgme->SetPointEY(1, 1, 0.02765019, 0.02765019);
   tgme->SetPoint(2, 1.493776, 0.48349);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01467349, 0.01467349);
   tgme->SetPointEY(2, 1, 0.02229584, 0.02229584);
   tgme->SetPoint(3, 1.825726, 0.5315773);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02604945, 0.02604945);
   tgme->SetPointEY(3, 1, 0.02567903, 0.02567903);
   tgme->SetPoint(4, 2.157676, 0.5020474);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.01872454, 0.01872454);
   tgme->SetPointEY(4, 1, 0.02456825, 0.02456825);
   tgme->SetPoint(5, 2.821577, 0.5854194);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.02009218, 0.02009218);
   tgme->SetPointEY(5, 1, 0.027224, 0.027224);
   
   TH1F *Graph_gme_1_04 = new TH1F("Graph_gme_1_04","",100,0,3.634855);
   Graph_gme_1_04->SetMinimum(0.3);
   Graph_gme_1_04->SetMaximum(1.1);
   Graph_gme_1_04->SetDirectory(0);
   Graph_gme_1_04->SetStats(0);
   Graph_gme_1_04->SetLineWidth(2);
   Graph_gme_1_04->SetMarkerStyle(20);
   Graph_gme_1_04->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_04->GetXaxis()->SetRange(1,101);
   Graph_gme_1_04->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_04->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_04->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_04->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_04->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_04->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_04->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_04->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_04->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_04->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_04->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_04->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_04->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_04->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_04->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_04->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_04->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_04);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"1.8 < #it{y}* < 2.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_4->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_5
   TPad *pic_fwd_5 = new TPad("pic_fwd_5", "pic_fwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_fwd_5->Draw();
   pic_fwd_5->cd();
   pic_fwd_5->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_5->SetFillColor(0);
   pic_fwd_5->SetBorderMode(0);
   pic_fwd_5->SetBorderSize(2);
   pic_fwd_5->SetTickx(1);
   pic_fwd_5->SetTicky(1);
   pic_fwd_5->SetLeftMargin(0.2);
   pic_fwd_5->SetTopMargin(0.08);
   pic_fwd_5->SetBottomMargin(0.16);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_1");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.441997);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.01496856, 0.01496856);
   tgme->SetPointEY(0, 1, 0.02142617, 0.02142617);
   tgme->SetPoint(1, 1.161826, 0.4790119);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.01534725, 0.01534725);
   tgme->SetPointEY(1, 1, 0.02302915, 0.02302915);
   tgme->SetPoint(2, 1.493776, 0.515851);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.01523595, 0.01523595);
   tgme->SetPointEY(2, 1, 0.02182185, 0.02182185);
   tgme->SetPoint(3, 1.825726, 0.5123365);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.01700185, 0.01700185);
   tgme->SetPointEY(3, 1, 0.02538049, 0.02538049);
   tgme->SetPoint(4, 2.157676, 0.4973479);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.017429, 0.017429);
   tgme->SetPointEY(4, 1, 0.02432782, 0.02432782);
   tgme->SetPoint(5, 2.821577, 0.6214827);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.02103358, 0.02103358);
   tgme->SetPointEY(5, 1, 0.02632273, 0.02632273);
   
   TH1F *Graph_gme_1_15 = new TH1F("Graph_gme_1_15","",100,0,3.634855);
   Graph_gme_1_15->SetMinimum(0.3);
   Graph_gme_1_15->SetMaximum(1.1);
   Graph_gme_1_15->SetDirectory(0);
   Graph_gme_1_15->SetStats(0);
   Graph_gme_1_15->SetLineWidth(2);
   Graph_gme_1_15->SetMarkerStyle(20);
   Graph_gme_1_15->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_15->GetXaxis()->SetRange(1,101);
   Graph_gme_1_15->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_15->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_15->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_15->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_15->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_15->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_15->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_15->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_15->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_15->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_15->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_15->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_15->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_15->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_15->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_15->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_15->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_15);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.3 < #it{y}* < 2.8 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_5->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_6
   TPad *pic_fwd_6 = new TPad("pic_fwd_6", "pic_fwd_6",0.6766667,0.01,0.99,0.49);
   pic_fwd_6->Draw();
   pic_fwd_6->cd();
   pic_fwd_6->Range(-1.048915,0.131579,4.195661,1.184211);
   pic_fwd_6->SetFillColor(0);
   pic_fwd_6->SetBorderMode(0);
   pic_fwd_6->SetBorderSize(2);
   pic_fwd_6->SetTickx(1);
   pic_fwd_6->SetTicky(1);
   pic_fwd_6->SetLeftMargin(0.2);
   pic_fwd_6->SetTopMargin(0.08);
   pic_fwd_6->SetBottomMargin(0.16);
   pic_fwd_6->SetFrameLineWidth(2);
   pic_fwd_6->SetFrameBorderMode(0);
   pic_fwd_6->SetFrameLineWidth(2);
   pic_fwd_6->SetFrameBorderMode(0);
   
   tgme = new TGraphMultiErrors(6, 2);
   tgme->SetName("gme_1_2");
   tgme->SetTitle("");
   tgme->SetFillStyle(1000);
   tgme->SetLineWidth(2);
   tgme->SetMarkerStyle(20);
   tgme->GetAttFill(0)->SetFillColor(1);
   tgme->GetAttLine(0)->SetLineWidth(2);
   tgme->GetAttFill(1)->SetFillColor(1);
   tgme->GetAttFill(1)->SetFillStyle(1);
   tgme->GetAttLine(1)->SetLineWidth(2);
   tgme->SetPoint(0, 0.5809129, 0.4607142);
   tgme->SetPointEX(0, 0.4149378, 0.4149378);
   tgme->SetPointEY(0, 0, 0.01766905, 0.01766905);
   tgme->SetPointEY(0, 1, 0.02658855, 0.02658855);
   tgme->SetPoint(1, 1.161826, 0.4653251);
   tgme->SetPointEX(1, 0.1659751, 0.1659751);
   tgme->SetPointEY(1, 0, 0.03320619, 0.03320619);
   tgme->SetPointEY(1, 1, 0.02598602, 0.02598602);
   tgme->SetPoint(2, 1.493776, 0.4923557);
   tgme->SetPointEX(2, 0.1659751, 0.1659751);
   tgme->SetPointEY(2, 0, 0.02319604, 0.02319604);
   tgme->SetPointEY(2, 1, 0.02224216, 0.02224216);
   tgme->SetPoint(3, 1.825726, 0.5561831);
   tgme->SetPointEX(3, 0.1659751, 0.1659751);
   tgme->SetPointEY(3, 0, 0.02439931, 0.02439931);
   tgme->SetPointEY(3, 1, 0.02609894, 0.02609894);
   tgme->SetPoint(4, 2.157676, 0.511896);
   tgme->SetPointEX(4, 0.1659751, 0.1659751);
   tgme->SetPointEY(4, 0, 0.02258236, 0.02258236);
   tgme->SetPointEY(4, 1, 0.02284168, 0.02284168);
   tgme->SetPoint(5, 2.821577, 0.5933833);
   tgme->SetPointEX(5, 0.4979253, 0.4979253);
   tgme->SetPointEY(5, 0, 0.03228942, 0.03228942);
   tgme->SetPointEY(5, 1, 0.02892041, 0.02892041);
   
   TH1F *Graph_gme_1_26 = new TH1F("Graph_gme_1_26","",100,0,3.634855);
   Graph_gme_1_26->SetMinimum(0.3);
   Graph_gme_1_26->SetMaximum(1.1);
   Graph_gme_1_26->SetDirectory(0);
   Graph_gme_1_26->SetStats(0);
   Graph_gme_1_26->SetLineWidth(2);
   Graph_gme_1_26->SetMarkerStyle(20);
   Graph_gme_1_26->GetXaxis()->SetTitle("#it{N}^{PV}_{Tracks}/<#it{N}^{PV}_{Tracks}>_{MB}");
   Graph_gme_1_26->GetXaxis()->SetRange(1,101);
   Graph_gme_1_26->GetXaxis()->SetNdivisions(505);
   Graph_gme_1_26->GetXaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetXaxis()->SetLabelOffset(0.01);
   Graph_gme_1_26->GetXaxis()->SetLabelSize(0.05);
   Graph_gme_1_26->GetXaxis()->SetTitleSize(0.07);
   Graph_gme_1_26->GetXaxis()->SetTitleOffset(0.95);
   Graph_gme_1_26->GetXaxis()->SetTitleFont(132);
   Graph_gme_1_26->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   Graph_gme_1_26->GetYaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetYaxis()->SetLabelOffset(0.015);
   Graph_gme_1_26->GetYaxis()->SetLabelSize(0.05);
   Graph_gme_1_26->GetYaxis()->SetTitleSize(0.09);
   Graph_gme_1_26->GetYaxis()->SetTitleOffset(1.1);
   Graph_gme_1_26->GetYaxis()->SetTitleFont(132);
   Graph_gme_1_26->GetZaxis()->SetLabelFont(132);
   Graph_gme_1_26->GetZaxis()->SetLabelSize(0.06);
   Graph_gme_1_26->GetZaxis()->SetTitleSize(0.072);
   Graph_gme_1_26->GetZaxis()->SetTitleOffset(1.2);
   Graph_gme_1_26->GetZaxis()->SetTitleFont(132);
   tgme->SetHistogram(Graph_gme_1_26);
   
   tgme->Draw("aps ; z ; 5 s=0.5 ");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"4.0 < #it{p}_{T} < 6.0 GeV/#it{c}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.63,"2.8 < #it{y}* < 3.3 ");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_6->Modified();
   pic_fwd->cd();
   pic_fwd->Modified();
   pic_fwd->cd();
   pic_fwd->SetSelected(pic_fwd);
}


==> figs/ratio_bwd_2D.C <==
void ratio_bwd()
{
//=========Macro generated from canvas: pic_bwd/
//=========  (Fri Nov 10 01:04:52 2023) by ROOT version 6.22/00
   TCanvas *pic_bwd = new TCanvas("pic_bwd", "",718,1463,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_bwd->Range(0,0,1,1);
   pic_bwd->SetFillColor(0);
   pic_bwd->SetBorderMode(0);
   pic_bwd->SetBorderSize(2);
   pic_bwd->SetTickx(1);
   pic_bwd->SetTicky(1);
   pic_bwd->SetLeftMargin(0.2);
   pic_bwd->SetTopMargin(0.08);
   pic_bwd->SetBottomMargin(0.16);
   pic_bwd->SetFrameLineWidth(2);
   pic_bwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_bwd_1
   TPad *pic_bwd_1 = new TPad("pic_bwd_1", "pic_bwd_1",0.01,0.51,0.3233333,0.99);
   pic_bwd_1->Draw();
   pic_bwd_1->cd();
   pic_bwd_1->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_bwd_1->SetFillColor(0);
   pic_bwd_1->SetBorderMode(0);
   pic_bwd_1->SetBorderSize(2);
   pic_bwd_1->SetTickx(1);
   pic_bwd_1->SetTicky(1);
   pic_bwd_1->SetLeftMargin(0.2);
   pic_bwd_1->SetTopMargin(0.08);
   pic_bwd_1->SetBottomMargin(0.16);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   pic_bwd_1->SetFrameLineWidth(2);
   pic_bwd_1->SetFrameBorderMode(0);
   
   TH1F *stat0__11 = new TH1F("stat0__11","",12,1,13);
   stat0__11->SetBinContent(1,0.4491794);
   stat0__11->SetBinContent(2,0.5003978);
   stat0__11->SetBinContent(3,0.5308928);
   stat0__11->SetBinContent(4,0.5439146);
   stat0__11->SetBinContent(5,0.5128335);
   stat0__11->SetBinContent(6,0.4776238);
   stat0__11->SetBinContent(7,0.4850913);
   stat0__11->SetBinContent(8,0.5413157);
   stat0__11->SetBinContent(9,0.471139);
   stat0__11->SetBinContent(10,0.5035751);
   stat0__11->SetBinContent(11,0.4584263);
   stat0__11->SetBinContent(12,0.5309046);
   stat0__11->SetBinError(1,0.02047549);
   stat0__11->SetBinError(2,0.009964134);
   stat0__11->SetBinError(3,0.005449043);
   stat0__11->SetBinError(4,0.01323583);
   stat0__11->SetBinError(5,0.01538032);
   stat0__11->SetBinError(6,0.02080305);
   stat0__11->SetBinError(7,0.0168382);
   stat0__11->SetBinError(8,0.01803221);
   stat0__11->SetBinError(9,0.02499667);
   stat0__11->SetBinError(10,0.02806141);
   stat0__11->SetBinError(11,0.0222241);
   stat0__11->SetBinError(12,0.05072392);
   stat0__11->SetMinimum(0.25);
   stat0__11->SetMaximum(0.9);
   stat0__11->SetEntries(12);
   stat0__11->SetStats(0);
   stat0__11->SetMarkerStyle(20);
   stat0__11->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__11->GetXaxis()->SetNdivisions(505);
   stat0__11->GetXaxis()->SetLabelFont(132);
   stat0__11->GetXaxis()->SetLabelOffset(0.01);
   stat0__11->GetXaxis()->SetLabelSize(0.06);
   stat0__11->GetXaxis()->SetTitleSize(0.072);
   stat0__11->GetXaxis()->SetTitleOffset(0.95);
   stat0__11->GetXaxis()->SetTitleFont(132);
   stat0__11->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat0__11->GetYaxis()->SetNdivisions(504);
   stat0__11->GetYaxis()->SetLabelFont(132);
   stat0__11->GetYaxis()->SetLabelOffset(0.015);
   stat0__11->GetYaxis()->SetLabelSize(0.06);
   stat0__11->GetYaxis()->SetTitleSize(0.072);
   stat0__11->GetYaxis()->SetTitleOffset(1.1);
   stat0__11->GetYaxis()->SetTitleFont(132);
   stat0__11->GetZaxis()->SetLabelFont(132);
   stat0__11->GetZaxis()->SetLabelSize(0.06);
   stat0__11->GetZaxis()->SetTitleSize(0.072);
   stat0__11->GetZaxis()->SetTitleOffset(1.2);
   stat0__11->GetZaxis()->SetTitleFont(132);
   stat0__11->Draw("e");
   
   Double_t Graph0_fx1019[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1019[12] = {
   0.4491794,
   0.5003978,
   0.5308928,
   0.5439146,
   0.5128335,
   0.4776238,
   0.4850913,
   0.5413157,
   0.471139,
   0.5035751,
   0.4584263,
   0.5309046};
   Double_t Graph0_fex1019[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1019[12] = {
   0.06873196,
   0.02115508,
   0.0213036,
   0.02129752,
   0.02264944,
   0.02852931,
   0.02175941,
   0.02803306,
   0.02824917,
   0.04988838,
   0.04112341,
   0.06462256};
   TGraphErrors *gre = new TGraphErrors(12,Graph0_fx1019,Graph0_fy1019,Graph0_fex1019,Graph0_fey1019);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01019 = new TH1F("Graph_Graph01019","Graph",100,0.16,13.84);
   Graph_Graph01019->SetMinimum(0.3589394);
   Graph_Graph01019->SetMaximum(0.6170351);
   Graph_Graph01019->SetDirectory(0);
   Graph_Graph01019->SetStats(0);
   Graph_Graph01019->SetLineWidth(2);
   Graph_Graph01019->SetMarkerStyle(20);
   Graph_Graph01019->GetXaxis()->SetNdivisions(505);
   Graph_Graph01019->GetXaxis()->SetLabelFont(132);
   Graph_Graph01019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01019->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01019->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01019->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01019->GetXaxis()->SetTitleFont(132);
   Graph_Graph01019->GetYaxis()->SetLabelFont(132);
   Graph_Graph01019->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01019->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01019->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01019->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01019->GetYaxis()->SetTitleFont(132);
   Graph_Graph01019->GetZaxis()->SetLabelFont(132);
   Graph_Graph01019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01019->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01019);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1020[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1020[12] = {
   0.4491794,
   0.5003978,
   0.5308928,
   0.5439146,
   0.5128335,
   0.4776238,
   0.4850913,
   0.5413157,
   0.471139,
   0.5035751,
   0.4584263,
   0.5309046};
   Double_t Graph1_fex1020[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1020[12] = {
   0.03505264,
   0.03732354,
   0.03724646,
   0.03743203,
   0.0350003,
   0.0325555,
   0.03280065,
   0.03667793,
   0.032268,
   0.03464488,
   0.0317319,
   0.03721887};
   gre = new TGraphErrors(12,Graph1_fx1020,Graph1_fy1020,Graph1_fex1020,Graph1_fey1020);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11020 = new TH1F("Graph_Graph11020","Graph",100,0,14.08);
   Graph_Graph11020->SetMinimum(0.3974047);
   Graph_Graph11020->SetMaximum(0.5980686);
   Graph_Graph11020->SetDirectory(0);
   Graph_Graph11020->SetStats(0);
   Graph_Graph11020->SetLineWidth(2);
   Graph_Graph11020->SetMarkerStyle(20);
   Graph_Graph11020->GetXaxis()->SetNdivisions(505);
   Graph_Graph11020->GetXaxis()->SetLabelFont(132);
   Graph_Graph11020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11020->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11020->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11020->GetXaxis()->SetTitleFont(132);
   Graph_Graph11020->GetYaxis()->SetLabelFont(132);
   Graph_Graph11020->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11020->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11020->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11020->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11020->GetYaxis()->SetTitleFont(132);
   Graph_Graph11020->GetZaxis()->SetLabelFont(132);
   Graph_Graph11020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11020->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11020);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3011[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3011[20] = {
   0.4370937,
   0.4796177,
   0.5171792,
   0.5047407,
   0.4809406,
   0.4667904,
   0.4539484,
   0.445974,
   0.4429306,
   0.4367158,
   0.437512,
   0.4337322,
   0.4061642,
   0.4054428,
   0.4536208,
   0.4622868,
   0.5146537,
   0.3744631,
   0.4243172,
   0.5194971};
   Double_t Graph2_felx3011[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3011[20] = {
   0.02548474,
   0.06188607,
   0.09081408,
   0.07395561,
   0.04816707,
   0.03317662,
   0.0175204,
   0.00908167,
   0.00581242,
   0.00013135,
   0.00235165,
   0.00017765,
   0.00050295,
   0.00083062,
   0.02864294,
   0.05661354,
   0.08259218,
   0.00080373,
   0.00135759,
   0.1096809};
   Double_t Graph2_fehx3011[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3011[20] = {
   0.00524818,
   0.00443494,
   0.00291075,
   0.00154015,
   0.00089301,
   0.0004977,
   0.00190524,
   0.00892955,
   0.01211527,
   0.01695699,
   0.01683793,
   0.01593159,
   0.05381866,
   0.04043042,
   0.00304812,
   0.00047306,
   0.00235849,
   0.1238925,
   0.05323247,
   0.00160033};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,Graph2_fx3011,Graph2_fy3011,Graph2_felx3011,Graph2_fehx3011,Graph2_fely3011,Graph2_fehy3011);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23011 = new TH1F("Graph_Graph23011","Graph",100,0,21.4);
   Graph_Graph23011->SetMinimum(0.3589155);
   Graph_Graph23011->SetMaximum(0.5358412);
   Graph_Graph23011->SetDirectory(0);
   Graph_Graph23011->SetStats(0);
   Graph_Graph23011->SetLineWidth(2);
   Graph_Graph23011->SetMarkerStyle(20);
   Graph_Graph23011->GetXaxis()->SetNdivisions(505);
   Graph_Graph23011->GetXaxis()->SetLabelFont(132);
   Graph_Graph23011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23011->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23011->GetXaxis()->SetTitleFont(132);
   Graph_Graph23011->GetYaxis()->SetLabelFont(132);
   Graph_Graph23011->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23011->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23011->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23011->GetYaxis()->SetTitleFont(132);
   Graph_Graph23011->GetZaxis()->SetLabelFont(132);
   Graph_Graph23011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23011);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3012[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3012[20] = {
   0.4398438,
   0.4822014,
   0.5187928,
   0.5054566,
   0.4827866,
   0.4664236,
   0.4547667,
   0.4474811,
   0.441566,
   0.4375994,
   0.4372641,
   0.4267919,
   0.4403479,
   0.3972688,
   0.4311658,
   0.4760918,
   0.4901898,
   0.3525963,
   0.4028455,
   0.4739832};
   Double_t Graph3_felx3012[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3012[20] = {
   0.02357262,
   0.06104413,
   0.09103779,
   0.07479479,
   0.0500083,
   0.03135047,
   0.01843081,
   0.01129235,
   0.0084803,
   0.0002466,
   9.689e-05,
   0.00057441,
   0.00089611,
   0.00047461,
   0.00310624,
   0.08574884,
   0.03544302,
   0.00096683,
   0.00149118,
   0.06179996};
   Double_t Graph3_fehx3012[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3012[20] = {
   0.004687,
   0.00392839,
   0.0030917,
   0.00195728,
   0.00125984,
   0.0008576,
   0.00269215,
   0.00524675,
   0.01458446,
   0.01798446,
   0.01223349,
   0.02845383,
   0.00917206,
   0.0461986,
   0.0555531,
   0.00262817,
   0.00232234,
   0.1568885,
   0.09997333,
   0.00035691};
   grae = new TGraphAsymmErrors(20,Graph3_fx3012,Graph3_fy3012,Graph3_felx3012,Graph3_fehx3012,Graph3_fely3012,Graph3_fehy3012);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1189;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1190;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33012 = new TH1F("Graph_Graph33012","Graph",100,0,21.4);
   Graph_Graph33012->SetMinimum(0.3346039);
   Graph_Graph33012->SetMaximum(0.5389101);
   Graph_Graph33012->SetDirectory(0);
   Graph_Graph33012->SetStats(0);
   Graph_Graph33012->SetLineWidth(2);
   Graph_Graph33012->SetMarkerStyle(20);
   Graph_Graph33012->GetXaxis()->SetNdivisions(505);
   Graph_Graph33012->GetXaxis()->SetLabelFont(132);
   Graph_Graph33012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33012->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33012->GetXaxis()->SetTitleFont(132);
   Graph_Graph33012->GetYaxis()->SetLabelFont(132);
   Graph_Graph33012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33012->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33012->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33012->GetYaxis()->SetTitleFont(132);
   Graph_Graph33012->GetZaxis()->SetLabelFont(132);
   Graph_Graph33012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33012);
   
   grae->Draw("3,");
   
   TH1F *stat0__12 = new TH1F("stat0__12","",12,1,13);
   stat0__12->SetBinContent(1,0.4491794);
   stat0__12->SetBinContent(2,0.5003978);
   stat0__12->SetBinContent(3,0.5308928);
   stat0__12->SetBinContent(4,0.5439146);
   stat0__12->SetBinContent(5,0.5128335);
   stat0__12->SetBinContent(6,0.4776238);
   stat0__12->SetBinContent(7,0.4850913);
   stat0__12->SetBinContent(8,0.5413157);
   stat0__12->SetBinContent(9,0.471139);
   stat0__12->SetBinContent(10,0.5035751);
   stat0__12->SetBinContent(11,0.4584263);
   stat0__12->SetBinContent(12,0.5309046);
   stat0__12->SetBinError(1,0.02047549);
   stat0__12->SetBinError(2,0.009964134);
   stat0__12->SetBinError(3,0.005449043);
   stat0__12->SetBinError(4,0.01323583);
   stat0__12->SetBinError(5,0.01538032);
   stat0__12->SetBinError(6,0.02080305);
   stat0__12->SetBinError(7,0.0168382);
   stat0__12->SetBinError(8,0.01803221);
   stat0__12->SetBinError(9,0.02499667);
   stat0__12->SetBinError(10,0.02806141);
   stat0__12->SetBinError(11,0.0222241);
   stat0__12->SetBinError(12,0.05072392);
   stat0__12->SetMinimum(0.25);
   stat0__12->SetMaximum(0.9);
   stat0__12->SetEntries(12);
   stat0__12->SetStats(0);
   stat0__12->SetMarkerStyle(20);
   stat0__12->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__12->GetXaxis()->SetNdivisions(505);
   stat0__12->GetXaxis()->SetLabelFont(132);
   stat0__12->GetXaxis()->SetLabelOffset(0.01);
   stat0__12->GetXaxis()->SetLabelSize(0.06);
   stat0__12->GetXaxis()->SetTitleSize(0.072);
   stat0__12->GetXaxis()->SetTitleOffset(0.95);
   stat0__12->GetXaxis()->SetTitleFont(132);
   stat0__12->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat0__12->GetYaxis()->SetNdivisions(504);
   stat0__12->GetYaxis()->SetLabelFont(132);
   stat0__12->GetYaxis()->SetLabelOffset(0.015);
   stat0__12->GetYaxis()->SetLabelSize(0.06);
   stat0__12->GetYaxis()->SetTitleSize(0.072);
   stat0__12->GetYaxis()->SetTitleOffset(1.1);
   stat0__12->GetYaxis()->SetTitleFont(132);
   stat0__12->GetZaxis()->SetLabelFont(132);
   stat0__12->GetZaxis()->SetLabelSize(0.06);
   stat0__12->GetZaxis()->SetTitleSize(0.072);
   stat0__12->GetZaxis()->SetTitleOffset(1.2);
   stat0__12->GetZaxis()->SetTitleFont(132);
   stat0__12->Draw("same,e");
   
   Double_t Graph0_fx1021[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1021[12] = {
   0.4491794,
   0.5003978,
   0.5308928,
   0.5439146,
   0.5128335,
   0.4776238,
   0.4850913,
   0.5413157,
   0.471139,
   0.5035751,
   0.4584263,
   0.5309046};
   Double_t Graph0_fex1021[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1021[12] = {
   0.06873196,
   0.02115508,
   0.0213036,
   0.02129752,
   0.02264944,
   0.02852931,
   0.02175941,
   0.02803306,
   0.02824917,
   0.04988838,
   0.04112341,
   0.06462256};
   gre = new TGraphErrors(12,Graph0_fx1021,Graph0_fy1021,Graph0_fex1021,Graph0_fey1021);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010191021 = new TH1F("Graph_Graph_Graph010191021","Graph",100,0.16,13.84);
   Graph_Graph_Graph010191021->SetMinimum(0.3589394);
   Graph_Graph_Graph010191021->SetMaximum(0.6170351);
   Graph_Graph_Graph010191021->SetDirectory(0);
   Graph_Graph_Graph010191021->SetStats(0);
   Graph_Graph_Graph010191021->SetLineWidth(2);
   Graph_Graph_Graph010191021->SetMarkerStyle(20);
   Graph_Graph_Graph010191021->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010191021->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010191021->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010191021->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010191021->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010191021->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010191021->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010191021->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010191021->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010191021->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010191021->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010191021->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010191021->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010191021->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010191021->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010191021->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010191021->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010191021->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010191021);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1022[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1022[12] = {
   0.4491794,
   0.5003978,
   0.5308928,
   0.5439146,
   0.5128335,
   0.4776238,
   0.4850913,
   0.5413157,
   0.471139,
   0.5035751,
   0.4584263,
   0.5309046};
   Double_t Graph1_fex1022[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1022[12] = {
   0.03505264,
   0.03732354,
   0.03724646,
   0.03743203,
   0.0350003,
   0.0325555,
   0.03280065,
   0.03667793,
   0.032268,
   0.03464488,
   0.0317319,
   0.03721887};
   gre = new TGraphErrors(12,Graph1_fx1022,Graph1_fy1022,Graph1_fex1022,Graph1_fey1022);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110201022 = new TH1F("Graph_Graph_Graph110201022","Graph",100,0,14.08);
   Graph_Graph_Graph110201022->SetMinimum(0.3974047);
   Graph_Graph_Graph110201022->SetMaximum(0.5980686);
   Graph_Graph_Graph110201022->SetDirectory(0);
   Graph_Graph_Graph110201022->SetStats(0);
   Graph_Graph_Graph110201022->SetLineWidth(2);
   Graph_Graph_Graph110201022->SetMarkerStyle(20);
   Graph_Graph_Graph110201022->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110201022->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110201022->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110201022->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110201022->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110201022->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110201022->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110201022->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110201022->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110201022->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110201022->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110201022->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110201022->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110201022->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110201022->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110201022->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110201022->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110201022->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110201022);
   
   gre->Draw(",e2");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"-3< #it{y}* <-2.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_1->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_2
   TPad *pic_bwd_2 = new TPad("pic_bwd_2", "pic_bwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_bwd_2->Draw();
   pic_bwd_2->cd();
   pic_bwd_2->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_bwd_2->SetFillColor(0);
   pic_bwd_2->SetBorderMode(0);
   pic_bwd_2->SetBorderSize(2);
   pic_bwd_2->SetTickx(1);
   pic_bwd_2->SetTicky(1);
   pic_bwd_2->SetLeftMargin(0.2);
   pic_bwd_2->SetTopMargin(0.08);
   pic_bwd_2->SetBottomMargin(0.16);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   pic_bwd_2->SetFrameLineWidth(2);
   pic_bwd_2->SetFrameBorderMode(0);
   
   TH1F *stat1__13 = new TH1F("stat1__13","",12,1,13);
   stat1__13->SetBinContent(1,0.5253705);
   stat1__13->SetBinContent(2,0.4921991);
   stat1__13->SetBinContent(3,0.515865);
   stat1__13->SetBinContent(4,0.544419);
   stat1__13->SetBinContent(5,0.5413805);
   stat1__13->SetBinContent(6,0.505676);
   stat1__13->SetBinContent(7,0.5256751);
   stat1__13->SetBinContent(8,0.5409473);
   stat1__13->SetBinContent(9,0.5066933);
   stat1__13->SetBinContent(10,0.5901173);
   stat1__13->SetBinContent(11,0.5479574);
   stat1__13->SetBinContent(12,0.4720609);
   stat1__13->SetBinError(1,0.0191308);
   stat1__13->SetBinError(2,0.01110394);
   stat1__13->SetBinError(3,0.01231637);
   stat1__13->SetBinError(4,0.006118536);
   stat1__13->SetBinError(5,0.006670509);
   stat1__13->SetBinError(6,0.006583949);
   stat1__13->SetBinError(7,0.01387671);
   stat1__13->SetBinError(8,0.01345374);
   stat1__13->SetBinError(9,0.02086599);
   stat1__13->SetBinError(10,0.02462886);
   stat1__13->SetBinError(11,0.02826161);
   stat1__13->SetBinError(12,0.03788216);
   stat1__13->SetMinimum(0.25);
   stat1__13->SetMaximum(0.9);
   stat1__13->SetEntries(12);
   stat1__13->SetStats(0);
   stat1__13->SetMarkerStyle(20);
   stat1__13->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat1__13->GetXaxis()->SetNdivisions(505);
   stat1__13->GetXaxis()->SetLabelFont(132);
   stat1__13->GetXaxis()->SetLabelOffset(0.01);
   stat1__13->GetXaxis()->SetLabelSize(0.06);
   stat1__13->GetXaxis()->SetTitleSize(0.072);
   stat1__13->GetXaxis()->SetTitleOffset(0.95);
   stat1__13->GetXaxis()->SetTitleFont(132);
   stat1__13->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat1__13->GetYaxis()->SetNdivisions(504);
   stat1__13->GetYaxis()->SetLabelFont(132);
   stat1__13->GetYaxis()->SetLabelOffset(0.015);
   stat1__13->GetYaxis()->SetLabelSize(0.06);
   stat1__13->GetYaxis()->SetTitleSize(0.072);
   stat1__13->GetYaxis()->SetTitleOffset(1.1);
   stat1__13->GetYaxis()->SetTitleFont(132);
   stat1__13->GetZaxis()->SetLabelFont(132);
   stat1__13->GetZaxis()->SetLabelSize(0.06);
   stat1__13->GetZaxis()->SetTitleSize(0.072);
   stat1__13->GetZaxis()->SetTitleOffset(1.2);
   stat1__13->GetZaxis()->SetTitleFont(132);
   stat1__13->Draw("e");
   
   Double_t Graph0_fx1023[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1023[12] = {
   0.5253705,
   0.4921991,
   0.515865,
   0.544419,
   0.5413805,
   0.505676,
   0.5256751,
   0.5409473,
   0.5066933,
   0.5901173,
   0.5479574,
   0.4720609};
   Double_t Graph0_fex1023[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1023[12] = {
   0.02969142,
   0.02425192,
   0.01697586,
   0.01725363,
   0.022967,
   0.02151556,
   0.02438443,
   0.03297921,
   0.03598039,
   0.05897078,
   0.05282246,
   0.05401886};
   gre = new TGraphErrors(12,Graph0_fx1023,Graph0_fy1023,Graph0_fex1023,Graph0_fey1023);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01023 = new TH1F("Graph_Graph01023","Graph",100,0.16,13.84);
   Graph_Graph01023->SetMinimum(0.3949374);
   Graph_Graph01023->SetMaximum(0.6721927);
   Graph_Graph01023->SetDirectory(0);
   Graph_Graph01023->SetStats(0);
   Graph_Graph01023->SetLineWidth(2);
   Graph_Graph01023->SetMarkerStyle(20);
   Graph_Graph01023->GetXaxis()->SetNdivisions(505);
   Graph_Graph01023->GetXaxis()->SetLabelFont(132);
   Graph_Graph01023->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01023->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01023->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01023->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01023->GetXaxis()->SetTitleFont(132);
   Graph_Graph01023->GetYaxis()->SetLabelFont(132);
   Graph_Graph01023->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01023->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01023->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01023->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01023->GetYaxis()->SetTitleFont(132);
   Graph_Graph01023->GetZaxis()->SetLabelFont(132);
   Graph_Graph01023->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01023->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01023->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01023->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01023);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1024[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1024[12] = {
   0.5253705,
   0.4921991,
   0.515865,
   0.544419,
   0.5413805,
   0.505676,
   0.5256751,
   0.5409473,
   0.5066933,
   0.5901173,
   0.5479574,
   0.4720609};
   Double_t Graph1_fex1024[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1024[12] = {
   0.03688754,
   0.03289558,
   0.03397624,
   0.03578497,
   0.03574307,
   0.03341963,
   0.03487586,
   0.03590625,
   0.03393876,
   0.03972076,
   0.03746306,
   0.03227436};
   gre = new TGraphErrors(12,Graph1_fx1024,Graph1_fy1024,Graph1_fex1024,Graph1_fey1024);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11024 = new TH1F("Graph_Graph11024","Graph",100,0,14.08);
   Graph_Graph11024->SetMinimum(0.4207813);
   Graph_Graph11024->SetMaximum(0.6488432);
   Graph_Graph11024->SetDirectory(0);
   Graph_Graph11024->SetStats(0);
   Graph_Graph11024->SetLineWidth(2);
   Graph_Graph11024->SetMarkerStyle(20);
   Graph_Graph11024->GetXaxis()->SetNdivisions(505);
   Graph_Graph11024->GetXaxis()->SetLabelFont(132);
   Graph_Graph11024->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11024->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11024->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11024->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11024->GetXaxis()->SetTitleFont(132);
   Graph_Graph11024->GetYaxis()->SetLabelFont(132);
   Graph_Graph11024->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11024->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11024->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11024->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11024->GetYaxis()->SetTitleFont(132);
   Graph_Graph11024->GetZaxis()->SetLabelFont(132);
   Graph_Graph11024->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11024->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11024->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11024->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11024);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3013[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3013[20] = {
   0.4345477,
   0.4770594,
   0.5157219,
   0.5029236,
   0.4805298,
   0.4644362,
   0.4550041,
   0.4482576,
   0.4404474,
   0.4355545,
   0.437326,
   0.4286693,
   0.4309093,
   0.4543799,
   0.4313116,
   0.4806971,
   0.3949806,
   0.4577724,
   0.5000587,
   0.4707776};
   Double_t Graph2_felx3013[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3013[20] = {
   0.02684429,
   0.06162042,
   0.09134697,
   0.07406295,
   0.04930125,
   0.03161481,
   0.01773698,
   0.01327211,
   0.00459873,
   8.439e-05,
   0.00162478,
   6.969e-05,
   0.00059277,
   0.01494423,
   0.00206035,
   0.03284738,
   0.00097545,
   0.07289697,
   0.126875,
   0.1063255};
   Double_t Graph2_fehx3013[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3013[20] = {
   0.00640045,
   0.00390212,
   0.00235104,
   0.0011343,
   0.00061779,
   0.00043466,
   0.00048159,
   0.00639486,
   0.01657669,
   0.01890205,
   0.0084537,
   0.03361777,
   0.01604115,
   0.00084188,
   0.01294876,
   0.0005957,
   0.06820745,
   0.05143681,
   0.00048493,
   0.00063753};
   grae = new TGraphAsymmErrors(20,Graph2_fx3013,Graph2_fy3013,Graph2_felx3013,Graph2_fehx3013,Graph2_fely3013,Graph2_fehy3013);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23013 = new TH1F("Graph_Graph23013","Graph",100,0,21.4);
   Graph_Graph23013->SetMinimum(0.3490901);
   Graph_Graph23013->SetMaximum(0.533435);
   Graph_Graph23013->SetDirectory(0);
   Graph_Graph23013->SetStats(0);
   Graph_Graph23013->SetLineWidth(2);
   Graph_Graph23013->SetMarkerStyle(20);
   Graph_Graph23013->GetXaxis()->SetNdivisions(505);
   Graph_Graph23013->GetXaxis()->SetLabelFont(132);
   Graph_Graph23013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23013->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23013->GetXaxis()->SetTitleFont(132);
   Graph_Graph23013->GetYaxis()->SetLabelFont(132);
   Graph_Graph23013->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23013->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23013->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23013->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23013->GetYaxis()->SetTitleFont(132);
   Graph_Graph23013->GetZaxis()->SetLabelFont(132);
   Graph_Graph23013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23013);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3014[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3014[20] = {
   0.4373822,
   0.4796366,
   0.5172534,
   0.5039222,
   0.4809294,
   0.4649216,
   0.4523564,
   0.4494162,
   0.4430496,
   0.4333707,
   0.4372829,
   0.4331594,
   0.4285452,
   0.4339347,
   0.4042807,
   0.4760716,
   0.4115654,
   0.3924133,
   0.4011883,
   0.4879449};
   Double_t Graph3_felx3014[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3014[20] = {
   0.02665828,
   0.0630478,
   0.09286209,
   0.07502125,
   0.04928902,
   0.03109727,
   0.01767248,
   0.01412781,
   0.00499114,
   0.00022275,
   0.00015426,
   0.00044241,
   0.00020537,
   0.00211388,
   0.00073186,
   0.05348818,
   0.00250747,
   0.00335007,
   0.01065853,
   0.06345988};
   Double_t Graph3_fehx3014[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3014[20] = {
   0.00532979,
   0.00454517,
   0.00333823,
   0.00203675,
   0.0011808,
   0.00086454,
   0.00405766,
   0.00431744,
   0.01020139,
   0.02172234,
   0.01559928,
   0.0211038,
   0.0335065,
   0.0176053,
   0.04087875,
   0.00101096,
   0.03221124,
   0.04897106,
   0.03236529,
   0.00178296};
   grae = new TGraphAsymmErrors(20,Graph3_fx3014,Graph3_fy3014,Graph3_felx3014,Graph3_fehx3014,Graph3_fely3014,Graph3_fehy3014);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1191;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1192;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33014 = new TH1F("Graph_Graph33014","Graph",100,0,21.4);
   Graph_Graph33014->SetMinimum(0.3759104);
   Graph_Graph33014->SetMaximum(0.5337445);
   Graph_Graph33014->SetDirectory(0);
   Graph_Graph33014->SetStats(0);
   Graph_Graph33014->SetLineWidth(2);
   Graph_Graph33014->SetMarkerStyle(20);
   Graph_Graph33014->GetXaxis()->SetNdivisions(505);
   Graph_Graph33014->GetXaxis()->SetLabelFont(132);
   Graph_Graph33014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33014->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33014->GetXaxis()->SetTitleFont(132);
   Graph_Graph33014->GetYaxis()->SetLabelFont(132);
   Graph_Graph33014->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33014->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33014->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33014->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33014->GetYaxis()->SetTitleFont(132);
   Graph_Graph33014->GetZaxis()->SetLabelFont(132);
   Graph_Graph33014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33014);
   
   grae->Draw("3,");
   
   TH1F *stat1__14 = new TH1F("stat1__14","",12,1,13);
   stat1__14->SetBinContent(1,0.5253705);
   stat1__14->SetBinContent(2,0.4921991);
   stat1__14->SetBinContent(3,0.515865);
   stat1__14->SetBinContent(4,0.544419);
   stat1__14->SetBinContent(5,0.5413805);
   stat1__14->SetBinContent(6,0.505676);
   stat1__14->SetBinContent(7,0.5256751);
   stat1__14->SetBinContent(8,0.5409473);
   stat1__14->SetBinContent(9,0.5066933);
   stat1__14->SetBinContent(10,0.5901173);
   stat1__14->SetBinContent(11,0.5479574);
   stat1__14->SetBinContent(12,0.4720609);
   stat1__14->SetBinError(1,0.0191308);
   stat1__14->SetBinError(2,0.01110394);
   stat1__14->SetBinError(3,0.01231637);
   stat1__14->SetBinError(4,0.006118536);
   stat1__14->SetBinError(5,0.006670509);
   stat1__14->SetBinError(6,0.006583949);
   stat1__14->SetBinError(7,0.01387671);
   stat1__14->SetBinError(8,0.01345374);
   stat1__14->SetBinError(9,0.02086599);
   stat1__14->SetBinError(10,0.02462886);
   stat1__14->SetBinError(11,0.02826161);
   stat1__14->SetBinError(12,0.03788216);
   stat1__14->SetMinimum(0.25);
   stat1__14->SetMaximum(0.9);
   stat1__14->SetEntries(12);
   stat1__14->SetStats(0);
   stat1__14->SetMarkerStyle(20);
   stat1__14->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat1__14->GetXaxis()->SetNdivisions(505);
   stat1__14->GetXaxis()->SetLabelFont(132);
   stat1__14->GetXaxis()->SetLabelOffset(0.01);
   stat1__14->GetXaxis()->SetLabelSize(0.06);
   stat1__14->GetXaxis()->SetTitleSize(0.072);
   stat1__14->GetXaxis()->SetTitleOffset(0.95);
   stat1__14->GetXaxis()->SetTitleFont(132);
   stat1__14->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat1__14->GetYaxis()->SetNdivisions(504);
   stat1__14->GetYaxis()->SetLabelFont(132);
   stat1__14->GetYaxis()->SetLabelOffset(0.015);
   stat1__14->GetYaxis()->SetLabelSize(0.06);
   stat1__14->GetYaxis()->SetTitleSize(0.072);
   stat1__14->GetYaxis()->SetTitleOffset(1.1);
   stat1__14->GetYaxis()->SetTitleFont(132);
   stat1__14->GetZaxis()->SetLabelFont(132);
   stat1__14->GetZaxis()->SetLabelSize(0.06);
   stat1__14->GetZaxis()->SetTitleSize(0.072);
   stat1__14->GetZaxis()->SetTitleOffset(1.2);
   stat1__14->GetZaxis()->SetTitleFont(132);
   stat1__14->Draw("same,e");
   
   Double_t Graph0_fx1025[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1025[12] = {
   0.5253705,
   0.4921991,
   0.515865,
   0.544419,
   0.5413805,
   0.505676,
   0.5256751,
   0.5409473,
   0.5066933,
   0.5901173,
   0.5479574,
   0.4720609};
   Double_t Graph0_fex1025[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1025[12] = {
   0.02969142,
   0.02425192,
   0.01697586,
   0.01725363,
   0.022967,
   0.02151556,
   0.02438443,
   0.03297921,
   0.03598039,
   0.05897078,
   0.05282246,
   0.05401886};
   gre = new TGraphErrors(12,Graph0_fx1025,Graph0_fy1025,Graph0_fex1025,Graph0_fey1025);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010231025 = new TH1F("Graph_Graph_Graph010231025","Graph",100,0.16,13.84);
   Graph_Graph_Graph010231025->SetMinimum(0.3949374);
   Graph_Graph_Graph010231025->SetMaximum(0.6721927);
   Graph_Graph_Graph010231025->SetDirectory(0);
   Graph_Graph_Graph010231025->SetStats(0);
   Graph_Graph_Graph010231025->SetLineWidth(2);
   Graph_Graph_Graph010231025->SetMarkerStyle(20);
   Graph_Graph_Graph010231025->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010231025->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010231025->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010231025->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010231025->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010231025->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010231025->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010231025->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010231025->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010231025->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010231025->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010231025->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010231025->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010231025->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010231025->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010231025->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010231025->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010231025->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010231025);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1026[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1026[12] = {
   0.5253705,
   0.4921991,
   0.515865,
   0.544419,
   0.5413805,
   0.505676,
   0.5256751,
   0.5409473,
   0.5066933,
   0.5901173,
   0.5479574,
   0.4720609};
   Double_t Graph1_fex1026[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1026[12] = {
   0.03688754,
   0.03289558,
   0.03397624,
   0.03578497,
   0.03574307,
   0.03341963,
   0.03487586,
   0.03590625,
   0.03393876,
   0.03972076,
   0.03746306,
   0.03227436};
   gre = new TGraphErrors(12,Graph1_fx1026,Graph1_fy1026,Graph1_fex1026,Graph1_fey1026);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110241026 = new TH1F("Graph_Graph_Graph110241026","Graph",100,0,14.08);
   Graph_Graph_Graph110241026->SetMinimum(0.4207813);
   Graph_Graph_Graph110241026->SetMaximum(0.6488432);
   Graph_Graph_Graph110241026->SetDirectory(0);
   Graph_Graph_Graph110241026->SetStats(0);
   Graph_Graph_Graph110241026->SetLineWidth(2);
   Graph_Graph_Graph110241026->SetMarkerStyle(20);
   Graph_Graph_Graph110241026->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110241026->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110241026->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110241026->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110241026->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110241026->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110241026->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110241026->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110241026->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110241026->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110241026->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110241026->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110241026->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110241026->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110241026->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110241026->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110241026->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110241026->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110241026);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"-3.5< #it{y}* <-3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_2->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_3
   TPad *pic_bwd_3 = new TPad("pic_bwd_3", "pic_bwd_3",0.6766667,0.51,0.99,0.99);
   pic_bwd_3->Draw();
   pic_bwd_3->cd();
   pic_bwd_3->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_bwd_3->SetFillColor(0);
   pic_bwd_3->SetBorderMode(0);
   pic_bwd_3->SetBorderSize(2);
   pic_bwd_3->SetTickx(1);
   pic_bwd_3->SetTicky(1);
   pic_bwd_3->SetLeftMargin(0.2);
   pic_bwd_3->SetTopMargin(0.08);
   pic_bwd_3->SetBottomMargin(0.16);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   pic_bwd_3->SetFrameLineWidth(2);
   pic_bwd_3->SetFrameBorderMode(0);
   
   TH1F *stat2__15 = new TH1F("stat2__15","",12,1,13);
   stat2__15->SetBinContent(1,0.4653832);
   stat2__15->SetBinContent(2,0.5158264);
   stat2__15->SetBinContent(3,0.5288389);
   stat2__15->SetBinContent(4,0.5234553);
   stat2__15->SetBinContent(5,0.5434276);
   stat2__15->SetBinContent(6,0.4947274);
   stat2__15->SetBinContent(7,0.552753);
   stat2__15->SetBinContent(8,0.4932678);
   stat2__15->SetBinContent(9,0.511871);
   stat2__15->SetBinContent(10,0.5050226);
   stat2__15->SetBinContent(11,0.4754136);
   stat2__15->SetBinContent(12,0.5160887);
   stat2__15->SetBinError(1,0.01896691);
   stat2__15->SetBinError(2,0.005324054);
   stat2__15->SetBinError(3,0.009345388);
   stat2__15->SetBinError(4,0.01118097);
   stat2__15->SetBinError(5,0.007629984);
   stat2__15->SetBinError(6,0.01091541);
   stat2__15->SetBinError(7,0.01303859);
   stat2__15->SetBinError(8,0.04448481);
   stat2__15->SetBinError(9,0.02133024);
   stat2__15->SetBinError(10,0.02891377);
   stat2__15->SetBinError(11,0.04134424);
   stat2__15->SetBinError(12,0.05979653);
   stat2__15->SetMinimum(0.25);
   stat2__15->SetMaximum(0.9);
   stat2__15->SetEntries(12);
   stat2__15->SetStats(0);
   stat2__15->SetMarkerStyle(20);
   stat2__15->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat2__15->GetXaxis()->SetNdivisions(505);
   stat2__15->GetXaxis()->SetLabelFont(132);
   stat2__15->GetXaxis()->SetLabelOffset(0.01);
   stat2__15->GetXaxis()->SetLabelSize(0.06);
   stat2__15->GetXaxis()->SetTitleSize(0.072);
   stat2__15->GetXaxis()->SetTitleOffset(0.95);
   stat2__15->GetXaxis()->SetTitleFont(132);
   stat2__15->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat2__15->GetYaxis()->SetNdivisions(504);
   stat2__15->GetYaxis()->SetLabelFont(132);
   stat2__15->GetYaxis()->SetLabelOffset(0.015);
   stat2__15->GetYaxis()->SetLabelSize(0.06);
   stat2__15->GetYaxis()->SetTitleSize(0.072);
   stat2__15->GetYaxis()->SetTitleOffset(1.1);
   stat2__15->GetYaxis()->SetTitleFont(132);
   stat2__15->GetZaxis()->SetLabelFont(132);
   stat2__15->GetZaxis()->SetLabelSize(0.06);
   stat2__15->GetZaxis()->SetTitleSize(0.072);
   stat2__15->GetZaxis()->SetTitleOffset(1.2);
   stat2__15->GetZaxis()->SetTitleFont(132);
   stat2__15->Draw("e");
   
   Double_t Graph0_fx1027[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1027[12] = {
   0.4653832,
   0.5158264,
   0.5288389,
   0.5234553,
   0.5434276,
   0.4947274,
   0.552753,
   0.4932678,
   0.511871,
   0.5050226,
   0.4754136,
   0.5160887};
   Double_t Graph0_fex1027[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1027[12] = {
   0.02590752,
   0.01694716,
   0.01852234,
   0.02943132,
   0.02637202,
   0.02523238,
   0.03710346,
   0.03158913,
   0.04517462,
   0.06328963,
   0.05422479,
   0.07900844};
   gre = new TGraphErrors(12,Graph0_fx1027,Graph0_fy1027,Graph0_fex1027,Graph0_fey1027);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01027 = new TH1F("Graph_Graph01027","Graph",100,0.16,13.84);
   Graph_Graph01027->SetMinimum(0.4037979);
   Graph_Graph01027->SetMaximum(0.6124879);
   Graph_Graph01027->SetDirectory(0);
   Graph_Graph01027->SetStats(0);
   Graph_Graph01027->SetLineWidth(2);
   Graph_Graph01027->SetMarkerStyle(20);
   Graph_Graph01027->GetXaxis()->SetNdivisions(505);
   Graph_Graph01027->GetXaxis()->SetLabelFont(132);
   Graph_Graph01027->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01027->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01027->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01027->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01027->GetXaxis()->SetTitleFont(132);
   Graph_Graph01027->GetYaxis()->SetLabelFont(132);
   Graph_Graph01027->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01027->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01027->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01027->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01027->GetYaxis()->SetTitleFont(132);
   Graph_Graph01027->GetZaxis()->SetLabelFont(132);
   Graph_Graph01027->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01027->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01027->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01027->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01027);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1028[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1028[12] = {
   0.4653832,
   0.5158264,
   0.5288389,
   0.5234553,
   0.5434276,
   0.4947274,
   0.552753,
   0.4932678,
   0.511871,
   0.5050226,
   0.4754136,
   0.5160887};
   Double_t Graph1_fex1028[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1028[12] = {
   0.0325176,
   0.03444108,
   0.03472424,
   0.03404587,
   0.0353486,
   0.03222904,
   0.03625836,
   0.03243619,
   0.03380249,
   0.03385479,
   0.03181938,
   0.03619376};
   gre = new TGraphErrors(12,Graph1_fx1028,Graph1_fy1028,Graph1_fex1028,Graph1_fey1028);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11028 = new TH1F("Graph_Graph11028","Graph",100,0,14.08);
   Graph_Graph11028->SetMinimum(0.417251);
   Graph_Graph11028->SetMaximum(0.6046259);
   Graph_Graph11028->SetDirectory(0);
   Graph_Graph11028->SetStats(0);
   Graph_Graph11028->SetLineWidth(2);
   Graph_Graph11028->SetMarkerStyle(20);
   Graph_Graph11028->GetXaxis()->SetNdivisions(505);
   Graph_Graph11028->GetXaxis()->SetLabelFont(132);
   Graph_Graph11028->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11028->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11028->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11028->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11028->GetXaxis()->SetTitleFont(132);
   Graph_Graph11028->GetYaxis()->SetLabelFont(132);
   Graph_Graph11028->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11028->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11028->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11028->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11028->GetYaxis()->SetTitleFont(132);
   Graph_Graph11028->GetZaxis()->SetLabelFont(132);
   Graph_Graph11028->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11028->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11028->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11028->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11028);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3015[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3015[20] = {
   0.432485,
   0.4747788,
   0.513059,
   0.5015475,
   0.4797742,
   0.4640353,
   0.4541545,
   0.4469145,
   0.4429086,
   0.4352855,
   0.4330434,
   0.4435569,
   0.4383935,
   0.3761743,
   0.4118124,
   0.3836927,
   0.3776054,
   0.3936559,
   0.5550192,
   0.4285562};
   Double_t Graph2_felx3015[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3015[20] = {
   0.02857947,
   0.06282359,
   0.09091674,
   0.07409616,
   0.0492261,
   0.03248173,
   0.01921863,
   0.01089662,
   0.0051786,
   8.313e-05,
   8.953e-05,
   0.00909302,
   0.00106519,
   0.00011519,
   0.00041433,
   0.01558466,
   0.00104083,
   0.0217875,
   0.1347139,
   0.0368301};
   Double_t Graph2_fehx3015[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3015[20] = {
   0.0055399,
   0.00305894,
   0.00172513,
   0.00087059,
   0.00056713,
   0.00036099,
   0.00029123,
   0.00743225,
   0.00704686,
   0.01854823,
   0.02280981,
   0.00585665,
   0.02332071,
   0.06740773,
   0.04950806,
   0.07059899,
   0.05460612,
   0.1172912,
   6.536e-05,
   0.00131646};
   grae = new TGraphAsymmErrors(20,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23015 = new TH1F("Graph_Graph23015","Graph",100,0,21.4);
   Graph_Graph23015->SetMinimum(0.3494104);
   Graph_Graph23015->SetMaximum(0.5737822);
   Graph_Graph23015->SetDirectory(0);
   Graph_Graph23015->SetStats(0);
   Graph_Graph23015->SetLineWidth(2);
   Graph_Graph23015->SetMarkerStyle(20);
   Graph_Graph23015->GetXaxis()->SetNdivisions(505);
   Graph_Graph23015->GetXaxis()->SetLabelFont(132);
   Graph_Graph23015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23015->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23015->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23015->GetXaxis()->SetTitleFont(132);
   Graph_Graph23015->GetYaxis()->SetLabelFont(132);
   Graph_Graph23015->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23015->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23015->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23015->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23015->GetYaxis()->SetTitleFont(132);
   Graph_Graph23015->GetZaxis()->SetLabelFont(132);
   Graph_Graph23015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23015);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3016[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3016[20] = {
   0.4350605,
   0.4765851,
   0.5142632,
   0.5021851,
   0.4793625,
   0.4644653,
   0.4540244,
   0.4443207,
   0.4417247,
   0.4356657,
   0.4341269,
   0.4351408,
   0.431795,
   0.4537787,
   0.3720058,
   0.4307472,
   0.4149057,
   0.4430183,
   0.4199215,
   0.4734033};
   Double_t Graph3_felx3016[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3016[20] = {
   0.03019212,
   0.06439192,
   0.0925852,
   0.07489729,
   0.04981912,
   0.03209342,
   0.01933174,
   0.00840844,
   0.00318105,
   0.00168744,
   0.00010048,
   3.828e-05,
   0.00055651,
   0.01155225,
   0.00196652,
   0.00070751,
   0.00590627,
   0.03982193,
   0.00120764,
   0.06018741};
   Double_t Graph3_fehx3016[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3016[20] = {
   0.00594251,
   0.00489346,
   0.00338943,
   0.0019016,
   0.00109275,
   0.00061457,
   0.00093387,
   0.01099611,
   0.01015696,
   0.01791553,
   0.01856984,
   0.01735512,
   0.02634799,
   0.00158294,
   0.06490841,
   0.1057086,
   0.03036399,
   0.00435433,
   0.03414621,
   0.00739011};
   grae = new TGraphAsymmErrors(20,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1193;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1194;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33016 = new TH1F("Graph_Graph33016","Graph",100,0,21.4);
   Graph_Graph33016->SetMinimum(0.3533976);
   Graph_Graph33016->SetMaximum(0.5530974);
   Graph_Graph33016->SetDirectory(0);
   Graph_Graph33016->SetStats(0);
   Graph_Graph33016->SetLineWidth(2);
   Graph_Graph33016->SetMarkerStyle(20);
   Graph_Graph33016->GetXaxis()->SetNdivisions(505);
   Graph_Graph33016->GetXaxis()->SetLabelFont(132);
   Graph_Graph33016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33016->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33016->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33016->GetXaxis()->SetTitleFont(132);
   Graph_Graph33016->GetYaxis()->SetLabelFont(132);
   Graph_Graph33016->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33016->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33016->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33016->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33016->GetYaxis()->SetTitleFont(132);
   Graph_Graph33016->GetZaxis()->SetLabelFont(132);
   Graph_Graph33016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33016);
   
   grae->Draw("3,");
   
   TH1F *stat2__16 = new TH1F("stat2__16","",12,1,13);
   stat2__16->SetBinContent(1,0.4653832);
   stat2__16->SetBinContent(2,0.5158264);
   stat2__16->SetBinContent(3,0.5288389);
   stat2__16->SetBinContent(4,0.5234553);
   stat2__16->SetBinContent(5,0.5434276);
   stat2__16->SetBinContent(6,0.4947274);
   stat2__16->SetBinContent(7,0.552753);
   stat2__16->SetBinContent(8,0.4932678);
   stat2__16->SetBinContent(9,0.511871);
   stat2__16->SetBinContent(10,0.5050226);
   stat2__16->SetBinContent(11,0.4754136);
   stat2__16->SetBinContent(12,0.5160887);
   stat2__16->SetBinError(1,0.01896691);
   stat2__16->SetBinError(2,0.005324054);
   stat2__16->SetBinError(3,0.009345388);
   stat2__16->SetBinError(4,0.01118097);
   stat2__16->SetBinError(5,0.007629984);
   stat2__16->SetBinError(6,0.01091541);
   stat2__16->SetBinError(7,0.01303859);
   stat2__16->SetBinError(8,0.04448481);
   stat2__16->SetBinError(9,0.02133024);
   stat2__16->SetBinError(10,0.02891377);
   stat2__16->SetBinError(11,0.04134424);
   stat2__16->SetBinError(12,0.05979653);
   stat2__16->SetMinimum(0.25);
   stat2__16->SetMaximum(0.9);
   stat2__16->SetEntries(12);
   stat2__16->SetStats(0);
   stat2__16->SetMarkerStyle(20);
   stat2__16->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat2__16->GetXaxis()->SetNdivisions(505);
   stat2__16->GetXaxis()->SetLabelFont(132);
   stat2__16->GetXaxis()->SetLabelOffset(0.01);
   stat2__16->GetXaxis()->SetLabelSize(0.06);
   stat2__16->GetXaxis()->SetTitleSize(0.072);
   stat2__16->GetXaxis()->SetTitleOffset(0.95);
   stat2__16->GetXaxis()->SetTitleFont(132);
   stat2__16->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat2__16->GetYaxis()->SetNdivisions(504);
   stat2__16->GetYaxis()->SetLabelFont(132);
   stat2__16->GetYaxis()->SetLabelOffset(0.015);
   stat2__16->GetYaxis()->SetLabelSize(0.06);
   stat2__16->GetYaxis()->SetTitleSize(0.072);
   stat2__16->GetYaxis()->SetTitleOffset(1.1);
   stat2__16->GetYaxis()->SetTitleFont(132);
   stat2__16->GetZaxis()->SetLabelFont(132);
   stat2__16->GetZaxis()->SetLabelSize(0.06);
   stat2__16->GetZaxis()->SetTitleSize(0.072);
   stat2__16->GetZaxis()->SetTitleOffset(1.2);
   stat2__16->GetZaxis()->SetTitleFont(132);
   stat2__16->Draw("same,e");
   
   Double_t Graph0_fx1029[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1029[12] = {
   0.4653832,
   0.5158264,
   0.5288389,
   0.5234553,
   0.5434276,
   0.4947274,
   0.552753,
   0.4932678,
   0.511871,
   0.5050226,
   0.4754136,
   0.5160887};
   Double_t Graph0_fex1029[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1029[12] = {
   0.02590752,
   0.01694716,
   0.01852234,
   0.02943132,
   0.02637202,
   0.02523238,
   0.03710346,
   0.03158913,
   0.04517462,
   0.06328963,
   0.05422479,
   0.07900844};
   gre = new TGraphErrors(12,Graph0_fx1029,Graph0_fy1029,Graph0_fex1029,Graph0_fey1029);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010271029 = new TH1F("Graph_Graph_Graph010271029","Graph",100,0.16,13.84);
   Graph_Graph_Graph010271029->SetMinimum(0.4037979);
   Graph_Graph_Graph010271029->SetMaximum(0.6124879);
   Graph_Graph_Graph010271029->SetDirectory(0);
   Graph_Graph_Graph010271029->SetStats(0);
   Graph_Graph_Graph010271029->SetLineWidth(2);
   Graph_Graph_Graph010271029->SetMarkerStyle(20);
   Graph_Graph_Graph010271029->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010271029->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010271029->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010271029->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010271029->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010271029->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010271029->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010271029->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010271029->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010271029->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010271029->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010271029->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010271029->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010271029->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010271029->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010271029->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010271029->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010271029->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010271029);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1030[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1030[12] = {
   0.4653832,
   0.5158264,
   0.5288389,
   0.5234553,
   0.5434276,
   0.4947274,
   0.552753,
   0.4932678,
   0.511871,
   0.5050226,
   0.4754136,
   0.5160887};
   Double_t Graph1_fex1030[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1030[12] = {
   0.0325176,
   0.03444108,
   0.03472424,
   0.03404587,
   0.0353486,
   0.03222904,
   0.03625836,
   0.03243619,
   0.03380249,
   0.03385479,
   0.03181938,
   0.03619376};
   gre = new TGraphErrors(12,Graph1_fx1030,Graph1_fy1030,Graph1_fex1030,Graph1_fey1030);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110281030 = new TH1F("Graph_Graph_Graph110281030","Graph",100,0,14.08);
   Graph_Graph_Graph110281030->SetMinimum(0.417251);
   Graph_Graph_Graph110281030->SetMaximum(0.6046259);
   Graph_Graph_Graph110281030->SetDirectory(0);
   Graph_Graph_Graph110281030->SetStats(0);
   Graph_Graph_Graph110281030->SetLineWidth(2);
   Graph_Graph_Graph110281030->SetMarkerStyle(20);
   Graph_Graph_Graph110281030->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110281030->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110281030->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110281030->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110281030->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110281030->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110281030->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110281030->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110281030->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110281030->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110281030->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110281030->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110281030->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110281030->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110281030->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110281030->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110281030->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110281030->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110281030);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"-4< #it{y}* <-3.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_3->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_4
   TPad *pic_bwd_4 = new TPad("pic_bwd_4", "pic_bwd_4",0.01,0.01,0.3233333,0.49);
   pic_bwd_4->Draw();
   pic_bwd_4->cd();
   pic_bwd_4->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_bwd_4->SetFillColor(0);
   pic_bwd_4->SetBorderMode(0);
   pic_bwd_4->SetBorderSize(2);
   pic_bwd_4->SetTickx(1);
   pic_bwd_4->SetTicky(1);
   pic_bwd_4->SetLeftMargin(0.2);
   pic_bwd_4->SetTopMargin(0.08);
   pic_bwd_4->SetBottomMargin(0.16);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   pic_bwd_4->SetFrameLineWidth(2);
   pic_bwd_4->SetFrameBorderMode(0);
   
   TH1F *stat3__17 = new TH1F("stat3__17","",12,1,13);
   stat3__17->SetBinContent(1,0.5470965);
   stat3__17->SetBinContent(2,0.5072083);
   stat3__17->SetBinContent(3,0.5258084);
   stat3__17->SetBinContent(4,0.5251845);
   stat3__17->SetBinContent(5,0.5548566);
   stat3__17->SetBinContent(6,0.4892875);
   stat3__17->SetBinContent(7,0.5573238);
   stat3__17->SetBinContent(8,0.4744743);
   stat3__17->SetBinContent(9,0.4822862);
   stat3__17->SetBinContent(10,0.4080555);
   stat3__17->SetBinError(1,0.02318495);
   stat3__17->SetBinError(2,0.008334371);
   stat3__17->SetBinError(3,0.007474863);
   stat3__17->SetBinError(4,0.006474568);
   stat3__17->SetBinError(5,0.01694765);
   stat3__17->SetBinError(6,0.01654316);
   stat3__17->SetBinError(7,0.02574783);
   stat3__17->SetBinError(8,0.03204233);
   stat3__17->SetBinError(9,0.05450526);
   stat3__17->SetBinError(10,0.08546866);
   stat3__17->SetMinimum(0.25);
   stat3__17->SetMaximum(0.9);
   stat3__17->SetEntries(10);
   stat3__17->SetStats(0);
   stat3__17->SetMarkerStyle(20);
   stat3__17->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat3__17->GetXaxis()->SetNdivisions(505);
   stat3__17->GetXaxis()->SetLabelFont(132);
   stat3__17->GetXaxis()->SetLabelOffset(0.01);
   stat3__17->GetXaxis()->SetLabelSize(0.06);
   stat3__17->GetXaxis()->SetTitleSize(0.072);
   stat3__17->GetXaxis()->SetTitleOffset(0.95);
   stat3__17->GetXaxis()->SetTitleFont(132);
   stat3__17->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat3__17->GetYaxis()->SetNdivisions(504);
   stat3__17->GetYaxis()->SetLabelFont(132);
   stat3__17->GetYaxis()->SetLabelOffset(0.015);
   stat3__17->GetYaxis()->SetLabelSize(0.06);
   stat3__17->GetYaxis()->SetTitleSize(0.072);
   stat3__17->GetYaxis()->SetTitleOffset(1.1);
   stat3__17->GetYaxis()->SetTitleFont(132);
   stat3__17->GetZaxis()->SetLabelFont(132);
   stat3__17->GetZaxis()->SetLabelSize(0.06);
   stat3__17->GetZaxis()->SetTitleSize(0.072);
   stat3__17->GetZaxis()->SetTitleOffset(1.2);
   stat3__17->GetZaxis()->SetTitleFont(132);
   stat3__17->Draw("e");
   
   Double_t Graph0_fx1031[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1031[12] = {
   0.5470965,
   0.5072083,
   0.5258084,
   0.5251845,
   0.5548566,
   0.4892875,
   0.5573238,
   0.4744743,
   0.4822862,
   0.4080555,
   0,
   0};
   Double_t Graph0_fex1031[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1031[12] = {
   0.05375598,
   0.02368734,
   0.02954119,
   0.03355362,
   0.04623305,
   0.04292562,
   0.05730194,
   0.065168,
   0.08834077,
   0.1037706,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1031,Graph0_fy1031,Graph0_fex1031,Graph0_fey1031);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01031 = new TH1F("Graph_Graph01031","Graph",100,0.16,13.84);
   Graph_Graph01031->SetMinimum(0);
   Graph_Graph01031->SetMaximum(0.6760883);
   Graph_Graph01031->SetDirectory(0);
   Graph_Graph01031->SetStats(0);
   Graph_Graph01031->SetLineWidth(2);
   Graph_Graph01031->SetMarkerStyle(20);
   Graph_Graph01031->GetXaxis()->SetNdivisions(505);
   Graph_Graph01031->GetXaxis()->SetLabelFont(132);
   Graph_Graph01031->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01031->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01031->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01031->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01031->GetXaxis()->SetTitleFont(132);
   Graph_Graph01031->GetYaxis()->SetLabelFont(132);
   Graph_Graph01031->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01031->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01031->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01031->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01031->GetYaxis()->SetTitleFont(132);
   Graph_Graph01031->GetZaxis()->SetLabelFont(132);
   Graph_Graph01031->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01031->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01031->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01031->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01031);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1032[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1032[12] = {
   0.5470965,
   0.5072083,
   0.5258084,
   0.5251845,
   0.5548566,
   0.4892875,
   0.5573238,
   0.4744743,
   0.4822862,
   0.4080555,
   0,
   0};
   Double_t Graph1_fex1032[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1032[12] = {
   0.03757214,
   0.03410078,
   0.03492525,
   0.0344917,
   0.03648645,
   0.03232314,
   0.03806903,
   0.03313311,
   0.03595088,
   0.03240842,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1032,Graph1_fy1032,Graph1_fex1032,Graph1_fey1032);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11032 = new TH1F("Graph_Graph11032","Graph",100,0,14.08);
   Graph_Graph11032->SetMinimum(0);
   Graph_Graph11032->SetMaximum(0.6549321);
   Graph_Graph11032->SetDirectory(0);
   Graph_Graph11032->SetStats(0);
   Graph_Graph11032->SetLineWidth(2);
   Graph_Graph11032->SetMarkerStyle(20);
   Graph_Graph11032->GetXaxis()->SetNdivisions(505);
   Graph_Graph11032->GetXaxis()->SetLabelFont(132);
   Graph_Graph11032->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11032->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11032->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11032->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11032->GetXaxis()->SetTitleFont(132);
   Graph_Graph11032->GetYaxis()->SetLabelFont(132);
   Graph_Graph11032->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11032->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11032->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11032->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11032->GetYaxis()->SetTitleFont(132);
   Graph_Graph11032->GetZaxis()->SetLabelFont(132);
   Graph_Graph11032->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11032->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11032->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11032->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11032);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3017[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3017[20] = {
   0.4275587,
   0.4705605,
   0.5105713,
   0.499534,
   0.4780221,
   0.4638359,
   0.4518886,
   0.4449463,
   0.4413169,
   0.4380385,
   0.4306587,
   0.4392215,
   0.4030225,
   0.4516484,
   0.4435192,
   0.3950503,
   0.4368372,
   0.4041514,
   0.5499357,
   0.4822728};
   Double_t Graph2_felx3017[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3017[20] = {
   0.02792489,
   0.06238378,
   0.0915254,
   0.07399186,
   0.04954836,
   0.03347369,
   0.01892458,
   0.00921928,
   0.00559447,
   0.00140263,
   1.608e-05,
   0.00016433,
   0.00085057,
   0.01202483,
   0.0238182,
   0.00192447,
   0.0218699,
   0.01215911,
   0.1318898,
   0.09046442};
   Double_t Graph2_fehx3017[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3017[20] = {
   0.00665954,
   0.00228421,
   0.00141508,
   0.00074443,
   0.00051975,
   0.00033329,
   0.00220853,
   0.01009383,
   0.01398422,
   0.01101426,
   0.0228285,
   0.01267553,
   0.04655385,
   0.0043073,
   0.01648778,
   0.05243451,
   0.01978011,
   0.07341437,
   0.00221091,
   0.00376717};
   grae = new TGraphAsymmErrors(20,Graph2_fx3017,Graph2_fy3017,Graph2_felx3017,Graph2_fehx3017,Graph2_fely3017,Graph2_fehy3017);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23017 = new TH1F("Graph_Graph23017","Graph",100,0,21.4);
   Graph_Graph23017->SetMinimum(0.3757746);
   Graph_Graph23017->SetMaximum(0.5681804);
   Graph_Graph23017->SetDirectory(0);
   Graph_Graph23017->SetStats(0);
   Graph_Graph23017->SetLineWidth(2);
   Graph_Graph23017->SetMarkerStyle(20);
   Graph_Graph23017->GetXaxis()->SetNdivisions(505);
   Graph_Graph23017->GetXaxis()->SetLabelFont(132);
   Graph_Graph23017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23017->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23017->GetXaxis()->SetTitleFont(132);
   Graph_Graph23017->GetYaxis()->SetLabelFont(132);
   Graph_Graph23017->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23017->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23017->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23017->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23017->GetYaxis()->SetTitleFont(132);
   Graph_Graph23017->GetZaxis()->SetLabelFont(132);
   Graph_Graph23017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23017->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23017);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3018[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3018[20] = {
   0.4303559,
   0.472562,
   0.5112222,
   0.4997634,
   0.4779711,
   0.4630385,
   0.4546798,
   0.4421262,
   0.4411227,
   0.4367181,
   0.4335249,
   0.4300356,
   0.4303791,
   0.3919239,
   0.4849197,
   0.4193345,
   0.3685727,
   0.4813358,
   0.3873291,
   0.4909802};
   Double_t Graph3_felx3018[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3018[20] = {
   0.03176138,
   0.06500231,
   0.09297919,
   0.07594839,
   0.04920204,
   0.03318448,
   0.02178554,
   0.0112934,
   0.00230662,
   0.00037371,
   0.00061392,
   0.00038916,
   0.00015343,
   0.00267653,
   0.1009999,
   0.01255824,
   0.00085506,
   0.1054486,
   0.00553435,
   0.08370945};
   Double_t Graph3_fehx3018[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3018[20] = {
   0.00717136,
   0.00472183,
   0.0029226,
   0.00161816,
   0.00097346,
   0.00076358,
   0.00035504,
   0.01164433,
   0.01232222,
   0.01920051,
   0.01571255,
   0.02419681,
   0.02426854,
   0.07477333,
   0.00330095,
   0.03203431,
   0.1120768,
   0.00529824,
   0.1525007,
   0.00388611};
   grae = new TGraphAsymmErrors(20,Graph3_fx3018,Graph3_fy3018,Graph3_felx3018,Graph3_fehx3018,Graph3_fely3018,Graph3_fehy3018);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1195;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1196;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33018 = new TH1F("Graph_Graph33018","Graph",100,0,21.4);
   Graph_Graph33018->SetMinimum(0.3505064);
   Graph_Graph33018->SetMaximum(0.557041);
   Graph_Graph33018->SetDirectory(0);
   Graph_Graph33018->SetStats(0);
   Graph_Graph33018->SetLineWidth(2);
   Graph_Graph33018->SetMarkerStyle(20);
   Graph_Graph33018->GetXaxis()->SetNdivisions(505);
   Graph_Graph33018->GetXaxis()->SetLabelFont(132);
   Graph_Graph33018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33018->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33018->GetXaxis()->SetTitleFont(132);
   Graph_Graph33018->GetYaxis()->SetLabelFont(132);
   Graph_Graph33018->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33018->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33018->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33018->GetYaxis()->SetTitleFont(132);
   Graph_Graph33018->GetZaxis()->SetLabelFont(132);
   Graph_Graph33018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33018->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33018);
   
   grae->Draw("3,");
   
   TH1F *stat3__18 = new TH1F("stat3__18","",12,1,13);
   stat3__18->SetBinContent(1,0.5470965);
   stat3__18->SetBinContent(2,0.5072083);
   stat3__18->SetBinContent(3,0.5258084);
   stat3__18->SetBinContent(4,0.5251845);
   stat3__18->SetBinContent(5,0.5548566);
   stat3__18->SetBinContent(6,0.4892875);
   stat3__18->SetBinContent(7,0.5573238);
   stat3__18->SetBinContent(8,0.4744743);
   stat3__18->SetBinContent(9,0.4822862);
   stat3__18->SetBinContent(10,0.4080555);
   stat3__18->SetBinError(1,0.02318495);
   stat3__18->SetBinError(2,0.008334371);
   stat3__18->SetBinError(3,0.007474863);
   stat3__18->SetBinError(4,0.006474568);
   stat3__18->SetBinError(5,0.01694765);
   stat3__18->SetBinError(6,0.01654316);
   stat3__18->SetBinError(7,0.02574783);
   stat3__18->SetBinError(8,0.03204233);
   stat3__18->SetBinError(9,0.05450526);
   stat3__18->SetBinError(10,0.08546866);
   stat3__18->SetMinimum(0.25);
   stat3__18->SetMaximum(0.9);
   stat3__18->SetEntries(10);
   stat3__18->SetStats(0);
   stat3__18->SetMarkerStyle(20);
   stat3__18->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat3__18->GetXaxis()->SetNdivisions(505);
   stat3__18->GetXaxis()->SetLabelFont(132);
   stat3__18->GetXaxis()->SetLabelOffset(0.01);
   stat3__18->GetXaxis()->SetLabelSize(0.06);
   stat3__18->GetXaxis()->SetTitleSize(0.072);
   stat3__18->GetXaxis()->SetTitleOffset(0.95);
   stat3__18->GetXaxis()->SetTitleFont(132);
   stat3__18->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat3__18->GetYaxis()->SetNdivisions(504);
   stat3__18->GetYaxis()->SetLabelFont(132);
   stat3__18->GetYaxis()->SetLabelOffset(0.015);
   stat3__18->GetYaxis()->SetLabelSize(0.06);
   stat3__18->GetYaxis()->SetTitleSize(0.072);
   stat3__18->GetYaxis()->SetTitleOffset(1.1);
   stat3__18->GetYaxis()->SetTitleFont(132);
   stat3__18->GetZaxis()->SetLabelFont(132);
   stat3__18->GetZaxis()->SetLabelSize(0.06);
   stat3__18->GetZaxis()->SetTitleSize(0.072);
   stat3__18->GetZaxis()->SetTitleOffset(1.2);
   stat3__18->GetZaxis()->SetTitleFont(132);
   stat3__18->Draw("same,e");
   
   Double_t Graph0_fx1033[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1033[12] = {
   0.5470965,
   0.5072083,
   0.5258084,
   0.5251845,
   0.5548566,
   0.4892875,
   0.5573238,
   0.4744743,
   0.4822862,
   0.4080555,
   0,
   0};
   Double_t Graph0_fex1033[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1033[12] = {
   0.05375598,
   0.02368734,
   0.02954119,
   0.03355362,
   0.04623305,
   0.04292562,
   0.05730194,
   0.065168,
   0.08834077,
   0.1037706,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1033,Graph0_fy1033,Graph0_fex1033,Graph0_fey1033);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010311033 = new TH1F("Graph_Graph_Graph010311033","Graph",100,0.16,13.84);
   Graph_Graph_Graph010311033->SetMinimum(0);
   Graph_Graph_Graph010311033->SetMaximum(0.6760883);
   Graph_Graph_Graph010311033->SetDirectory(0);
   Graph_Graph_Graph010311033->SetStats(0);
   Graph_Graph_Graph010311033->SetLineWidth(2);
   Graph_Graph_Graph010311033->SetMarkerStyle(20);
   Graph_Graph_Graph010311033->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010311033->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010311033->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010311033->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010311033->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010311033->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010311033->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010311033->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010311033->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010311033->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010311033->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010311033->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010311033->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010311033->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010311033->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010311033->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010311033->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010311033->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010311033);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1034[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1034[12] = {
   0.5470965,
   0.5072083,
   0.5258084,
   0.5251845,
   0.5548566,
   0.4892875,
   0.5573238,
   0.4744743,
   0.4822862,
   0.4080555,
   0,
   0};
   Double_t Graph1_fex1034[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1034[12] = {
   0.03757214,
   0.03410078,
   0.03492525,
   0.0344917,
   0.03648645,
   0.03232314,
   0.03806903,
   0.03313311,
   0.03595088,
   0.03240842,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1034,Graph1_fy1034,Graph1_fex1034,Graph1_fey1034);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110321034 = new TH1F("Graph_Graph_Graph110321034","Graph",100,0,14.08);
   Graph_Graph_Graph110321034->SetMinimum(0);
   Graph_Graph_Graph110321034->SetMaximum(0.6549321);
   Graph_Graph_Graph110321034->SetDirectory(0);
   Graph_Graph_Graph110321034->SetStats(0);
   Graph_Graph_Graph110321034->SetLineWidth(2);
   Graph_Graph_Graph110321034->SetMarkerStyle(20);
   Graph_Graph_Graph110321034->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110321034->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110321034->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110321034->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110321034->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110321034->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110321034->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110321034->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110321034->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110321034->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110321034->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110321034->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110321034->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110321034->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110321034->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110321034->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110321034->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110321034->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110321034);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"-4.5< #it{y}* <-4");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_4->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_5
   TPad *pic_bwd_5 = new TPad("pic_bwd_5", "pic_bwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_bwd_5->Draw();
   pic_bwd_5->cd();
   pic_bwd_5->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_bwd_5->SetFillColor(0);
   pic_bwd_5->SetBorderMode(0);
   pic_bwd_5->SetBorderSize(2);
   pic_bwd_5->SetTickx(1);
   pic_bwd_5->SetTicky(1);
   pic_bwd_5->SetLeftMargin(0.2);
   pic_bwd_5->SetTopMargin(0.08);
   pic_bwd_5->SetBottomMargin(0.16);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   pic_bwd_5->SetFrameLineWidth(2);
   pic_bwd_5->SetFrameBorderMode(0);
   
   TH1F *stat4__19 = new TH1F("stat4__19","",12,1,13);
   stat4__19->SetBinContent(1,0.4428008);
   stat4__19->SetBinContent(2,0.4460131);
   stat4__19->SetBinContent(3,0.4883562);
   stat4__19->SetBinContent(4,0.4463337);
   stat4__19->SetBinContent(5,0.5337327);
   stat4__19->SetBinContent(6,0.4842438);
   stat4__19->SetBinError(1,0.04046364);
   stat4__19->SetBinError(2,0.02260221);
   stat4__19->SetBinError(3,0.01903387);
   stat4__19->SetBinError(4,0.02047205);
   stat4__19->SetBinError(5,0.03780151);
   stat4__19->SetBinError(6,0.0699028);
   stat4__19->SetMinimum(0.25);
   stat4__19->SetMaximum(0.9);
   stat4__19->SetEntries(6);
   stat4__19->SetStats(0);
   stat4__19->SetMarkerStyle(20);
   stat4__19->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat4__19->GetXaxis()->SetNdivisions(505);
   stat4__19->GetXaxis()->SetLabelFont(132);
   stat4__19->GetXaxis()->SetLabelOffset(0.01);
   stat4__19->GetXaxis()->SetLabelSize(0.06);
   stat4__19->GetXaxis()->SetTitleSize(0.072);
   stat4__19->GetXaxis()->SetTitleOffset(0.95);
   stat4__19->GetXaxis()->SetTitleFont(132);
   stat4__19->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat4__19->GetYaxis()->SetNdivisions(504);
   stat4__19->GetYaxis()->SetLabelFont(132);
   stat4__19->GetYaxis()->SetLabelOffset(0.015);
   stat4__19->GetYaxis()->SetLabelSize(0.06);
   stat4__19->GetYaxis()->SetTitleSize(0.072);
   stat4__19->GetYaxis()->SetTitleOffset(1.1);
   stat4__19->GetYaxis()->SetTitleFont(132);
   stat4__19->GetZaxis()->SetLabelFont(132);
   stat4__19->GetZaxis()->SetLabelSize(0.06);
   stat4__19->GetZaxis()->SetTitleSize(0.072);
   stat4__19->GetZaxis()->SetTitleOffset(1.2);
   stat4__19->GetZaxis()->SetTitleFont(132);
   stat4__19->Draw("e");
   
   Double_t Graph0_fx1035[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1035[12] = {
   0.4428008,
   0.4460131,
   0.4883562,
   0.4463337,
   0.5337327,
   0.4842438,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fex1035[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1035[12] = {
   0.1001479,
   0.05194704,
   0.04791655,
   0.05438311,
   0.07595436,
   0.1021305,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1035,Graph0_fy1035,Graph0_fex1035,Graph0_fey1035);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01035 = new TH1F("Graph_Graph01035","Graph",100,0.16,13.84);
   Graph_Graph01035->SetMinimum(0);
   Graph_Graph01035->SetMaximum(0.6706557);
   Graph_Graph01035->SetDirectory(0);
   Graph_Graph01035->SetStats(0);
   Graph_Graph01035->SetLineWidth(2);
   Graph_Graph01035->SetMarkerStyle(20);
   Graph_Graph01035->GetXaxis()->SetNdivisions(505);
   Graph_Graph01035->GetXaxis()->SetLabelFont(132);
   Graph_Graph01035->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01035->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01035->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01035->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01035->GetXaxis()->SetTitleFont(132);
   Graph_Graph01035->GetYaxis()->SetLabelFont(132);
   Graph_Graph01035->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01035->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01035->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01035->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01035->GetYaxis()->SetTitleFont(132);
   Graph_Graph01035->GetZaxis()->SetLabelFont(132);
   Graph_Graph01035->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01035->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01035->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01035->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01035);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1036[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1036[12] = {
   0.4428008,
   0.4460131,
   0.4883562,
   0.4463337,
   0.5337327,
   0.4842438,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fex1036[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1036[12] = {
   0.03286759,
   0.03067662,
   0.03430476,
   0.03118311,
   0.0384883,
   0.0366595,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1036,Graph1_fy1036,Graph1_fex1036,Graph1_fey1036);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11036 = new TH1F("Graph_Graph11036","Graph",100,0,14.08);
   Graph_Graph11036->SetMinimum(0);
   Graph_Graph11036->SetMaximum(0.629443);
   Graph_Graph11036->SetDirectory(0);
   Graph_Graph11036->SetStats(0);
   Graph_Graph11036->SetLineWidth(2);
   Graph_Graph11036->SetMarkerStyle(20);
   Graph_Graph11036->GetXaxis()->SetNdivisions(505);
   Graph_Graph11036->GetXaxis()->SetLabelFont(132);
   Graph_Graph11036->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11036->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11036->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11036->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11036->GetXaxis()->SetTitleFont(132);
   Graph_Graph11036->GetYaxis()->SetLabelFont(132);
   Graph_Graph11036->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11036->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11036->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11036->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11036->GetYaxis()->SetTitleFont(132);
   Graph_Graph11036->GetZaxis()->SetLabelFont(132);
   Graph_Graph11036->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11036->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11036->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11036->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11036);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3019[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3019[20] = {
   0.422562,
   0.4653463,
   0.5060749,
   0.4966529,
   0.475762,
   0.4626626,
   0.4508861,
   0.4451973,
   0.4416458,
   0.4339209,
   0.4398591,
   0.4305828,
   0.3909781,
   0.3785513,
   0.4924356,
   0.3472307,
   0.3556422,
   0.4055578,
   0.4041877,
   0.7882852};
   Double_t Graph2_felx3019[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3019[20] = {
   0.02856007,
   0.0620807,
   0.09097619,
   0.07507503,
   0.04863499,
   0.03165432,
   0.01861786,
   0.01149119,
   0.007121,
   5.426e-05,
   0.00022169,
   2.6e-05,
   0.0049354,
   0.00087703,
   0.05990691,
   0.00059657,
   0.00210142,
   0.03711146,
   0.07609179,
   0.4418958};
   Double_t Graph2_fehx3019[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3019[20] = {
   0.00619828,
   0.00204772,
   0.00131057,
   0.00076898,
   0.00045407,
   0.00035807,
   0.00158893,
   0.00990996,
   0.00636595,
   0.01970893,
   0.00791498,
   0.01710793,
   0.06327699,
   0.07458388,
   0.00573381,
   0.1054868,
   0.11794,
   0.0623839,
   0.0402828,
   0.00464051};
   grae = new TGraphAsymmErrors(20,Graph2_fx3019,Graph2_fy3019,Graph2_felx3019,Graph2_fehx3019,Graph2_fely3019,Graph2_fehy3019);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23019 = new TH1F("Graph_Graph23019","Graph",100,0,21.4);
   Graph_Graph23019->SetMinimum(0.2816129);
   Graph_Graph23019->SetMaximum(0.8394087);
   Graph_Graph23019->SetDirectory(0);
   Graph_Graph23019->SetStats(0);
   Graph_Graph23019->SetLineWidth(2);
   Graph_Graph23019->SetMarkerStyle(20);
   Graph_Graph23019->GetXaxis()->SetNdivisions(505);
   Graph_Graph23019->GetXaxis()->SetLabelFont(132);
   Graph_Graph23019->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23019->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23019->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23019->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23019->GetXaxis()->SetTitleFont(132);
   Graph_Graph23019->GetYaxis()->SetLabelFont(132);
   Graph_Graph23019->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23019->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23019->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23019->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23019->GetYaxis()->SetTitleFont(132);
   Graph_Graph23019->GetZaxis()->SetLabelFont(132);
   Graph_Graph23019->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23019->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23019->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23019->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23019);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3020[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3020[20] = {
   0.4242913,
   0.4665918,
   0.506633,
   0.4962078,
   0.4756704,
   0.4608679,
   0.4529772,
   0.4437447,
   0.4399693,
   0.4350732,
   0.4343861,
   0.4348999,
   0.4269021,
   0.4276936,
   0.4313178,
   0.3686747,
   0.495175,
   0.3788184,
   0.6100017,
   0.4691815};
   Double_t Graph3_felx3020[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3020[20] = {
   0.03176724,
   0.06503035,
   0.09263035,
   0.07396963,
   0.05110643,
   0.03054406,
   0.02431134,
   0.00794151,
   0.00574037,
   0.00073346,
   0.00036717,
   8.799e-05,
   0.00037119,
   0.0084538,
   0.00146744,
   0.00509453,
   0.1229374,
   0.02787696,
   0.2543256,
   0.02938212};
   Double_t Graph3_fehx3020[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3020[20] = {
   0.00785476,
   0.00401319,
   0.00257075,
   0.00168344,
   0.00128254,
   0.00092148,
   0.00077631,
   0.01061397,
   0.01222413,
   0.01502846,
   0.01758504,
   0.01451897,
   0.04151832,
   0.02178499,
   0.02438861,
   0.1323853,
   0.00272096,
   0.07783576,
   0.0062264,
   0.0862506};
   grae = new TGraphAsymmErrors(20,Graph3_fx3020,Graph3_fy3020,Graph3_felx3020,Graph3_fehx3020,Graph3_fely3020,Graph3_fehy3020);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1197;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1198;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33020 = new TH1F("Graph_Graph33020","Graph",100,0,21.4);
   Graph_Graph33020->SetMinimum(0.3244128);
   Graph_Graph33020->SetMaximum(0.6427568);
   Graph_Graph33020->SetDirectory(0);
   Graph_Graph33020->SetStats(0);
   Graph_Graph33020->SetLineWidth(2);
   Graph_Graph33020->SetMarkerStyle(20);
   Graph_Graph33020->GetXaxis()->SetNdivisions(505);
   Graph_Graph33020->GetXaxis()->SetLabelFont(132);
   Graph_Graph33020->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33020->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33020->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33020->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33020->GetXaxis()->SetTitleFont(132);
   Graph_Graph33020->GetYaxis()->SetLabelFont(132);
   Graph_Graph33020->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33020->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33020->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33020->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33020->GetYaxis()->SetTitleFont(132);
   Graph_Graph33020->GetZaxis()->SetLabelFont(132);
   Graph_Graph33020->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33020->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33020->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33020->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33020);
   
   grae->Draw("3,");
   
   TH1F *stat4__20 = new TH1F("stat4__20","",12,1,13);
   stat4__20->SetBinContent(1,0.4428008);
   stat4__20->SetBinContent(2,0.4460131);
   stat4__20->SetBinContent(3,0.4883562);
   stat4__20->SetBinContent(4,0.4463337);
   stat4__20->SetBinContent(5,0.5337327);
   stat4__20->SetBinContent(6,0.4842438);
   stat4__20->SetBinError(1,0.04046364);
   stat4__20->SetBinError(2,0.02260221);
   stat4__20->SetBinError(3,0.01903387);
   stat4__20->SetBinError(4,0.02047205);
   stat4__20->SetBinError(5,0.03780151);
   stat4__20->SetBinError(6,0.0699028);
   stat4__20->SetMinimum(0.25);
   stat4__20->SetMaximum(0.9);
   stat4__20->SetEntries(6);
   stat4__20->SetStats(0);
   stat4__20->SetMarkerStyle(20);
   stat4__20->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat4__20->GetXaxis()->SetNdivisions(505);
   stat4__20->GetXaxis()->SetLabelFont(132);
   stat4__20->GetXaxis()->SetLabelOffset(0.01);
   stat4__20->GetXaxis()->SetLabelSize(0.06);
   stat4__20->GetXaxis()->SetTitleSize(0.072);
   stat4__20->GetXaxis()->SetTitleOffset(0.95);
   stat4__20->GetXaxis()->SetTitleFont(132);
   stat4__20->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat4__20->GetYaxis()->SetNdivisions(504);
   stat4__20->GetYaxis()->SetLabelFont(132);
   stat4__20->GetYaxis()->SetLabelOffset(0.015);
   stat4__20->GetYaxis()->SetLabelSize(0.06);
   stat4__20->GetYaxis()->SetTitleSize(0.072);
   stat4__20->GetYaxis()->SetTitleOffset(1.1);
   stat4__20->GetYaxis()->SetTitleFont(132);
   stat4__20->GetZaxis()->SetLabelFont(132);
   stat4__20->GetZaxis()->SetLabelSize(0.06);
   stat4__20->GetZaxis()->SetTitleSize(0.072);
   stat4__20->GetZaxis()->SetTitleOffset(1.2);
   stat4__20->GetZaxis()->SetTitleFont(132);
   stat4__20->Draw("same,e");
   
   Double_t Graph0_fx1037[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1037[12] = {
   0.4428008,
   0.4460131,
   0.4883562,
   0.4463337,
   0.5337327,
   0.4842438,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fex1037[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1037[12] = {
   0.1001479,
   0.05194704,
   0.04791655,
   0.05438311,
   0.07595436,
   0.1021305,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1037,Graph0_fy1037,Graph0_fex1037,Graph0_fey1037);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010351037 = new TH1F("Graph_Graph_Graph010351037","Graph",100,0.16,13.84);
   Graph_Graph_Graph010351037->SetMinimum(0);
   Graph_Graph_Graph010351037->SetMaximum(0.6706557);
   Graph_Graph_Graph010351037->SetDirectory(0);
   Graph_Graph_Graph010351037->SetStats(0);
   Graph_Graph_Graph010351037->SetLineWidth(2);
   Graph_Graph_Graph010351037->SetMarkerStyle(20);
   Graph_Graph_Graph010351037->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010351037->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010351037->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010351037->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010351037->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010351037->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010351037->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010351037->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010351037->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010351037->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010351037->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010351037->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010351037->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010351037->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010351037->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010351037->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010351037->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010351037->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010351037);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1038[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1038[12] = {
   0.4428008,
   0.4460131,
   0.4883562,
   0.4463337,
   0.5337327,
   0.4842438,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fex1038[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1038[12] = {
   0.03286759,
   0.03067662,
   0.03430476,
   0.03118311,
   0.0384883,
   0.0366595,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1038,Graph1_fy1038,Graph1_fex1038,Graph1_fey1038);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110361038 = new TH1F("Graph_Graph_Graph110361038","Graph",100,0,14.08);
   Graph_Graph_Graph110361038->SetMinimum(0);
   Graph_Graph_Graph110361038->SetMaximum(0.629443);
   Graph_Graph_Graph110361038->SetDirectory(0);
   Graph_Graph_Graph110361038->SetStats(0);
   Graph_Graph_Graph110361038->SetLineWidth(2);
   Graph_Graph_Graph110361038->SetMarkerStyle(20);
   Graph_Graph_Graph110361038->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110361038->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110361038->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110361038->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110361038->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110361038->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110361038->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110361038->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110361038->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110361038->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110361038->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110361038->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110361038->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110361038->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110361038->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110361038->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110361038->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110361038->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110361038);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb Pb#it{p} backward, 18.6 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"-5< #it{y}* <-4.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_bwd_5->Modified();
   pic_bwd->cd();
  
// ------------>Primitives in pad: pic_bwd_6
   TPad *pic_bwd_6 = new TPad("pic_bwd_6", "pic_bwd_6",0.6766667,0.01,0.99,0.49);
   pic_bwd_6->Draw();
   pic_bwd_6->cd();
   pic_bwd_6->Range(0,0,1,1);
   pic_bwd_6->SetFillColor(0);
   pic_bwd_6->SetBorderMode(0);
   pic_bwd_6->SetBorderSize(2);
   pic_bwd_6->SetTickx(1);
   pic_bwd_6->SetTicky(1);
   pic_bwd_6->SetLeftMargin(0.2);
   pic_bwd_6->SetTopMargin(0.08);
   pic_bwd_6->SetBottomMargin(0.16);
   pic_bwd_6->SetFrameLineWidth(2);
   pic_bwd_6->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0.1,0.2,0.65,0.7,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph2","#color[2]{uncorrelated systematic uncertainty}","LP");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("stat0","#color[1]{statistic uncertainty}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","#color[9]{correlated systematic uncertainty}","LP");
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","EPPS16 Rwgt","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","nCTEQ15 Rwgt","F");

   ci = 1179;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   pic_bwd_6->Modified();
   pic_bwd->cd();
   pic_bwd->Modified();
   pic_bwd->cd();
   pic_bwd->SetSelected(pic_bwd);
}


==> figs/ratio_fwd_2D.C <==
void ratio_fwd()
{
//=========Macro generated from canvas: pic_fwd/
//=========  (Fri Nov 10 01:00:47 2023) by ROOT version 6.22/00
   TCanvas *pic_fwd = new TCanvas("pic_fwd", "",718,1463,1200,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   pic_fwd->Range(0,0,1,1);
   pic_fwd->SetFillColor(0);
   pic_fwd->SetBorderMode(0);
   pic_fwd->SetBorderSize(2);
   pic_fwd->SetTickx(1);
   pic_fwd->SetTicky(1);
   pic_fwd->SetLeftMargin(0.2);
   pic_fwd->SetTopMargin(0.08);
   pic_fwd->SetBottomMargin(0.16);
   pic_fwd->SetFrameLineWidth(2);
   pic_fwd->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pic_fwd_1
   TPad *pic_fwd_1 = new TPad("pic_fwd_1", "pic_fwd_1",0.01,0.51,0.3233333,0.99);
   pic_fwd_1->Draw();
   pic_fwd_1->cd();
   pic_fwd_1->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_fwd_1->SetFillColor(0);
   pic_fwd_1->SetBorderMode(0);
   pic_fwd_1->SetBorderSize(2);
   pic_fwd_1->SetTickx(1);
   pic_fwd_1->SetTicky(1);
   pic_fwd_1->SetLeftMargin(0.2);
   pic_fwd_1->SetTopMargin(0.08);
   pic_fwd_1->SetBottomMargin(0.16);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   pic_fwd_1->SetFrameLineWidth(2);
   pic_fwd_1->SetFrameBorderMode(0);
   
   TH1F *stat0__1 = new TH1F("stat0__1","",12,1,13);
   stat0__1->SetBinContent(1,0.3732424);
   stat0__1->SetBinContent(2,0.4498464);
   stat0__1->SetBinContent(3,0.4705036);
   stat0__1->SetBinContent(4,0.4703498);
   stat0__1->SetBinContent(5,0.4664607);
   stat0__1->SetBinContent(6,0.4828582);
   stat0__1->SetBinContent(7,0.4720611);
   stat0__1->SetBinContent(8,0.4874935);
   stat0__1->SetBinContent(9,0.5000595);
   stat0__1->SetBinContent(10,0.5075786);
   stat0__1->SetBinContent(11,0.4470052);
   stat0__1->SetBinContent(12,0.4407865);
   stat0__1->SetBinError(1,0.02330822);
   stat0__1->SetBinError(2,0.01259916);
   stat0__1->SetBinError(3,0.01867011);
   stat0__1->SetBinError(4,0.009207);
   stat0__1->SetBinError(5,0.01341486);
   stat0__1->SetBinError(6,0.01692527);
   stat0__1->SetBinError(7,0.017117);
   stat0__1->SetBinError(8,0.03588522);
   stat0__1->SetBinError(9,0.04221986);
   stat0__1->SetBinError(10,0.02601979);
   stat0__1->SetBinError(11,0.02664734);
   stat0__1->SetBinError(12,0.01851208);
   stat0__1->SetMinimum(0.25);
   stat0__1->SetMaximum(0.9);
   stat0__1->SetEntries(12);
   stat0__1->SetDirectory(0);
   stat0__1->SetStats(0);
   stat0__1->SetMarkerStyle(20);
   stat0__1->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__1->GetXaxis()->SetNdivisions(505);
   stat0__1->GetXaxis()->SetLabelFont(132);
   stat0__1->GetXaxis()->SetLabelOffset(0.01);
   stat0__1->GetXaxis()->SetLabelSize(0.06);
   stat0__1->GetXaxis()->SetTitleSize(0.072);
   stat0__1->GetXaxis()->SetTitleOffset(0.95);
   stat0__1->GetXaxis()->SetTitleFont(132);
   stat0__1->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat0__1->GetYaxis()->SetNdivisions(504);
   stat0__1->GetYaxis()->SetLabelFont(132);
   stat0__1->GetYaxis()->SetLabelOffset(0.015);
   stat0__1->GetYaxis()->SetLabelSize(0.06);
   stat0__1->GetYaxis()->SetTitleSize(0.072);
   stat0__1->GetYaxis()->SetTitleOffset(1.1);
   stat0__1->GetYaxis()->SetTitleFont(132);
   stat0__1->GetZaxis()->SetLabelFont(132);
   stat0__1->GetZaxis()->SetLabelSize(0.06);
   stat0__1->GetZaxis()->SetTitleSize(0.072);
   stat0__1->GetZaxis()->SetTitleOffset(1.2);
   stat0__1->GetZaxis()->SetTitleFont(132);
   stat0__1->Draw("e");
   
   Double_t Graph0_fx3001[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph0_fy3001[20] = {
   0.4385649,
   0.4813914,
   0.5193648,
   0.5057473,
   0.4826811,
   0.4663787,
   0.4555993,
   0.4484379,
   0.4412689,
   0.4387447,
   0.4375744,
   0.430905,
   0.457744,
   0.3722207,
   0.5091154,
   0.3895361,
   0.4416899,
   0.3952273,
   0.4678386,
   0.4904746};
   Double_t Graph0_felx3001[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fely3001[20] = {
   0.02140332,
   0.05834706,
   0.08974876,
   0.07355993,
   0.04839065,
   0.03193699,
   0.01919681,
   0.01081524,
   0.00370117,
   0.00013511,
   0.00014817,
   0.00010579,
   0.0177377,
   0.00079095,
   0.05439917,
   0.00038005,
   0.00018766,
   0.01748752,
   0.00022097,
   0.1252818};
   Double_t Graph0_fehx3001[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fehy3001[20] = {
   0.00418024,
   0.00295512,
   0.00233151,
   0.00147676,
   0.00101319,
   0.00071828,
   0.00100807,
   0.00820491,
   0.01305031,
   0.01625601,
   0.01460159,
   0.01986196,
   0.00041271,
   0.08557682,
   0.00015153,
   0.05807647,
   0.0696254,
   0.06153434,
   0.01346386,
   0.0005503};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,21.4);
   Graph_Graph03001->SetMinimum(0.3495425);
   Graph_Graph03001->SetMaximum(0.5373466);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("3,");
   
   Double_t Graph1_fx3002[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph1_fy3002[20] = {
   0.4406198,
   0.4825387,
   0.519913,
   0.506095,
   0.481951,
   0.4669032,
   0.4548374,
   0.4473967,
   0.4422222,
   0.4410977,
   0.4346872,
   0.4390925,
   0.4256535,
   0.4654385,
   0.3468892,
   0.5273436,
   0.3153321,
   0.521437,
   0.4451477,
   0.3711913};
   Double_t Graph1_felx3002[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fely3002[20] = {
   0.0152158,
   0.05376494,
   0.08636594,
   0.07124295,
   0.04669736,
   0.03151954,
   0.01747482,
   0.00901529,
   0.00447646,
   0.00449175,
   0.00011288,
   8.656e-05,
   8.934e-05,
   0.01738678,
   8.642e-05,
   0.08148097,
   0.00010806,
   0.07987708,
   0.00025547,
   0.00019485};
   Double_t Graph1_fehx3002[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fehy3002[20] = {
   0.01576657,
   0.00131457,
   0.00107686,
   0.00074634,
   0.00052731,
   0.00037952,
   0.00154899,
   0.00898969,
   0.01416417,
   0.01528867,
   0.02169915,
   0.01729391,
   0.03073287,
   0.00010787,
   0.1094972,
   0.00038356,
   0.1410542,
   8.033e-05,
   0.01123865,
   0.08519505};
   grae = new TGraphAsymmErrors(20,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = 1179;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1180;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,0,21.4);
   Graph_Graph13002->SetMinimum(0.2939738);
   Graph_Graph13002->SetMaximum(0.5489775);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("3,");
   
   TH1F *stat0__2 = new TH1F("stat0__2","",12,1,13);
   stat0__2->SetBinContent(1,0.3732424);
   stat0__2->SetBinContent(2,0.4498464);
   stat0__2->SetBinContent(3,0.4705036);
   stat0__2->SetBinContent(4,0.4703498);
   stat0__2->SetBinContent(5,0.4664607);
   stat0__2->SetBinContent(6,0.4828582);
   stat0__2->SetBinContent(7,0.4720611);
   stat0__2->SetBinContent(8,0.4874935);
   stat0__2->SetBinContent(9,0.5000595);
   stat0__2->SetBinContent(10,0.5075786);
   stat0__2->SetBinContent(11,0.4470052);
   stat0__2->SetBinContent(12,0.4407865);
   stat0__2->SetBinError(1,0.02330822);
   stat0__2->SetBinError(2,0.01259916);
   stat0__2->SetBinError(3,0.01867011);
   stat0__2->SetBinError(4,0.009207);
   stat0__2->SetBinError(5,0.01341486);
   stat0__2->SetBinError(6,0.01692527);
   stat0__2->SetBinError(7,0.017117);
   stat0__2->SetBinError(8,0.03588522);
   stat0__2->SetBinError(9,0.04221986);
   stat0__2->SetBinError(10,0.02601979);
   stat0__2->SetBinError(11,0.02664734);
   stat0__2->SetBinError(12,0.01851208);
   stat0__2->SetMinimum(0.25);
   stat0__2->SetMaximum(0.9);
   stat0__2->SetEntries(12);
   stat0__2->SetDirectory(0);
   stat0__2->SetStats(0);
   stat0__2->SetMarkerStyle(20);
   stat0__2->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat0__2->GetXaxis()->SetNdivisions(505);
   stat0__2->GetXaxis()->SetLabelFont(132);
   stat0__2->GetXaxis()->SetLabelOffset(0.01);
   stat0__2->GetXaxis()->SetLabelSize(0.06);
   stat0__2->GetXaxis()->SetTitleSize(0.072);
   stat0__2->GetXaxis()->SetTitleOffset(0.95);
   stat0__2->GetXaxis()->SetTitleFont(132);
   stat0__2->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat0__2->GetYaxis()->SetNdivisions(504);
   stat0__2->GetYaxis()->SetLabelFont(132);
   stat0__2->GetYaxis()->SetLabelOffset(0.015);
   stat0__2->GetYaxis()->SetLabelSize(0.06);
   stat0__2->GetYaxis()->SetTitleSize(0.072);
   stat0__2->GetYaxis()->SetTitleOffset(1.1);
   stat0__2->GetYaxis()->SetTitleFont(132);
   stat0__2->GetZaxis()->SetLabelFont(132);
   stat0__2->GetZaxis()->SetLabelSize(0.06);
   stat0__2->GetZaxis()->SetTitleSize(0.072);
   stat0__2->GetZaxis()->SetTitleOffset(1.2);
   stat0__2->GetZaxis()->SetTitleFont(132);
   stat0__2->Draw("same,e");
   
   Double_t Graph2_fx1001[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph2_fy1001[12] = {
   0.3732424,
   0.4498464,
   0.4705036,
   0.4703498,
   0.4664607,
   0.4828582,
   0.4720611,
   0.4874935,
   0.5000595,
   0.5075786,
   0.4470052,
   0.4407865};
   Double_t Graph2_fex1001[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph2_fey1001[12] = {
   0.08775798,
   0.01832007,
   0.01496914,
   0.01493554,
   0.01656519,
   0.03157041,
   0.02804575,
   0.04661873,
   0.02653909,
   0.05270425,
   0.03259031,
   0.03749362};
   TGraphErrors *gre = new TGraphErrors(12,Graph2_fx1001,Graph2_fy1001,Graph2_fex1001,Graph2_fey1001);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21001 = new TH1F("Graph_Graph21001","Graph",100,0.16,13.84);
   Graph_Graph21001->SetMinimum(0.2580046);
   Graph_Graph21001->SetMaximum(0.5877626);
   Graph_Graph21001->SetDirectory(0);
   Graph_Graph21001->SetStats(0);
   Graph_Graph21001->SetLineWidth(2);
   Graph_Graph21001->SetMarkerStyle(20);
   Graph_Graph21001->GetXaxis()->SetNdivisions(505);
   Graph_Graph21001->GetXaxis()->SetLabelFont(132);
   Graph_Graph21001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21001->GetXaxis()->SetTitleFont(132);
   Graph_Graph21001->GetYaxis()->SetLabelFont(132);
   Graph_Graph21001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph21001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph21001->GetYaxis()->SetTitleFont(132);
   Graph_Graph21001->GetZaxis()->SetLabelFont(132);
   Graph_Graph21001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21001);
   
   gre->Draw(",e2");
   
   Double_t Graph3_fx1002[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph3_fy1002[12] = {
   0.3732424,
   0.4498464,
   0.4705036,
   0.4703498,
   0.4664607,
   0.4828582,
   0.4720611,
   0.4874935,
   0.5000595,
   0.5075786,
   0.4470052,
   0.4407865};
   Double_t Graph3_fex1002[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph3_fey1002[12] = {
   0.03013929,
   0.03379911,
   0.03355892,
   0.03244356,
   0.03152839,
   0.03256923,
   0.0317249,
   0.03292747,
   0.03391696,
   0.03452509,
   0.0304352,
   0.03025491};
   gre = new TGraphErrors(12,Graph3_fx1002,Graph3_fy1002,Graph3_fex1002,Graph3_fey1002);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph31002 = new TH1F("Graph_Graph31002","Graph",100,0,14.08);
   Graph_Graph31002->SetMinimum(0.3232031);
   Graph_Graph31002->SetMaximum(0.5620037);
   Graph_Graph31002->SetDirectory(0);
   Graph_Graph31002->SetStats(0);
   Graph_Graph31002->SetLineWidth(2);
   Graph_Graph31002->SetMarkerStyle(20);
   Graph_Graph31002->GetXaxis()->SetNdivisions(505);
   Graph_Graph31002->GetXaxis()->SetLabelFont(132);
   Graph_Graph31002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph31002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph31002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph31002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph31002->GetXaxis()->SetTitleFont(132);
   Graph_Graph31002->GetYaxis()->SetLabelFont(132);
   Graph_Graph31002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph31002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph31002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph31002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph31002->GetYaxis()->SetTitleFont(132);
   Graph_Graph31002->GetZaxis()->SetLabelFont(132);
   Graph_Graph31002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph31002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph31002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph31002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph31002);
   
   gre->Draw(",e2");
   TLatex *   tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"1.5< #it{y}* <2");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_1->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_2
   TPad *pic_fwd_2 = new TPad("pic_fwd_2", "pic_fwd_2",0.3433333,0.51,0.6566667,0.99);
   pic_fwd_2->Draw();
   pic_fwd_2->cd();
   pic_fwd_2->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_fwd_2->SetFillColor(0);
   pic_fwd_2->SetBorderMode(0);
   pic_fwd_2->SetBorderSize(2);
   pic_fwd_2->SetTickx(1);
   pic_fwd_2->SetTicky(1);
   pic_fwd_2->SetLeftMargin(0.2);
   pic_fwd_2->SetTopMargin(0.08);
   pic_fwd_2->SetBottomMargin(0.16);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   pic_fwd_2->SetFrameLineWidth(2);
   pic_fwd_2->SetFrameBorderMode(0);
   
   TH1F *stat1__3 = new TH1F("stat1__3","",12,1,13);
   stat1__3->SetBinContent(1,0.4103353);
   stat1__3->SetBinContent(2,0.4442075);
   stat1__3->SetBinContent(3,0.4696349);
   stat1__3->SetBinContent(4,0.4925405);
   stat1__3->SetBinContent(5,0.4821809);
   stat1__3->SetBinContent(6,0.4949076);
   stat1__3->SetBinContent(7,0.5044689);
   stat1__3->SetBinContent(8,0.5017957);
   stat1__3->SetBinContent(9,0.4665253);
   stat1__3->SetBinContent(10,0.4572832);
   stat1__3->SetBinContent(11,0.4740302);
   stat1__3->SetBinContent(12,0.4601679);
   stat1__3->SetBinError(1,0.011956);
   stat1__3->SetBinError(2,0.004090947);
   stat1__3->SetBinError(3,0.006819075);
   stat1__3->SetBinError(4,0.006634757);
   stat1__3->SetBinError(5,0.009240302);
   stat1__3->SetBinError(6,0.006272385);
   stat1__3->SetBinError(7,0.009878765);
   stat1__3->SetBinError(8,0.01565833);
   stat1__3->SetBinError(9,0.01116046);
   stat1__3->SetBinError(10,0.02339315);
   stat1__3->SetBinError(11,0.02137816);
   stat1__3->SetBinError(12,0.04493778);
   stat1__3->SetMinimum(0.25);
   stat1__3->SetMaximum(0.9);
   stat1__3->SetEntries(12);
   stat1__3->SetDirectory(0);
   stat1__3->SetStats(0);
   stat1__3->SetMarkerStyle(20);
   stat1__3->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat1__3->GetXaxis()->SetNdivisions(505);
   stat1__3->GetXaxis()->SetLabelFont(132);
   stat1__3->GetXaxis()->SetLabelOffset(0.01);
   stat1__3->GetXaxis()->SetLabelSize(0.06);
   stat1__3->GetXaxis()->SetTitleSize(0.072);
   stat1__3->GetXaxis()->SetTitleOffset(0.95);
   stat1__3->GetXaxis()->SetTitleFont(132);
   stat1__3->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat1__3->GetYaxis()->SetNdivisions(504);
   stat1__3->GetYaxis()->SetLabelFont(132);
   stat1__3->GetYaxis()->SetLabelOffset(0.015);
   stat1__3->GetYaxis()->SetLabelSize(0.06);
   stat1__3->GetYaxis()->SetTitleSize(0.072);
   stat1__3->GetYaxis()->SetTitleOffset(1.1);
   stat1__3->GetYaxis()->SetTitleFont(132);
   stat1__3->GetZaxis()->SetLabelFont(132);
   stat1__3->GetZaxis()->SetLabelSize(0.06);
   stat1__3->GetZaxis()->SetTitleSize(0.072);
   stat1__3->GetZaxis()->SetTitleOffset(1.2);
   stat1__3->GetZaxis()->SetTitleFont(132);
   stat1__3->Draw("e");
   
   Double_t Graph0_fx1003[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1003[12] = {
   0.4103353,
   0.4442075,
   0.4696349,
   0.4925405,
   0.4821809,
   0.4949076,
   0.5044689,
   0.5017957,
   0.4665253,
   0.4572832,
   0.4740302,
   0.4601679};
   Double_t Graph0_fex1003[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1003[12] = {
   0.04181931,
   0.02370074,
   0.01988956,
   0.02602068,
   0.01627829,
   0.02767504,
   0.02292448,
   0.03786279,
   0.03336512,
   0.03130918,
   0.04069791,
   0.03809986};
   gre = new TGraphErrors(12,Graph0_fx1003,Graph0_fy1003,Graph0_fex1003,Graph0_fey1003);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01003 = new TH1F("Graph_Graph01003","Graph",100,0.16,13.84);
   Graph_Graph01003->SetMinimum(0.3514018);
   Graph_Graph01003->SetMaximum(0.5567727);
   Graph_Graph01003->SetDirectory(0);
   Graph_Graph01003->SetStats(0);
   Graph_Graph01003->SetLineWidth(2);
   Graph_Graph01003->SetMarkerStyle(20);
   Graph_Graph01003->GetXaxis()->SetNdivisions(505);
   Graph_Graph01003->GetXaxis()->SetLabelFont(132);
   Graph_Graph01003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01003->GetXaxis()->SetTitleFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelFont(132);
   Graph_Graph01003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01003->GetYaxis()->SetTitleFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelFont(132);
   Graph_Graph01003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01003);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1004[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1004[12] = {
   0.4103353,
   0.4442075,
   0.4696349,
   0.4925405,
   0.4821809,
   0.4949076,
   0.5044689,
   0.5017957,
   0.4665253,
   0.4572832,
   0.4740302,
   0.4601679};
   Double_t Graph1_fex1004[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1004[12] = {
   0.02868351,
   0.02974509,
   0.03088668,
   0.03213842,
   0.03148301,
   0.03232907,
   0.03294262,
   0.03276359,
   0.03048806,
   0.02990263,
   0.03117648,
   0.03046541};
   gre = new TGraphErrors(12,Graph1_fx1004,Graph1_fy1004,Graph1_fex1004,Graph1_fey1004);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11004 = new TH1F("Graph_Graph11004","Graph",100,0,14.08);
   Graph_Graph11004->SetMinimum(0.3660759);
   Graph_Graph11004->SetMaximum(0.5529875);
   Graph_Graph11004->SetDirectory(0);
   Graph_Graph11004->SetStats(0);
   Graph_Graph11004->SetLineWidth(2);
   Graph_Graph11004->SetMarkerStyle(20);
   Graph_Graph11004->GetXaxis()->SetNdivisions(505);
   Graph_Graph11004->GetXaxis()->SetLabelFont(132);
   Graph_Graph11004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11004->GetXaxis()->SetTitleFont(132);
   Graph_Graph11004->GetYaxis()->SetLabelFont(132);
   Graph_Graph11004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11004->GetYaxis()->SetTitleFont(132);
   Graph_Graph11004->GetZaxis()->SetLabelFont(132);
   Graph_Graph11004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11004);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3003[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3003[20] = {
   0.4367433,
   0.4800349,
   0.5178994,
   0.5038561,
   0.4814399,
   0.4659321,
   0.4556055,
   0.4486885,
   0.4403112,
   0.4351598,
   0.4399119,
   0.4309574,
   0.4539934,
   0.4539678,
   0.4747219,
   0.3558918,
   0.4418553,
   0.5041297,
   0.4190947,
   0.4025266};
   Double_t Graph2_felx3003[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3003[20] = {
   0.02174103,
   0.05906373,
   0.0897086,
   0.07246199,
   0.04774999,
   0.03192273,
   0.01863101,
   0.01101817,
   0.00495762,
   0.0001503,
   0.00010444,
   9.422e-05,
   0.00922729,
   0.02167036,
   0.03494171,
   0.00014153,
   0.00166461,
   0.1131383,
   0.07907882,
   0.00029818};
   Double_t Graph2_fehx3003[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3003[20] = {
   0.00494455,
   0.00274002,
   0.002177,
   0.00138599,
   0.00096409,
   0.00066418,
   0.00158607,
   0.0054597,
   0.01503894,
   0.01749992,
   0.01711944,
   0.0194085,
   0.00071963,
   0.00081442,
   0.00063843,
   0.09334858,
   0.07592911,
   0.00014802,
   0.05651785,
   0.1579159};
   grae = new TGraphAsymmErrors(20,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23003 = new TH1F("Graph_Graph23003","Graph",100,0,21.4);
   Graph_Graph23003->SetMinimum(0.3179733);
   Graph_Graph23003->SetMaximum(0.5824852);
   Graph_Graph23003->SetDirectory(0);
   Graph_Graph23003->SetStats(0);
   Graph_Graph23003->SetLineWidth(2);
   Graph_Graph23003->SetMarkerStyle(20);
   Graph_Graph23003->GetXaxis()->SetNdivisions(505);
   Graph_Graph23003->GetXaxis()->SetLabelFont(132);
   Graph_Graph23003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23003->GetXaxis()->SetTitleFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelFont(132);
   Graph_Graph23003->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23003->GetYaxis()->SetTitleFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelFont(132);
   Graph_Graph23003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23003);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3004[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3004[20] = {
   0.438731,
   0.4813123,
   0.5183463,
   0.505706,
   0.4828773,
   0.4668293,
   0.4543596,
   0.4479449,
   0.4417891,
   0.4415591,
   0.4319053,
   0.4376709,
   0.420436,
   0.4642843,
   0.3817112,
   0.4627199,
   0.4471692,
   0.4599778,
   0.4378285,
   0.389475};
   Double_t Graph3_felx3004[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3004[20] = {
   0.01593377,
   0.05473372,
   0.08638451,
   0.07204646,
   0.04812261,
   0.03069155,
   0.01765785,
   0.01136803,
   0.00224607,
   0.00313894,
   0.00013665,
   5.017e-05,
   7.01e-05,
   0.02235743,
   0.00022755,
   0.08330606,
   0.00514423,
   0.01749008,
   0.00029462,
   0.00020812};
   Double_t Graph3_fehx3004[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3004[20] = {
   0.00283724,
   0.001233,
   0.00100523,
   0.00069456,
   0.00049194,
   0.00035893,
   0.00186003,
   0.00753169,
   0.01230122,
   0.01468911,
   0.0201066,
   0.01538592,
   0.03129551,
   0.0026681,
   0.09612543,
   0.00063787,
   0.01834074,
   0.06302989,
   0.02192541,
   0.1338582};
   grae = new TGraphAsymmErrors(20,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1181;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1182;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33004 = new TH1F("Graph_Graph33004","Graph",100,0,21.4);
   Graph_Graph33004->SetMinimum(0.3650219);
   Graph_Graph33004->SetMaximum(0.5377252);
   Graph_Graph33004->SetDirectory(0);
   Graph_Graph33004->SetStats(0);
   Graph_Graph33004->SetLineWidth(2);
   Graph_Graph33004->SetMarkerStyle(20);
   Graph_Graph33004->GetXaxis()->SetNdivisions(505);
   Graph_Graph33004->GetXaxis()->SetLabelFont(132);
   Graph_Graph33004->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33004->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33004->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33004->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33004->GetXaxis()->SetTitleFont(132);
   Graph_Graph33004->GetYaxis()->SetLabelFont(132);
   Graph_Graph33004->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33004->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33004->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33004->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33004->GetYaxis()->SetTitleFont(132);
   Graph_Graph33004->GetZaxis()->SetLabelFont(132);
   Graph_Graph33004->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33004->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33004->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33004);
   
   grae->Draw("3,");
   
   TH1F *stat1__4 = new TH1F("stat1__4","",12,1,13);
   stat1__4->SetBinContent(1,0.4103353);
   stat1__4->SetBinContent(2,0.4442075);
   stat1__4->SetBinContent(3,0.4696349);
   stat1__4->SetBinContent(4,0.4925405);
   stat1__4->SetBinContent(5,0.4821809);
   stat1__4->SetBinContent(6,0.4949076);
   stat1__4->SetBinContent(7,0.5044689);
   stat1__4->SetBinContent(8,0.5017957);
   stat1__4->SetBinContent(9,0.4665253);
   stat1__4->SetBinContent(10,0.4572832);
   stat1__4->SetBinContent(11,0.4740302);
   stat1__4->SetBinContent(12,0.4601679);
   stat1__4->SetBinError(1,0.011956);
   stat1__4->SetBinError(2,0.004090947);
   stat1__4->SetBinError(3,0.006819075);
   stat1__4->SetBinError(4,0.006634757);
   stat1__4->SetBinError(5,0.009240302);
   stat1__4->SetBinError(6,0.006272385);
   stat1__4->SetBinError(7,0.009878765);
   stat1__4->SetBinError(8,0.01565833);
   stat1__4->SetBinError(9,0.01116046);
   stat1__4->SetBinError(10,0.02339315);
   stat1__4->SetBinError(11,0.02137816);
   stat1__4->SetBinError(12,0.04493778);
   stat1__4->SetMinimum(0.25);
   stat1__4->SetMaximum(0.9);
   stat1__4->SetEntries(12);
   stat1__4->SetDirectory(0);
   stat1__4->SetStats(0);
   stat1__4->SetMarkerStyle(20);
   stat1__4->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat1__4->GetXaxis()->SetNdivisions(505);
   stat1__4->GetXaxis()->SetLabelFont(132);
   stat1__4->GetXaxis()->SetLabelOffset(0.01);
   stat1__4->GetXaxis()->SetLabelSize(0.06);
   stat1__4->GetXaxis()->SetTitleSize(0.072);
   stat1__4->GetXaxis()->SetTitleOffset(0.95);
   stat1__4->GetXaxis()->SetTitleFont(132);
   stat1__4->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat1__4->GetYaxis()->SetNdivisions(504);
   stat1__4->GetYaxis()->SetLabelFont(132);
   stat1__4->GetYaxis()->SetLabelOffset(0.015);
   stat1__4->GetYaxis()->SetLabelSize(0.06);
   stat1__4->GetYaxis()->SetTitleSize(0.072);
   stat1__4->GetYaxis()->SetTitleOffset(1.1);
   stat1__4->GetYaxis()->SetTitleFont(132);
   stat1__4->GetZaxis()->SetLabelFont(132);
   stat1__4->GetZaxis()->SetLabelSize(0.06);
   stat1__4->GetZaxis()->SetTitleSize(0.072);
   stat1__4->GetZaxis()->SetTitleOffset(1.2);
   stat1__4->GetZaxis()->SetTitleFont(132);
   stat1__4->Draw("same,e");
   
   Double_t Graph0_fx1005[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1005[12] = {
   0.4103353,
   0.4442075,
   0.4696349,
   0.4925405,
   0.4821809,
   0.4949076,
   0.5044689,
   0.5017957,
   0.4665253,
   0.4572832,
   0.4740302,
   0.4601679};
   Double_t Graph0_fex1005[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1005[12] = {
   0.04181931,
   0.02370074,
   0.01988956,
   0.02602068,
   0.01627829,
   0.02767504,
   0.02292448,
   0.03786279,
   0.03336512,
   0.03130918,
   0.04069791,
   0.03809986};
   gre = new TGraphErrors(12,Graph0_fx1005,Graph0_fy1005,Graph0_fex1005,Graph0_fey1005);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010031005 = new TH1F("Graph_Graph_Graph010031005","Graph",100,0.16,13.84);
   Graph_Graph_Graph010031005->SetMinimum(0.3514018);
   Graph_Graph_Graph010031005->SetMaximum(0.5567727);
   Graph_Graph_Graph010031005->SetDirectory(0);
   Graph_Graph_Graph010031005->SetStats(0);
   Graph_Graph_Graph010031005->SetLineWidth(2);
   Graph_Graph_Graph010031005->SetMarkerStyle(20);
   Graph_Graph_Graph010031005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010031005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010031005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010031005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010031005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010031005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010031005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010031005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010031005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010031005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010031005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010031005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010031005);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1006[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1006[12] = {
   0.4103353,
   0.4442075,
   0.4696349,
   0.4925405,
   0.4821809,
   0.4949076,
   0.5044689,
   0.5017957,
   0.4665253,
   0.4572832,
   0.4740302,
   0.4601679};
   Double_t Graph1_fex1006[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1006[12] = {
   0.02868351,
   0.02974509,
   0.03088668,
   0.03213842,
   0.03148301,
   0.03232907,
   0.03294262,
   0.03276359,
   0.03048806,
   0.02990263,
   0.03117648,
   0.03046541};
   gre = new TGraphErrors(12,Graph1_fx1006,Graph1_fy1006,Graph1_fex1006,Graph1_fey1006);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110041006 = new TH1F("Graph_Graph_Graph110041006","Graph",100,0,14.08);
   Graph_Graph_Graph110041006->SetMinimum(0.3660759);
   Graph_Graph_Graph110041006->SetMaximum(0.5529875);
   Graph_Graph_Graph110041006->SetDirectory(0);
   Graph_Graph_Graph110041006->SetStats(0);
   Graph_Graph_Graph110041006->SetLineWidth(2);
   Graph_Graph_Graph110041006->SetMarkerStyle(20);
   Graph_Graph_Graph110041006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110041006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110041006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110041006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110041006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110041006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110041006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110041006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110041006->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110041006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110041006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110041006->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110041006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110041006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110041006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110041006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110041006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110041006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110041006);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2< #it{y}* <2.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_2->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_3
   TPad *pic_fwd_3 = new TPad("pic_fwd_3", "pic_fwd_3",0.6766667,0.51,0.99,0.99);
   pic_fwd_3->Draw();
   pic_fwd_3->cd();
   pic_fwd_3->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_fwd_3->SetFillColor(0);
   pic_fwd_3->SetBorderMode(0);
   pic_fwd_3->SetBorderSize(2);
   pic_fwd_3->SetTickx(1);
   pic_fwd_3->SetTicky(1);
   pic_fwd_3->SetLeftMargin(0.2);
   pic_fwd_3->SetTopMargin(0.08);
   pic_fwd_3->SetBottomMargin(0.16);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   pic_fwd_3->SetFrameLineWidth(2);
   pic_fwd_3->SetFrameBorderMode(0);
   
   TH1F *stat2__5 = new TH1F("stat2__5","",12,1,13);
   stat2__5->SetBinContent(1,0.4546655);
   stat2__5->SetBinContent(2,0.4715106);
   stat2__5->SetBinContent(3,0.4875452);
   stat2__5->SetBinContent(4,0.4938598);
   stat2__5->SetBinContent(5,0.5013654);
   stat2__5->SetBinContent(6,0.4706365);
   stat2__5->SetBinContent(7,0.4828666);
   stat2__5->SetBinContent(8,0.4748636);
   stat2__5->SetBinContent(9,0.4847019);
   stat2__5->SetBinContent(10,0.4802036);
   stat2__5->SetBinContent(11,0.4115557);
   stat2__5->SetBinContent(12,0.5144909);
   stat2__5->SetBinError(1,0.01531442);
   stat2__5->SetBinError(2,0.005524448);
   stat2__5->SetBinError(3,0.004822309);
   stat2__5->SetBinError(4,0.005603247);
   stat2__5->SetBinError(5,0.007291135);
   stat2__5->SetBinError(6,0.008626658);
   stat2__5->SetBinError(7,0.0120753);
   stat2__5->SetBinError(8,0.01224771);
   stat2__5->SetBinError(9,0.01794424);
   stat2__5->SetBinError(10,0.02168704);
   stat2__5->SetBinError(11,0.02364668);
   stat2__5->SetBinError(12,0.05349348);
   stat2__5->SetMinimum(0.25);
   stat2__5->SetMaximum(0.9);
   stat2__5->SetEntries(12);
   stat2__5->SetDirectory(0);
   stat2__5->SetStats(0);
   stat2__5->SetMarkerStyle(20);
   stat2__5->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat2__5->GetXaxis()->SetNdivisions(505);
   stat2__5->GetXaxis()->SetLabelFont(132);
   stat2__5->GetXaxis()->SetLabelOffset(0.01);
   stat2__5->GetXaxis()->SetLabelSize(0.06);
   stat2__5->GetXaxis()->SetTitleSize(0.072);
   stat2__5->GetXaxis()->SetTitleOffset(0.95);
   stat2__5->GetXaxis()->SetTitleFont(132);
   stat2__5->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat2__5->GetYaxis()->SetNdivisions(504);
   stat2__5->GetYaxis()->SetLabelFont(132);
   stat2__5->GetYaxis()->SetLabelOffset(0.015);
   stat2__5->GetYaxis()->SetLabelSize(0.06);
   stat2__5->GetYaxis()->SetTitleSize(0.072);
   stat2__5->GetYaxis()->SetTitleOffset(1.1);
   stat2__5->GetYaxis()->SetTitleFont(132);
   stat2__5->GetZaxis()->SetLabelFont(132);
   stat2__5->GetZaxis()->SetLabelSize(0.06);
   stat2__5->GetZaxis()->SetTitleSize(0.072);
   stat2__5->GetZaxis()->SetTitleOffset(1.2);
   stat2__5->GetZaxis()->SetTitleFont(132);
   stat2__5->Draw("e");
   
   Double_t Graph0_fx1007[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1007[12] = {
   0.4546655,
   0.4715106,
   0.4875452,
   0.4938598,
   0.5013654,
   0.4706365,
   0.4828666,
   0.4748636,
   0.4847019,
   0.4802036,
   0.4115557,
   0.5144909};
   Double_t Graph0_fex1007[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1007[12] = {
   0.02957802,
   0.02294516,
   0.01406131,
   0.02182759,
   0.02510742,
   0.02303292,
   0.02541001,
   0.02729142,
   0.03356263,
   0.0368733,
   0.03865208,
   0.04758825};
   gre = new TGraphErrors(12,Graph0_fx1007,Graph0_fy1007,Graph0_fex1007,Graph0_fey1007);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01007 = new TH1F("Graph_Graph01007","Graph",100,0.16,13.84);
   Graph_Graph01007->SetMinimum(0.3539861);
   Graph_Graph01007->SetMaximum(0.5809967);
   Graph_Graph01007->SetDirectory(0);
   Graph_Graph01007->SetStats(0);
   Graph_Graph01007->SetLineWidth(2);
   Graph_Graph01007->SetMarkerStyle(20);
   Graph_Graph01007->GetXaxis()->SetNdivisions(505);
   Graph_Graph01007->GetXaxis()->SetLabelFont(132);
   Graph_Graph01007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01007->GetXaxis()->SetTitleFont(132);
   Graph_Graph01007->GetYaxis()->SetLabelFont(132);
   Graph_Graph01007->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01007->GetYaxis()->SetTitleFont(132);
   Graph_Graph01007->GetZaxis()->SetLabelFont(132);
   Graph_Graph01007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01007);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1008[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1008[12] = {
   0.4546655,
   0.4715106,
   0.4875452,
   0.4938598,
   0.5013654,
   0.4706365,
   0.4828666,
   0.4748636,
   0.4847019,
   0.4802036,
   0.4115557,
   0.5144909};
   Double_t Graph1_fex1008[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1008[12] = {
   0.03066075,
   0.03097208,
   0.0317557,
   0.03199633,
   0.03242915,
   0.03047441,
   0.03129564,
   0.03080555,
   0.03146728,
   0.03132726,
   0.0269726,
   0.03434412};
   gre = new TGraphErrors(12,Graph1_fx1008,Graph1_fy1008,Graph1_fex1008,Graph1_fey1008);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11008 = new TH1F("Graph_Graph11008","Graph",100,0,14.08);
   Graph_Graph11008->SetMinimum(0.3681579);
   Graph_Graph11008->SetMaximum(0.5652602);
   Graph_Graph11008->SetDirectory(0);
   Graph_Graph11008->SetStats(0);
   Graph_Graph11008->SetLineWidth(2);
   Graph_Graph11008->SetMarkerStyle(20);
   Graph_Graph11008->GetXaxis()->SetNdivisions(505);
   Graph_Graph11008->GetXaxis()->SetLabelFont(132);
   Graph_Graph11008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11008->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11008->GetXaxis()->SetTitleFont(132);
   Graph_Graph11008->GetYaxis()->SetLabelFont(132);
   Graph_Graph11008->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11008->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11008->GetYaxis()->SetTitleFont(132);
   Graph_Graph11008->GetZaxis()->SetLabelFont(132);
   Graph_Graph11008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11008);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3005[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3005[20] = {
   0.4352829,
   0.4778961,
   0.5166543,
   0.5041882,
   0.4821983,
   0.4655849,
   0.4558814,
   0.4472366,
   0.4428693,
   0.4386761,
   0.437422,
   0.4294237,
   0.4829879,
   0.3292209,
   0.4857673,
   0.4929757,
   0.4515723,
   0.428475,
   0.4507492,
   0.5095764};
   Double_t Graph2_felx3005[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3005[20] = {
   0.02305472,
   0.05999001,
   0.09054702,
   0.07373822,
   0.04978491,
   0.03167418,
   0.02096397,
   0.00830542,
   0.00708233,
   0.0001279,
   0.00100342,
   0.00010232,
   0.04622817,
   0.00015573,
   0.05332933,
   0.1480458,
   0.05844139,
   0.00051132,
   0.07226832,
   0.09816251};
   Double_t Graph2_fehx3005[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3005[20] = {
   0.00488987,
   0.00254339,
   0.00203158,
   0.00130014,
   0.00091026,
   0.00065402,
   0.00045751,
   0.00816043,
   0.0133237,
   0.01461403,
   0.0153637,
   0.02251433,
   0.00025346,
   0.1273515,
   0.00033861,
   0.00037937,
   0.0382083,
   0.05958461,
   0.00023968,
   0.00043867};
   grae = new TGraphAsymmErrors(20,Graph2_fx3005,Graph2_fy3005,Graph2_felx3005,Graph2_fehx3005,Graph2_fely3005,Graph2_fehy3005);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23005 = new TH1F("Graph_Graph23005","Graph",100,0,21.4);
   Graph_Graph23005->SetMinimum(0.3101031);
   Graph_Graph23005->SetMaximum(0.5376479);
   Graph_Graph23005->SetDirectory(0);
   Graph_Graph23005->SetStats(0);
   Graph_Graph23005->SetLineWidth(2);
   Graph_Graph23005->SetMarkerStyle(20);
   Graph_Graph23005->GetXaxis()->SetNdivisions(505);
   Graph_Graph23005->GetXaxis()->SetLabelFont(132);
   Graph_Graph23005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23005->GetXaxis()->SetTitleFont(132);
   Graph_Graph23005->GetYaxis()->SetLabelFont(132);
   Graph_Graph23005->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23005->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23005->GetYaxis()->SetTitleFont(132);
   Graph_Graph23005->GetZaxis()->SetLabelFont(132);
   Graph_Graph23005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23005);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3006[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3006[20] = {
   0.4375152,
   0.4792147,
   0.5177835,
   0.5051975,
   0.4811477,
   0.4673401,
   0.4546164,
   0.4494493,
   0.4405425,
   0.4378497,
   0.436185,
   0.4332432,
   0.4284256,
   0.4432377,
   0.3468958,
   0.5169796,
   0.4029215,
   0.4346881,
   0.3877671,
   0.4216072};
   Double_t Graph3_felx3006[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3006[20] = {
   0.01853148,
   0.05489756,
   0.08749009,
   0.07198578,
   0.04778735,
   0.0329496,
   0.02005084,
   0.01175945,
   0.00414797,
   0.00011481,
   0.00010891,
   8.1e-05,
   7.421e-05,
   0.00583758,
   1.919e-05,
   0.0822479,
   0.00020752,
   0.04075835,
   0.00011636,
   4.915e-05};
   Double_t Graph3_fehx3006[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3006[20] = {
   0.00316237,
   0.00116969,
   0.00095206,
   0.00065522,
   0.00046757,
   0.00033377,
   0.00395144,
   0.00570269,
   0.01235031,
   0.01297642,
   0.02278913,
   0.02025002,
   0.02246269,
   0.00818225,
   0.1052988,
   5.819e-05,
   0.0214199,
   0.01488257,
   0.1657328,
   0.06123799};
   grae = new TGraphAsymmErrors(20,Graph3_fx3006,Graph3_fy3006,Graph3_felx3006,Graph3_fehx3006,Graph3_fely3006,Graph3_fehy3006);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1183;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1184;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33006 = new TH1F("Graph_Graph33006","Graph",100,0,21.4);
   Graph_Graph33006->SetMinimum(0.3262143);
   Graph_Graph33006->SetMaximum(0.5741622);
   Graph_Graph33006->SetDirectory(0);
   Graph_Graph33006->SetStats(0);
   Graph_Graph33006->SetLineWidth(2);
   Graph_Graph33006->SetMarkerStyle(20);
   Graph_Graph33006->GetXaxis()->SetNdivisions(505);
   Graph_Graph33006->GetXaxis()->SetLabelFont(132);
   Graph_Graph33006->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33006->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33006->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33006->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33006->GetXaxis()->SetTitleFont(132);
   Graph_Graph33006->GetYaxis()->SetLabelFont(132);
   Graph_Graph33006->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33006->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33006->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33006->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33006->GetYaxis()->SetTitleFont(132);
   Graph_Graph33006->GetZaxis()->SetLabelFont(132);
   Graph_Graph33006->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33006->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33006->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33006);
   
   grae->Draw("3,");
   
   TH1F *stat2__6 = new TH1F("stat2__6","",12,1,13);
   stat2__6->SetBinContent(1,0.4546655);
   stat2__6->SetBinContent(2,0.4715106);
   stat2__6->SetBinContent(3,0.4875452);
   stat2__6->SetBinContent(4,0.4938598);
   stat2__6->SetBinContent(5,0.5013654);
   stat2__6->SetBinContent(6,0.4706365);
   stat2__6->SetBinContent(7,0.4828666);
   stat2__6->SetBinContent(8,0.4748636);
   stat2__6->SetBinContent(9,0.4847019);
   stat2__6->SetBinContent(10,0.4802036);
   stat2__6->SetBinContent(11,0.4115557);
   stat2__6->SetBinContent(12,0.5144909);
   stat2__6->SetBinError(1,0.01531442);
   stat2__6->SetBinError(2,0.005524448);
   stat2__6->SetBinError(3,0.004822309);
   stat2__6->SetBinError(4,0.005603247);
   stat2__6->SetBinError(5,0.007291135);
   stat2__6->SetBinError(6,0.008626658);
   stat2__6->SetBinError(7,0.0120753);
   stat2__6->SetBinError(8,0.01224771);
   stat2__6->SetBinError(9,0.01794424);
   stat2__6->SetBinError(10,0.02168704);
   stat2__6->SetBinError(11,0.02364668);
   stat2__6->SetBinError(12,0.05349348);
   stat2__6->SetMinimum(0.25);
   stat2__6->SetMaximum(0.9);
   stat2__6->SetEntries(12);
   stat2__6->SetDirectory(0);
   stat2__6->SetStats(0);
   stat2__6->SetMarkerStyle(20);
   stat2__6->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat2__6->GetXaxis()->SetNdivisions(505);
   stat2__6->GetXaxis()->SetLabelFont(132);
   stat2__6->GetXaxis()->SetLabelOffset(0.01);
   stat2__6->GetXaxis()->SetLabelSize(0.06);
   stat2__6->GetXaxis()->SetTitleSize(0.072);
   stat2__6->GetXaxis()->SetTitleOffset(0.95);
   stat2__6->GetXaxis()->SetTitleFont(132);
   stat2__6->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat2__6->GetYaxis()->SetNdivisions(504);
   stat2__6->GetYaxis()->SetLabelFont(132);
   stat2__6->GetYaxis()->SetLabelOffset(0.015);
   stat2__6->GetYaxis()->SetLabelSize(0.06);
   stat2__6->GetYaxis()->SetTitleSize(0.072);
   stat2__6->GetYaxis()->SetTitleOffset(1.1);
   stat2__6->GetYaxis()->SetTitleFont(132);
   stat2__6->GetZaxis()->SetLabelFont(132);
   stat2__6->GetZaxis()->SetLabelSize(0.06);
   stat2__6->GetZaxis()->SetTitleSize(0.072);
   stat2__6->GetZaxis()->SetTitleOffset(1.2);
   stat2__6->GetZaxis()->SetTitleFont(132);
   stat2__6->Draw("same,e");
   
   Double_t Graph0_fx1009[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1009[12] = {
   0.4546655,
   0.4715106,
   0.4875452,
   0.4938598,
   0.5013654,
   0.4706365,
   0.4828666,
   0.4748636,
   0.4847019,
   0.4802036,
   0.4115557,
   0.5144909};
   Double_t Graph0_fex1009[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1009[12] = {
   0.02957802,
   0.02294516,
   0.01406131,
   0.02182759,
   0.02510742,
   0.02303292,
   0.02541001,
   0.02729142,
   0.03356263,
   0.0368733,
   0.03865208,
   0.04758825};
   gre = new TGraphErrors(12,Graph0_fx1009,Graph0_fy1009,Graph0_fex1009,Graph0_fey1009);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010071009 = new TH1F("Graph_Graph_Graph010071009","Graph",100,0.16,13.84);
   Graph_Graph_Graph010071009->SetMinimum(0.3539861);
   Graph_Graph_Graph010071009->SetMaximum(0.5809967);
   Graph_Graph_Graph010071009->SetDirectory(0);
   Graph_Graph_Graph010071009->SetStats(0);
   Graph_Graph_Graph010071009->SetLineWidth(2);
   Graph_Graph_Graph010071009->SetMarkerStyle(20);
   Graph_Graph_Graph010071009->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010071009->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010071009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010071009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010071009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010071009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010071009->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010071009->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010071009->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010071009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010071009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010071009->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010071009->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010071009->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010071009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010071009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010071009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010071009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010071009);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1010[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1010[12] = {
   0.4546655,
   0.4715106,
   0.4875452,
   0.4938598,
   0.5013654,
   0.4706365,
   0.4828666,
   0.4748636,
   0.4847019,
   0.4802036,
   0.4115557,
   0.5144909};
   Double_t Graph1_fex1010[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1010[12] = {
   0.03066075,
   0.03097208,
   0.0317557,
   0.03199633,
   0.03242915,
   0.03047441,
   0.03129564,
   0.03080555,
   0.03146728,
   0.03132726,
   0.0269726,
   0.03434412};
   gre = new TGraphErrors(12,Graph1_fx1010,Graph1_fy1010,Graph1_fex1010,Graph1_fey1010);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110081010 = new TH1F("Graph_Graph_Graph110081010","Graph",100,0,14.08);
   Graph_Graph_Graph110081010->SetMinimum(0.3681579);
   Graph_Graph_Graph110081010->SetMaximum(0.5652602);
   Graph_Graph_Graph110081010->SetDirectory(0);
   Graph_Graph_Graph110081010->SetStats(0);
   Graph_Graph_Graph110081010->SetLineWidth(2);
   Graph_Graph_Graph110081010->SetMarkerStyle(20);
   Graph_Graph_Graph110081010->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110081010->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110081010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110081010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110081010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110081010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110081010->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110081010->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110081010->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110081010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110081010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110081010->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110081010->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110081010->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110081010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110081010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110081010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110081010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110081010);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"2.5< #it{y}* <3");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_3->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_4
   TPad *pic_fwd_4 = new TPad("pic_fwd_4", "pic_fwd_4",0.01,0.01,0.3233333,0.49);
   pic_fwd_4->Draw();
   pic_fwd_4->cd();
   pic_fwd_4->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_fwd_4->SetFillColor(0);
   pic_fwd_4->SetBorderMode(0);
   pic_fwd_4->SetBorderSize(2);
   pic_fwd_4->SetTickx(1);
   pic_fwd_4->SetTicky(1);
   pic_fwd_4->SetLeftMargin(0.2);
   pic_fwd_4->SetTopMargin(0.08);
   pic_fwd_4->SetBottomMargin(0.16);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   pic_fwd_4->SetFrameLineWidth(2);
   pic_fwd_4->SetFrameBorderMode(0);
   
   TH1F *stat3__7 = new TH1F("stat3__7","",12,1,13);
   stat3__7->SetBinContent(1,0.4986271);
   stat3__7->SetBinContent(2,0.516473);
   stat3__7->SetBinContent(3,0.4971759);
   stat3__7->SetBinContent(4,0.4641741);
   stat3__7->SetBinContent(5,0.5033699);
   stat3__7->SetBinContent(6,0.4788492);
   stat3__7->SetBinContent(7,0.4795545);
   stat3__7->SetBinContent(8,0.4474387);
   stat3__7->SetBinContent(9,0.4337136);
   stat3__7->SetBinContent(10,0.4775921);
   stat3__7->SetBinContent(11,0.4321329);
   stat3__7->SetBinError(1,0.02156206);
   stat3__7->SetBinError(2,0.00787562);
   stat3__7->SetBinError(3,0.006920287);
   stat3__7->SetBinError(4,0.01116914);
   stat3__7->SetBinError(5,0.00998604);
   stat3__7->SetBinError(6,0.01992479);
   stat3__7->SetBinError(7,0.02374325);
   stat3__7->SetBinError(8,0.02043041);
   stat3__7->SetBinError(9,0.03170726);
   stat3__7->SetBinError(10,0.0491503);
   stat3__7->SetBinError(11,0.07075635);
   stat3__7->SetMinimum(0.25);
   stat3__7->SetMaximum(0.9);
   stat3__7->SetEntries(11);
   stat3__7->SetDirectory(0);
   stat3__7->SetStats(0);
   stat3__7->SetMarkerStyle(20);
   stat3__7->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat3__7->GetXaxis()->SetNdivisions(505);
   stat3__7->GetXaxis()->SetLabelFont(132);
   stat3__7->GetXaxis()->SetLabelOffset(0.01);
   stat3__7->GetXaxis()->SetLabelSize(0.06);
   stat3__7->GetXaxis()->SetTitleSize(0.072);
   stat3__7->GetXaxis()->SetTitleOffset(0.95);
   stat3__7->GetXaxis()->SetTitleFont(132);
   stat3__7->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat3__7->GetYaxis()->SetNdivisions(504);
   stat3__7->GetYaxis()->SetLabelFont(132);
   stat3__7->GetYaxis()->SetLabelOffset(0.015);
   stat3__7->GetYaxis()->SetLabelSize(0.06);
   stat3__7->GetYaxis()->SetTitleSize(0.072);
   stat3__7->GetYaxis()->SetTitleOffset(1.1);
   stat3__7->GetYaxis()->SetTitleFont(132);
   stat3__7->GetZaxis()->SetLabelFont(132);
   stat3__7->GetZaxis()->SetLabelSize(0.06);
   stat3__7->GetZaxis()->SetTitleSize(0.072);
   stat3__7->GetZaxis()->SetTitleOffset(1.2);
   stat3__7->GetZaxis()->SetTitleFont(132);
   stat3__7->Draw("e");
   
   Double_t Graph0_fx1011[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1011[12] = {
   0.4986271,
   0.516473,
   0.4971759,
   0.4641741,
   0.5033699,
   0.4788492,
   0.4795545,
   0.4474387,
   0.4337136,
   0.4775921,
   0.4321329,
   0};
   Double_t Graph0_fex1011[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1011[12] = {
   0.02868935,
   0.02674312,
   0.02869139,
   0.02574126,
   0.03316499,
   0.04004087,
   0.04090759,
   0.04300324,
   0.04592537,
   0.105911,
   0.06381453,
   0};
   gre = new TGraphErrors(12,Graph0_fx1011,Graph0_fy1011,Graph0_fex1011,Graph0_fey1011);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01011 = new TH1F("Graph_Graph01011","Graph",100,0.16,13.84);
   Graph_Graph01011->SetMinimum(0);
   Graph_Graph01011->SetMaximum(0.6418535);
   Graph_Graph01011->SetDirectory(0);
   Graph_Graph01011->SetStats(0);
   Graph_Graph01011->SetLineWidth(2);
   Graph_Graph01011->SetMarkerStyle(20);
   Graph_Graph01011->GetXaxis()->SetNdivisions(505);
   Graph_Graph01011->GetXaxis()->SetLabelFont(132);
   Graph_Graph01011->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01011->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01011->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01011->GetXaxis()->SetTitleFont(132);
   Graph_Graph01011->GetYaxis()->SetLabelFont(132);
   Graph_Graph01011->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01011->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01011->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01011->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01011->GetYaxis()->SetTitleFont(132);
   Graph_Graph01011->GetZaxis()->SetLabelFont(132);
   Graph_Graph01011->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01011->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01011->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01011->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01011);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1012[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1012[12] = {
   0.4986271,
   0.516473,
   0.4971759,
   0.4641741,
   0.5033699,
   0.4788492,
   0.4795545,
   0.4474387,
   0.4337136,
   0.4775921,
   0.4321329,
   0};
   Double_t Graph1_fex1012[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1012[12] = {
   0.03350623,
   0.03420455,
   0.03262441,
   0.03030628,
   0.03273492,
   0.03111072,
   0.0312232,
   0.02918478,
   0.02860699,
   0.03200814,
   0.03113484,
   0};
   gre = new TGraphErrors(12,Graph1_fx1012,Graph1_fy1012,Graph1_fex1012,Graph1_fey1012);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11012 = new TH1F("Graph_Graph11012","Graph",100,0,14.08);
   Graph_Graph11012->SetMinimum(0);
   Graph_Graph11012->SetMaximum(0.6057453);
   Graph_Graph11012->SetDirectory(0);
   Graph_Graph11012->SetStats(0);
   Graph_Graph11012->SetLineWidth(2);
   Graph_Graph11012->SetMarkerStyle(20);
   Graph_Graph11012->GetXaxis()->SetNdivisions(505);
   Graph_Graph11012->GetXaxis()->SetLabelFont(132);
   Graph_Graph11012->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11012->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11012->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11012->GetXaxis()->SetTitleFont(132);
   Graph_Graph11012->GetYaxis()->SetLabelFont(132);
   Graph_Graph11012->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11012->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11012->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11012->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11012->GetYaxis()->SetTitleFont(132);
   Graph_Graph11012->GetZaxis()->SetLabelFont(132);
   Graph_Graph11012->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11012->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11012->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11012->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11012);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3007[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3007[20] = {
   0.4333902,
   0.4760272,
   0.515552,
   0.5025669,
   0.4811681,
   0.4659836,
   0.4532883,
   0.4469837,
   0.4399077,
   0.4387627,
   0.440458,
   0.4227718,
   0.3828591,
   0.377717,
   0.4400255,
   0.356949,
   0.4874066,
   0.4602198,
   0.4433164,
   0.3610322};
   Double_t Graph2_felx3007[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3007[20] = {
   0.02511078,
   0.05992309,
   0.09087446,
   0.0734326,
   0.04857253,
   0.03336946,
   0.01626455,
   0.01007461,
   0.00068271,
   0.00317522,
   0.00108898,
   0.00011821,
   8.773e-05,
   0.00082284,
   0.00648848,
   8.064e-05,
   0.08397114,
   0.08614998,
   0.00028957,
   0.01172994};
   Double_t Graph2_fehx3007[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3007[20] = {
   0.00502136,
   0.00236932,
   0.00190551,
   0.00122679,
   0.000865,
   0.00061319,
   0.00262222,
   0.0059083,
   0.01333884,
   0.01802019,
   0.01187114,
   0.04013905,
   0.06901498,
   0.07274452,
   0.01483871,
   0.09213218,
   7.495e-05,
   0.03839639,
   0.08530542,
   0.1423136};
   grae = new TGraphAsymmErrors(20,Graph2_fx3007,Graph2_fy3007,Graph2_felx3007,Graph2_fehx3007,Graph2_fely3007,Graph2_fehy3007);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23007 = new TH1F("Graph_Graph23007","Graph",100,0,21.4);
   Graph_Graph23007->SetMinimum(0.3313703);
   Graph_Graph23007->SetMaximum(0.5465537);
   Graph_Graph23007->SetDirectory(0);
   Graph_Graph23007->SetStats(0);
   Graph_Graph23007->SetLineWidth(2);
   Graph_Graph23007->SetMarkerStyle(20);
   Graph_Graph23007->GetXaxis()->SetNdivisions(505);
   Graph_Graph23007->GetXaxis()->SetLabelFont(132);
   Graph_Graph23007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23007->GetXaxis()->SetTitleFont(132);
   Graph_Graph23007->GetYaxis()->SetLabelFont(132);
   Graph_Graph23007->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23007->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23007->GetYaxis()->SetTitleFont(132);
   Graph_Graph23007->GetZaxis()->SetLabelFont(132);
   Graph_Graph23007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23007);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3008[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3008[20] = {
   0.4346809,
   0.4775737,
   0.5155254,
   0.5034574,
   0.4812751,
   0.4645149,
   0.4541488,
   0.4487062,
   0.4427144,
   0.4379801,
   0.4362228,
   0.4309011,
   0.4291605,
   0.4036404,
   0.4604748,
   0.4203851,
   0.3972378,
   0.5839454,
   0.4150084,
   0.4009625};
   Double_t Graph3_felx3008[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3008[20] = {
   0.01916628,
   0.05687474,
   0.08782368,
   0.07186701,
   0.04768084,
   0.02794696,
   0.01847032,
   0.01320804,
   0.00220641,
   0.00202923,
   8.808e-05,
   8.642e-05,
   4.502e-05,
   2.837e-05,
   0.1007702,
   0.00026565,
   0.00039217,
   0.2287478,
   0.00034577,
   0.00026981};
   Double_t Graph3_fehx3008[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3008[20] = {
   0.00409275,
   0.00112561,
   0.00090752,
   0.00062135,
   0.00043875,
   0.00031982,
   0.00095689,
   0.00601968,
   0.01185939,
   0.01632099,
   0.0183285,
   0.01905691,
   0.018584,
   0.05996452,
   0.01054128,
   0.07790376,
   0.1089858,
   0.00091165,
   0.1019778,
   0.04959543};
   grae = new TGraphAsymmErrors(20,Graph3_fx3008,Graph3_fy3008,Graph3_felx3008,Graph3_fehx3008,Graph3_fely3008,Graph3_fehy3008);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1185;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1186;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33008 = new TH1F("Graph_Graph33008","Graph",100,0,21.4);
   Graph_Graph33008->SetMinimum(0.3322317);
   Graph_Graph33008->SetMaximum(0.607823);
   Graph_Graph33008->SetDirectory(0);
   Graph_Graph33008->SetStats(0);
   Graph_Graph33008->SetLineWidth(2);
   Graph_Graph33008->SetMarkerStyle(20);
   Graph_Graph33008->GetXaxis()->SetNdivisions(505);
   Graph_Graph33008->GetXaxis()->SetLabelFont(132);
   Graph_Graph33008->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33008->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33008->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33008->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33008->GetXaxis()->SetTitleFont(132);
   Graph_Graph33008->GetYaxis()->SetLabelFont(132);
   Graph_Graph33008->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33008->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33008->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33008->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33008->GetYaxis()->SetTitleFont(132);
   Graph_Graph33008->GetZaxis()->SetLabelFont(132);
   Graph_Graph33008->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33008->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33008->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33008);
   
   grae->Draw("3,");
   
   TH1F *stat3__8 = new TH1F("stat3__8","",12,1,13);
   stat3__8->SetBinContent(1,0.4986271);
   stat3__8->SetBinContent(2,0.516473);
   stat3__8->SetBinContent(3,0.4971759);
   stat3__8->SetBinContent(4,0.4641741);
   stat3__8->SetBinContent(5,0.5033699);
   stat3__8->SetBinContent(6,0.4788492);
   stat3__8->SetBinContent(7,0.4795545);
   stat3__8->SetBinContent(8,0.4474387);
   stat3__8->SetBinContent(9,0.4337136);
   stat3__8->SetBinContent(10,0.4775921);
   stat3__8->SetBinContent(11,0.4321329);
   stat3__8->SetBinError(1,0.02156206);
   stat3__8->SetBinError(2,0.00787562);
   stat3__8->SetBinError(3,0.006920287);
   stat3__8->SetBinError(4,0.01116914);
   stat3__8->SetBinError(5,0.00998604);
   stat3__8->SetBinError(6,0.01992479);
   stat3__8->SetBinError(7,0.02374325);
   stat3__8->SetBinError(8,0.02043041);
   stat3__8->SetBinError(9,0.03170726);
   stat3__8->SetBinError(10,0.0491503);
   stat3__8->SetBinError(11,0.07075635);
   stat3__8->SetMinimum(0.25);
   stat3__8->SetMaximum(0.9);
   stat3__8->SetEntries(11);
   stat3__8->SetDirectory(0);
   stat3__8->SetStats(0);
   stat3__8->SetMarkerStyle(20);
   stat3__8->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat3__8->GetXaxis()->SetNdivisions(505);
   stat3__8->GetXaxis()->SetLabelFont(132);
   stat3__8->GetXaxis()->SetLabelOffset(0.01);
   stat3__8->GetXaxis()->SetLabelSize(0.06);
   stat3__8->GetXaxis()->SetTitleSize(0.072);
   stat3__8->GetXaxis()->SetTitleOffset(0.95);
   stat3__8->GetXaxis()->SetTitleFont(132);
   stat3__8->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat3__8->GetYaxis()->SetNdivisions(504);
   stat3__8->GetYaxis()->SetLabelFont(132);
   stat3__8->GetYaxis()->SetLabelOffset(0.015);
   stat3__8->GetYaxis()->SetLabelSize(0.06);
   stat3__8->GetYaxis()->SetTitleSize(0.072);
   stat3__8->GetYaxis()->SetTitleOffset(1.1);
   stat3__8->GetYaxis()->SetTitleFont(132);
   stat3__8->GetZaxis()->SetLabelFont(132);
   stat3__8->GetZaxis()->SetLabelSize(0.06);
   stat3__8->GetZaxis()->SetTitleSize(0.072);
   stat3__8->GetZaxis()->SetTitleOffset(1.2);
   stat3__8->GetZaxis()->SetTitleFont(132);
   stat3__8->Draw("same,e");
   
   Double_t Graph0_fx1013[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1013[12] = {
   0.4986271,
   0.516473,
   0.4971759,
   0.4641741,
   0.5033699,
   0.4788492,
   0.4795545,
   0.4474387,
   0.4337136,
   0.4775921,
   0.4321329,
   0};
   Double_t Graph0_fex1013[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1013[12] = {
   0.02868935,
   0.02674312,
   0.02869139,
   0.02574126,
   0.03316499,
   0.04004087,
   0.04090759,
   0.04300324,
   0.04592537,
   0.105911,
   0.06381453,
   0};
   gre = new TGraphErrors(12,Graph0_fx1013,Graph0_fy1013,Graph0_fex1013,Graph0_fey1013);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010111013 = new TH1F("Graph_Graph_Graph010111013","Graph",100,0.16,13.84);
   Graph_Graph_Graph010111013->SetMinimum(0);
   Graph_Graph_Graph010111013->SetMaximum(0.6418535);
   Graph_Graph_Graph010111013->SetDirectory(0);
   Graph_Graph_Graph010111013->SetStats(0);
   Graph_Graph_Graph010111013->SetLineWidth(2);
   Graph_Graph_Graph010111013->SetMarkerStyle(20);
   Graph_Graph_Graph010111013->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010111013->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010111013->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010111013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010111013->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010111013->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010111013->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010111013->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010111013->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010111013->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010111013->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010111013->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010111013->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010111013->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010111013->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010111013->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010111013->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010111013->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010111013);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1014[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1014[12] = {
   0.4986271,
   0.516473,
   0.4971759,
   0.4641741,
   0.5033699,
   0.4788492,
   0.4795545,
   0.4474387,
   0.4337136,
   0.4775921,
   0.4321329,
   0};
   Double_t Graph1_fex1014[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1014[12] = {
   0.03350623,
   0.03420455,
   0.03262441,
   0.03030628,
   0.03273492,
   0.03111072,
   0.0312232,
   0.02918478,
   0.02860699,
   0.03200814,
   0.03113484,
   0};
   gre = new TGraphErrors(12,Graph1_fx1014,Graph1_fy1014,Graph1_fex1014,Graph1_fey1014);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110121014 = new TH1F("Graph_Graph_Graph110121014","Graph",100,0,14.08);
   Graph_Graph_Graph110121014->SetMinimum(0);
   Graph_Graph_Graph110121014->SetMaximum(0.6057453);
   Graph_Graph_Graph110121014->SetDirectory(0);
   Graph_Graph_Graph110121014->SetStats(0);
   Graph_Graph_Graph110121014->SetLineWidth(2);
   Graph_Graph_Graph110121014->SetMarkerStyle(20);
   Graph_Graph_Graph110121014->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110121014->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110121014->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110121014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110121014->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110121014->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110121014->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110121014->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110121014->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110121014->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110121014->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110121014->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110121014->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110121014->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110121014->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110121014->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110121014->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110121014->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110121014);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"3< #it{y}* <3.5");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_4->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_5
   TPad *pic_fwd_5 = new TPad("pic_fwd_5", "pic_fwd_5",0.3433333,0.01,0.6566667,0.49);
   pic_fwd_5->Draw();
   pic_fwd_5->cd();
   pic_fwd_5->Range(-2.428572,0.1131579,14.71429,0.968421);
   pic_fwd_5->SetFillColor(0);
   pic_fwd_5->SetBorderMode(0);
   pic_fwd_5->SetBorderSize(2);
   pic_fwd_5->SetTickx(1);
   pic_fwd_5->SetTicky(1);
   pic_fwd_5->SetLeftMargin(0.2);
   pic_fwd_5->SetTopMargin(0.08);
   pic_fwd_5->SetBottomMargin(0.16);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   pic_fwd_5->SetFrameLineWidth(2);
   pic_fwd_5->SetFrameBorderMode(0);
   
   TH1F *stat4__9 = new TH1F("stat4__9","",12,1,13);
   stat4__9->SetBinContent(1,0.4614196);
   stat4__9->SetBinContent(2,0.4271029);
   stat4__9->SetBinContent(3,0.4245085);
   stat4__9->SetBinContent(4,0.4291302);
   stat4__9->SetBinContent(5,0.484677);
   stat4__9->SetBinContent(6,0.5551648);
   stat4__9->SetBinContent(7,0.612824);
   stat4__9->SetBinError(1,0.05193717);
   stat4__9->SetBinError(2,0.01296873);
   stat4__9->SetBinError(3,0.01564417);
   stat4__9->SetBinError(4,0.01770866);
   stat4__9->SetBinError(5,0.02176429);
   stat4__9->SetBinError(6,0.04772073);
   stat4__9->SetBinError(7,0.08536875);
   stat4__9->SetMinimum(0.25);
   stat4__9->SetMaximum(0.9);
   stat4__9->SetEntries(7);
   stat4__9->SetDirectory(0);
   stat4__9->SetStats(0);
   stat4__9->SetMarkerStyle(20);
   stat4__9->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat4__9->GetXaxis()->SetNdivisions(505);
   stat4__9->GetXaxis()->SetLabelFont(132);
   stat4__9->GetXaxis()->SetLabelOffset(0.01);
   stat4__9->GetXaxis()->SetLabelSize(0.06);
   stat4__9->GetXaxis()->SetTitleSize(0.072);
   stat4__9->GetXaxis()->SetTitleOffset(0.95);
   stat4__9->GetXaxis()->SetTitleFont(132);
   stat4__9->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat4__9->GetYaxis()->SetNdivisions(504);
   stat4__9->GetYaxis()->SetLabelFont(132);
   stat4__9->GetYaxis()->SetLabelOffset(0.015);
   stat4__9->GetYaxis()->SetLabelSize(0.06);
   stat4__9->GetYaxis()->SetTitleSize(0.072);
   stat4__9->GetYaxis()->SetTitleOffset(1.1);
   stat4__9->GetYaxis()->SetTitleFont(132);
   stat4__9->GetZaxis()->SetLabelFont(132);
   stat4__9->GetZaxis()->SetLabelSize(0.06);
   stat4__9->GetZaxis()->SetTitleSize(0.072);
   stat4__9->GetZaxis()->SetTitleOffset(1.2);
   stat4__9->GetZaxis()->SetTitleFont(132);
   stat4__9->Draw("e");
   
   Double_t Graph0_fx1015[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1015[12] = {
   0.4614196,
   0.4271029,
   0.4245085,
   0.4291302,
   0.484677,
   0.5551648,
   0.612824,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fex1015[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1015[12] = {
   0.039411,
   0.04205199,
   0.03608907,
   0.03599844,
   0.0441776,
   0.07956655,
   0.09350178,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1015,Graph0_fy1015,Graph0_fex1015,Graph0_fey1015);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01015 = new TH1F("Graph_Graph01015","Graph",100,0.16,13.84);
   Graph_Graph01015->SetMinimum(0);
   Graph_Graph01015->SetMaximum(0.7769583);
   Graph_Graph01015->SetDirectory(0);
   Graph_Graph01015->SetStats(0);
   Graph_Graph01015->SetLineWidth(2);
   Graph_Graph01015->SetMarkerStyle(20);
   Graph_Graph01015->GetXaxis()->SetNdivisions(505);
   Graph_Graph01015->GetXaxis()->SetLabelFont(132);
   Graph_Graph01015->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01015->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01015->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01015->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01015->GetXaxis()->SetTitleFont(132);
   Graph_Graph01015->GetYaxis()->SetLabelFont(132);
   Graph_Graph01015->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph01015->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01015->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01015->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph01015->GetYaxis()->SetTitleFont(132);
   Graph_Graph01015->GetZaxis()->SetLabelFont(132);
   Graph_Graph01015->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01015->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01015->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01015->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01015);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1016[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1016[12] = {
   0.4614196,
   0.4271029,
   0.4245085,
   0.4291302,
   0.484677,
   0.5551648,
   0.612824,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fex1016[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1016[12] = {
   0.03292394,
   0.0291401,
   0.02837533,
   0.02865434,
   0.03264185,
   0.03795683,
   0.04591478,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1016,Graph1_fy1016,Graph1_fex1016,Graph1_fey1016);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11016 = new TH1F("Graph_Graph11016","Graph",100,0,14.08);
   Graph_Graph11016->SetMinimum(0);
   Graph_Graph11016->SetMaximum(0.7246126);
   Graph_Graph11016->SetDirectory(0);
   Graph_Graph11016->SetStats(0);
   Graph_Graph11016->SetLineWidth(2);
   Graph_Graph11016->SetMarkerStyle(20);
   Graph_Graph11016->GetXaxis()->SetNdivisions(505);
   Graph_Graph11016->GetXaxis()->SetLabelFont(132);
   Graph_Graph11016->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph11016->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph11016->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph11016->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph11016->GetXaxis()->SetTitleFont(132);
   Graph_Graph11016->GetYaxis()->SetLabelFont(132);
   Graph_Graph11016->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph11016->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph11016->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph11016->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph11016->GetYaxis()->SetTitleFont(132);
   Graph_Graph11016->GetZaxis()->SetLabelFont(132);
   Graph_Graph11016->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph11016->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph11016->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph11016->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph11016);
   
   gre->Draw(",e2");
   
   Double_t Graph2_fx3009[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph2_fy3009[20] = {
   0.4301605,
   0.4735599,
   0.5126467,
   0.5022329,
   0.4795485,
   0.4637707,
   0.4547021,
   0.448531,
   0.4405845,
   0.439111,
   0.4346827,
   0.4290298,
   0.3810416,
   0.4102116,
   0.4371766,
   0.4908771,
   0.4579304,
   0.5320131,
   0.5164537,
   0.4247515};
   Double_t Graph2_felx3009[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fely3009[20] = {
   0.02512743,
   0.06120063,
   0.09017455,
   0.07423023,
   0.04806556,
   0.03094273,
   0.01997654,
   0.0145345,
   0.00233018,
   0.00034963,
   0.00279431,
   0.00011737,
   0.00045064,
   3.649e-05,
   0.07273442,
   0.08030836,
   0.03182552,
   0.1816628,
   0.04626657,
   0.0137802};
   Double_t Graph2_fehx3009[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fehy3009[20] = {
   0.00564665,
   0.00220522,
   0.00178738,
   0.00116115,
   0.00082291,
   0.00058748,
   0.00082151,
   0.00597046,
   0.01248419,
   0.01319923,
   0.02103351,
   0.01610303,
   0.07277157,
   0.03805254,
   0.01245743,
   0.00079136,
   0.00058745,
   0.00071933,
   0.00109228,
   0.00462983};
   grae = new TGraphAsymmErrors(20,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3544);

   ci = TColor::GetColor("#cccccc");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23009 = new TH1F("Graph_Graph23009","Graph",100,0,21.4);
   Graph_Graph23009->SetMinimum(0.3321121);
   Graph_Graph23009->SetMaximum(0.5509707);
   Graph_Graph23009->SetDirectory(0);
   Graph_Graph23009->SetStats(0);
   Graph_Graph23009->SetLineWidth(2);
   Graph_Graph23009->SetMarkerStyle(20);
   Graph_Graph23009->GetXaxis()->SetNdivisions(505);
   Graph_Graph23009->GetXaxis()->SetLabelFont(132);
   Graph_Graph23009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23009->GetXaxis()->SetTitleFont(132);
   Graph_Graph23009->GetYaxis()->SetLabelFont(132);
   Graph_Graph23009->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph23009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23009->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph23009->GetYaxis()->SetTitleFont(132);
   Graph_Graph23009->GetZaxis()->SetLabelFont(132);
   Graph_Graph23009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph23009);
   
   grae->Draw("3,");
   
   Double_t Graph3_fx3010[20] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5};
   Double_t Graph3_fy3010[20] = {
   0.4320724,
   0.475049,
   0.5139248,
   0.5018966,
   0.4796306,
   0.4643456,
   0.4532841,
   0.4480082,
   0.440588,
   0.4379277,
   0.4358749,
   0.4372953,
   0.4234821,
   0.3687749,
   0.4959789,
   0.4276395,
   0.4101372,
   0.5357288,
   0.4188622,
   0.4215612};
   Double_t Graph3_felx3010[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fely3010[20] = {
   0.02109134,
   0.0568837,
   0.08810122,
   0.07300518,
   0.04685009,
   0.03141473,
   0.01779067,
   0.01468823,
   0.00231002,
   0.000103,
   7.057e-05,
   6.589e-05,
   0.00010428,
   0.00030859,
   0.06673489,
   0.00041419,
   0.00039501,
   0.1189168,
   4.603e-05,
   0.00017325};
   Double_t Graph3_fehx3010[20] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fehy3010[20] = {
   0.0044391,
   0.00109849,
   0.00087867,
   0.00059521,
   0.00042179,
   0.00030416,
   0.00220694,
   0.0080229,
   0.00589554,
   0.01846974,
   0.01505171,
   0.01691288,
   0.01226936,
   0.1028026,
   0.0002044,
   0.01806519,
   0.05888041,
   0.00017167,
   0.05677205,
   0.1262284};
   grae = new TGraphAsymmErrors(20,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = 1187;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);

   ci = 1188;
   color = new TColor(ci, 0, 1, 1, " ", 0.3);
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph33010 = new TH1F("Graph_Graph33010","Graph",100,0,21.4);
   Graph_Graph33010->SetMinimum(0.350534);
   Graph_Graph33010->SetMaximum(0.5657219);
   Graph_Graph33010->SetDirectory(0);
   Graph_Graph33010->SetStats(0);
   Graph_Graph33010->SetLineWidth(2);
   Graph_Graph33010->SetMarkerStyle(20);
   Graph_Graph33010->GetXaxis()->SetNdivisions(505);
   Graph_Graph33010->GetXaxis()->SetLabelFont(132);
   Graph_Graph33010->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33010->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33010->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33010->GetXaxis()->SetTitleFont(132);
   Graph_Graph33010->GetYaxis()->SetLabelFont(132);
   Graph_Graph33010->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph33010->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33010->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33010->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph33010->GetYaxis()->SetTitleFont(132);
   Graph_Graph33010->GetZaxis()->SetLabelFont(132);
   Graph_Graph33010->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33010->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33010->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33010);
   
   grae->Draw("3,");
   
   TH1F *stat4__10 = new TH1F("stat4__10","",12,1,13);
   stat4__10->SetBinContent(1,0.4614196);
   stat4__10->SetBinContent(2,0.4271029);
   stat4__10->SetBinContent(3,0.4245085);
   stat4__10->SetBinContent(4,0.4291302);
   stat4__10->SetBinContent(5,0.484677);
   stat4__10->SetBinContent(6,0.5551648);
   stat4__10->SetBinContent(7,0.612824);
   stat4__10->SetBinError(1,0.05193717);
   stat4__10->SetBinError(2,0.01296873);
   stat4__10->SetBinError(3,0.01564417);
   stat4__10->SetBinError(4,0.01770866);
   stat4__10->SetBinError(5,0.02176429);
   stat4__10->SetBinError(6,0.04772073);
   stat4__10->SetBinError(7,0.08536875);
   stat4__10->SetMinimum(0.25);
   stat4__10->SetMaximum(0.9);
   stat4__10->SetEntries(7);
   stat4__10->SetDirectory(0);
   stat4__10->SetStats(0);
   stat4__10->SetMarkerStyle(20);
   stat4__10->GetXaxis()->SetTitle("#it{p}_{T} [GeV/#it{c}]");
   stat4__10->GetXaxis()->SetNdivisions(505);
   stat4__10->GetXaxis()->SetLabelFont(132);
   stat4__10->GetXaxis()->SetLabelOffset(0.01);
   stat4__10->GetXaxis()->SetLabelSize(0.06);
   stat4__10->GetXaxis()->SetTitleSize(0.072);
   stat4__10->GetXaxis()->SetTitleOffset(0.95);
   stat4__10->GetXaxis()->SetTitleFont(132);
   stat4__10->GetYaxis()->SetTitle("#sigma_{#it{D_{s}^{+}}}/#sigma_{#it{D^{+}}}");
   stat4__10->GetYaxis()->SetNdivisions(504);
   stat4__10->GetYaxis()->SetLabelFont(132);
   stat4__10->GetYaxis()->SetLabelOffset(0.015);
   stat4__10->GetYaxis()->SetLabelSize(0.06);
   stat4__10->GetYaxis()->SetTitleSize(0.072);
   stat4__10->GetYaxis()->SetTitleOffset(1.1);
   stat4__10->GetYaxis()->SetTitleFont(132);
   stat4__10->GetZaxis()->SetLabelFont(132);
   stat4__10->GetZaxis()->SetLabelSize(0.06);
   stat4__10->GetZaxis()->SetTitleSize(0.072);
   stat4__10->GetZaxis()->SetTitleOffset(1.2);
   stat4__10->GetZaxis()->SetTitleFont(132);
   stat4__10->Draw("same,e");
   
   Double_t Graph0_fx1017[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph0_fy1017[12] = {
   0.4614196,
   0.4271029,
   0.4245085,
   0.4291302,
   0.484677,
   0.5551648,
   0.612824,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fex1017[12] = {
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2,
   0.2};
   Double_t Graph0_fey1017[12] = {
   0.039411,
   0.04205199,
   0.03608907,
   0.03599844,
   0.0441776,
   0.07956655,
   0.09350178,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph0_fx1017,Graph0_fy1017,Graph0_fex1017,Graph0_fey1017);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph010151017 = new TH1F("Graph_Graph_Graph010151017","Graph",100,0.16,13.84);
   Graph_Graph_Graph010151017->SetMinimum(0);
   Graph_Graph_Graph010151017->SetMaximum(0.7769583);
   Graph_Graph_Graph010151017->SetDirectory(0);
   Graph_Graph_Graph010151017->SetStats(0);
   Graph_Graph_Graph010151017->SetLineWidth(2);
   Graph_Graph_Graph010151017->SetMarkerStyle(20);
   Graph_Graph_Graph010151017->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph010151017->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph010151017->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph010151017->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010151017->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010151017->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph010151017->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph010151017->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph010151017->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph010151017->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010151017->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010151017->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph010151017->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph010151017->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph010151017->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph010151017->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph010151017->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph010151017->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph010151017);
   
   gre->Draw(",e2");
   
   Double_t Graph1_fx1018[12] = {
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5};
   Double_t Graph1_fy1018[12] = {
   0.4614196,
   0.4271029,
   0.4245085,
   0.4291302,
   0.484677,
   0.5551648,
   0.612824,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fex1018[12] = {
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4,
   0.4};
   Double_t Graph1_fey1018[12] = {
   0.03292394,
   0.0291401,
   0.02837533,
   0.02865434,
   0.03264185,
   0.03795683,
   0.04591478,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(12,Graph1_fx1018,Graph1_fy1018,Graph1_fex1018,Graph1_fey1018);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillStyle(0);
   gre->SetLineColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph110161018 = new TH1F("Graph_Graph_Graph110161018","Graph",100,0,14.08);
   Graph_Graph_Graph110161018->SetMinimum(0);
   Graph_Graph_Graph110161018->SetMaximum(0.7246126);
   Graph_Graph_Graph110161018->SetDirectory(0);
   Graph_Graph_Graph110161018->SetStats(0);
   Graph_Graph_Graph110161018->SetLineWidth(2);
   Graph_Graph_Graph110161018->SetMarkerStyle(20);
   Graph_Graph_Graph110161018->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph110161018->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph110161018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph110161018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110161018->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110161018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph110161018->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph110161018->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph110161018->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph110161018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110161018->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110161018->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph_Graph110161018->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph110161018->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph110161018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph110161018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph110161018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph110161018->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph110161018);
   
   gre->Draw(",e2");
      tex = new TLatex(0.25,0.84,"LHCb #it{p}Pb forward, 12.2 nb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.77,"#sqrt{s_{NN}} = 8.16 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.25,0.7,"3.5< #it{y}* <4");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0,0,"");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   pic_fwd_5->Modified();
   pic_fwd->cd();
  
// ------------>Primitives in pad: pic_fwd_6
   TPad *pic_fwd_6 = new TPad("pic_fwd_6", "pic_fwd_6",0.6766667,0.01,0.99,0.49);
   pic_fwd_6->Draw();
   pic_fwd_6->cd();
   pic_fwd_6->Range(0,0,1,1);
   pic_fwd_6->SetFillColor(0);
   pic_fwd_6->SetBorderMode(0);
   pic_fwd_6->SetBorderSize(2);
   pic_fwd_6->SetTickx(1);
   pic_fwd_6->SetTicky(1);
   pic_fwd_6->SetLeftMargin(0.2);
   pic_fwd_6->SetTopMargin(0.08);
   pic_fwd_6->SetBottomMargin(0.16);
   pic_fwd_6->SetFrameLineWidth(2);
   pic_fwd_6->SetFrameBorderMode(0);
   pic_fwd_6->Modified();
   pic_fwd->cd();
   pic_fwd->Modified();
   pic_fwd->cd();
   pic_fwd->SetSelected(pic_fwd);
}


==> figs/rename.sh <==

old_filenames=("RpA_Ds_pt" "RpA_Dp_pt" "RFB_pt_Ds" "RFB_y_Ds" "RFB_pt_Dp" "RFB_y_Dp" "DsDp_ratio" "MinBias" "DspA_mass" "DspA_ip" "DsAp_mass" "DsAp_ip" "DppA_mass" "DppA_ip" "DpAp_mass" "DpAp_ip" "Xsec_FWD_Ds" "Xsec_BWD_Ds" "Xsec_FWD_Dp" "Xsec_BWD_Dp" "Xsec_pt_Ds" "Xsec_y_Ds" "Xsec_pt_Dp" "Xsec_y_Dp" "RpA_Ds_fwd" "RpA_Ds_bwd" "RpA_Dp_fwd" "RpA_Dp_bwd" "RpA_y" "ratio_fwd_2D" "ratio_bwd_2D" "ratio3D_fwd_low" "ratio3D_bwd_low" "ratio3D_fwd_high" "ratio3D_bwd_high")

new_filenames=("Fig1a" "Fig1b" "Fig2a" "Fig2b" "Fig2c" "Fig2d" "Fig3" "Fig4" "Fig5a" "Fig5b" "Fig6a" "Fig6b" "Fig7a" "Fig7b" "Fig8a" "Fig8b" "Fig9a" "Fig9b" "Fig10a" "Fig10b" "Fig11a" "Fig11b" "Fig12a" "Fig12b" "Fig13a" "Fig13b" "Fig14a" "Fig14b" "Fig15" "Fig16a" "Fig16b" "Fig17a" "Fig17b" "Fig18a" "Fig18b")


file_extensions=(".pdf" ".eps" ".png" ".C")  # 设置文件后缀

if [ ${#old_filenames[@]} -eq ${#new_filenames[@]} ]; then
    for ((i=0; i<${#old_filenames[@]}; i++)); do

        for extension in "${file_extensions[@]}"; do
            old_name="${old_filenames[i]}${extension}"
            new_name="${new_filenames[i]}${extension}"  

            # rename
            mv "$old_name" "$new_name" 2>/dev/null
            if [ $? -eq 0 ]; then
                echo "done：$old_name -> $new_name"
            else
                echo "not exist：$old_name"
            fi
        done
    done
else
    echo "not match"
fi



==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

